Safe Portfolio Learning from Untrusted Predictions: Signed Trust, Abstention, and Cross-Universe Polarity Failure

Portfolio use of machine predictions must often proceed while the predictions' economic direction, reliability, and timing remain untrusted, and while feedback from overlapping multi-period positions arrives with delay. A controller chooses among Safe, Follow, and Reverse portfolio actions, so signal orientation is learned rather than assumed. A share-adaptive master updates action probabilities from matured Safe-relative rewards, an evidence gate can abstain by transferring unsupported directional probability to Safe, a delayed collateral budget reserves worst-case loss capacity before exposure is funded, and a protected split account caps the capital adaptive decisions may touch. The architecture carries a dual certificate, tracking regret against switching action sequences under delay and one-sided intervention, together with a pathwise collateral safety bound that holds when predictions fail. On a 24-stock development universe a conservative prediction-assisted overlay stays near equal-weight performance at a fraction of the turnover. On a frozen 82-stock holdout, the pre-specified Reverse orientation fails to outperform Equal Weight; a separately labeled post-holdout diagnostic shows that permanently flipping the sign to Follow also does not recover a return edge. Under the post-holdout controller, protected wealth remains within 15.9 basis points of the Safe benchmark throughout. The contribution is safe adaptive use of untrusted predictions, not demonstrated alpha.

==> anc/README_ancillary.txt <==
Result tables behind every number reported in the manuscript and its
online supplement, with SHA-256 hashes, as deposited with the journal
submission. See the README files inside each folder. No code, no
market data and no return series are included.


==> anc/manuscript_evidence_supplement/READ_ME_FOR_COAUTHOR.md <==
# Manuscript evidence supplement — read this first

Purpose: supplement BRACE_safety_experiments_v2.zip with earlier manuscript evidence that was not part of that new experiment package. The v2 package alone does NOT verify the entire manuscript. No new portfolio backtests were run to build this supplement. Only candidate feasibility was recomputed from the uploaded bridge using the same candidate-construction functions.

## Critical provenance distinction

- `displayed_table_*.csv` files are literal extractions of the original notebook's SAVED DISPLAYED OUTPUTS. Percentages and numbers retain display rounding. They are not reconstructed full-precision source CSVs. Truncated tables remain truncated; ellipses are not missing rows filled in. Multirow headings and index columns are retained.
- `saved_text_outputs.txt` and `source.py` provide accompanying printed output and code.
- `original_research_notebook.ipynb` is a byte-identical copy of the uploaded original notebook (renamed only).
- `corrected_cost_repricing_0_to_100bp.csv` is the exact corrected exported CSV from the uploaded publication-figures ZIP. It contains 1,001 cost levels, including 5 bp. Do NOT use the superseded non-final cost curve.
- `candidate_feasibility_recomputed.csv` contains fresh full-precision deterministic calculations from the bridge, not extracted rounded values.

## Mapping to the coauthor's requests

1. Tables 3/4, development: NOT RESOLVED. `development_four_strategy_mismatch/` contains the notebook's four-strategy results, which are not a substitute for the manuscript's seven-strategy experiment. Manuscript EW is 17.52% CAGR / 0.781 Sharpe / 1.450% turnover; the notebook's initial EW output is 16.86% / 0.775 / 1.383%. Manuscript Safe is 17.21% / 0.778 / 0.122%; notebook initial Safe is 16.71% / 0.779 / 0.104%. This is a run/provenance mismatch, not a demonstrated rounding error. The manuscript's five Sharpe comparisons and Jobson–Korkie–Memmel references have not been traced to a matching source. Treat all cells of those two manuscript tables as unverified until their actual source is recovered; do not replace them with these four-strategy values.

2. Tables 5/6: see `frozen_holdout_and_core_definition/`, `fixed_orientation_and_components/`, and `finance_summary_audit/`. Saved summaries recover the main strategy rows at displayed precision; the original notebook includes the backtest code. Matched Fixed Core uses 0.75 * Safe target weight + 0.25 * Equal Weight benchmark, no active overlay (`signal_panel=None`, `active_l1_budget=0`), under the original single-portfolio accounting. This is NOT the 80/20 protected capital split. No full daily legacy-path exports have been recovered here, and unprinted digits cannot be inferred from rounded summaries.

3. Table 7/Figure 5: `corrected_cost_repricing_0_to_100bp.csv` directly supplies EW, frozen Reverse, and consensus-abstention CAGR curves. `corrected_cost_sensitivity/` supplies the saved baseline-turnover audit and figure code. This gap is closed for the recorded repricing experiment.

4. Table 8: `exploratory_signed_variants/` contains the ten-row saved summary, including CAGR, Sharpe, drawdown, turnover, final wealth, relative log growth, and displayed 36.01% clean-consensus abstention. It also contains the saved block-level table (108 rows), not a recovered daily decision log. Its source references the consensus log used to calculate the rate. The separate uploaded exploratory_signed_blocks.csv is in the original conversation, but a full daily consensus decision log has not been recovered. This summary is distinct from the v2 controller ablations.

5. Table S.1: `candidate_feasibility_recomputed.csv` closes the requested feasibility table without requiring the coauthor to execute anything. The clean and legacy signals each have 2,162 candidates, zero zero-direction rate, feasible scale 1, and mean L1 overlay distance 0.1. `archived_feasibility/` preserves the matching rounded historical output.

6. Table S.2: `gate_budget_probes/` is the exact matching archived source. The saved output reports 6 gate instances, 24 probe states, 8 trajectory tables, and minimum total certificate margin 0.002176. Detailed displayed probe/trajectory tables and source are included. These are historical audits, not freshly rerun v2 audits. Do not interpret repeated/aliased trajectory tables as eight independent experiments.

7. Table S.3 fourth signal: `fourth_signal_archived_summary/` identifies `feature_only_24_to_82`, with minimum relative wealth 0.9989953850 and terminal relative wealth 0.9990536469. These are different quantities. The source is 'Cell 49 — Run frozen Economic Signed-CORA on the 24-to-82 signal' (zero-based notebook cell 120). It is NOT `clean_feature_component`. Its saved summary and yearly output are available, but its full daily path and signal inputs are not recovered in this supplement. Recommendation: exclude it from newly reproduced v2 comparisons; retain only as explicitly archived secondary evidence if the coauthor accepts the saved output as sufficient. Otherwise omit the row pending its original export.

8. Figures 2/3/4/S.1: v2 has the necessary primary daily and episode paths. Regenerating figures from those data is a derivation of the selected run, not a new strategy experiment. Any prior instruction forbidding the coauthor from running code must be lifted by the user, not presumed lifted by this package.

## Recommended editorial decisions — user/coauthor should confirm

9. Use the verified partial-abstention run for the controller mechanism evidence, plus clearly labeled new exploratory ablations and synthetic controls. Set aside the unlocated full-abstention note. Historical benchmark comparisons keep their original experiments and accounting; they do not become controller results.

10. Development mismatch: see item 1. Both Tables 3 and 4 lack verified provenance. We have not shown every individual cell is false; we have shown the available source is a different experiment. Request the exact seven-strategy summary and five-comparison bootstrap output, or remove/rewrite those sections explicitly rather than keeping them on trust.

11. Add both the new real-data ablation exhibit and the synthetic ladder. Include unfavorable ablations as well as favorable findings. Synthetic seed SDs are not real-market confidence intervals.

12. Keep Table 5's original single-portfolio Safe OPMD (approximately 13.948% CAGR) for consistency with that original comparison. Label the controller's benchmark separately as the induced five-sleeve Safe benchmark (approximately 13.9367% CAGR). Explain the different holding/rebalancing and cost accounting. Do not silently replace one Safe series with the other or attribute their difference to forecasting performance.

## What remains genuinely missing

The exact seven-strategy development experiment and its inference output; full precision and full daily exports for some historical benchmark rows if required beyond their saved summaries; the full daily consensus log; and the fourth signal's full daily path if retained as reproduced evidence. There is no basis for claiming the whole manuscript is now submission-ready solely from this supplement.


==> anc/manuscript_evidence_supplement/archived_feasibility/displayed_table_01.csv <==
,signal_name,n_episodes,zero_direction_rate,mean_follow_feasible_scale,minimum_follow_feasible_scale,mean_reverse_feasible_scale,minimum_reverse_feasible_scale,mean_follow_l1_from_safe,mean_reverse_l1_from_safe,minimum_candidate_weight,maximum_candidate_weight,maximum_sum_error
0,clean_full_raw,2162,0.00%,1.000,1.000,1.000,1.000,10.000%,10.000%,0.000694,0.030928,1.00e-12
1,legacy_full_raw,2162,0.00%,1.000,1.000,1.000,1.000,10.000%,10.000%,0.000694,0.030928,1.00e-12
2,clean_feature_component,2162,0.00%,1.000,1.000,1.000,1.000,10.000%,10.000%,0.000694,0.030928,1.00e-12


==> anc/manuscript_evidence_supplement/archived_feasibility/saved_text_outputs.txt <==
Real 82-stock candidate-target audit:


<pandas.io.formats.style.Styler at 0x7b58078bf650>

==> anc/manuscript_evidence_supplement/candidate_feasibility_recomputed.csv <==
signal_name,n_episodes,zero_direction_rate,mean_follow_feasible_scale,minimum_follow_feasible_scale,mean_reverse_feasible_scale,minimum_reverse_feasible_scale,mean_follow_l1_from_safe,mean_reverse_l1_from_safe,minimum_candidate_weight,maximum_candidate_weight,maximum_sum_error
clean_full_raw,2162,0.0,1.0,1.0,1.0,1.0,0.10000000000052142,0.10000000000049468,0.0006939005531346043,0.0309278296696822,1.000532989792191e-12
legacy_full_raw,2162,0.0,1.0,1.0,1.0,1.0,0.10000000000051996,0.10000000000049497,0.0006939005531346042,0.0309278296696822,1.0004219674897286e-12
clean_feature_component,2162,0.0,1.0,1.0,1.0,1.0,0.10000000000053014,0.10000000000048885,0.0006939005531346045,0.0309278296696822,1.0004219674897286e-12


==> anc/manuscript_evidence_supplement/corrected_cost_repricing_0_to_100bp.csv <==
cost_bps,equal_weight_cagr,frozen_reverse_cagr,consensus_abstain_cagr
0.0,0.14529249281193013,0.14022602508147686,0.14282465972371594
0.1,0.14526163889862964,0.14019831566569496,0.14280182368232963
0.2,0.1452307858126236,0.14017060692030237,0.14277898809476075
0.30000000000000004,0.14519993355389316,0.14014289884528308,0.14275615296099886
0.4,0.14516908212241386,0.14011519144062112,0.14273331828103797
0.5,0.1451382315181633,0.1400874847062994,0.14271048405486608
0.6000000000000001,0.1451073817411208,0.1400597786423028,0.1426876502824761
0.7000000000000001,0.14507653279126376,0.14003207324861577,0.14266481696385824
0.8,0.14504568466857037,0.14000436852522036,0.1426419840990023
0.9,0.145014837373018,0.13997666447210122,0.14261915168790296
1.0,0.14498399090458425,0.13994896108924304,0.14259631973054776
1.1,0.1449531452632491,0.1399212583766285,0.14257348822692895
1.2000000000000002,0.14492230044898857,0.1398935563342416,0.14255065717703763
1.3,0.14489145646178025,0.1398658549620666,0.14252782658086538
1.4000000000000001,0.1448606133016037,0.1398381542600884,0.1425049964384022
1.5,0.1448297709684354,0.13981045422828897,0.14248216674963965
1.6,0.14479892946225426,0.13978275486665281,0.14245933751456752
1.7000000000000002,0.14476808878303826,0.13975505617516393,0.14243650873318026
1.8,0.14473724893076456,0.13972735815380566,0.14241368040546498
1.9000000000000001,0.14470640990541117,0.1396996608025629,0.14239085253141504
2.0,0.14467557170695677,0.13967196412141858,0.1423680251110202
2.1,0.14464473433537783,0.1396442681103578,0.14234519814427204
2.2,0.14461389779065392,0.13961657276936346,0.14232237163116213
2.3000000000000003,0.1445830620727635,0.1395888780984189,0.14229954557168067
2.4000000000000004,0.14455222718168215,0.13956118409750928,0.1422767199658197
2.5,0.14452139311738943,0.13953349076661747,0.14225389481356943
2.6,0.14449055987986248,0.13950579810572705,0.14223107011492075
2.7,0.14445972746907998,0.13947810611482359,0.14220824586986525
2.8000000000000003,0.14442889588501906,0.13945041479388798,0.1421854220783929
2.9000000000000004,0.14439806512765818,0.13942272414290802,0.14216259874049686
3.0,0.1443672351969747,0.1393950341618646,0.14213977585616688
3.1,0.14433640609294818,0.13936734485074265,0.1421169534253921
3.2,0.14430557781555486,0.13933965620952637,0.14209413144816718
3.3000000000000003,0.14427475036477366,0.13931196823819825,0.14207130992448125
3.4000000000000004,0.14424392374058104,0.1392842809367434,0.14204848885432542
3.5,0.14421309794295611,0.1392565943051458,0.14202566823769014
3.6,0.1441822729718778,0.1392289083433882,0.14200284807456787
3.7,0.14415144882732212,0.139201223051455,0.14198002836494794
3.8000000000000003,0.14412062550926819,0.13917353842933045,0.14195720910882303
3.9000000000000004,0.14408980301769359,0.13914585447699834,0.14193439030618382
4.0,0.14405898135257633,0.1391181711944418,0.14191157195702075
4.1000000000000005,0.14402816051389444,0.13909048858164552,0.14188875406132473
4.2,0.1439973405016255,0.13906280663859305,0.1418659366190882
4.3,0.1439665213157475,0.1390351253652684,0.14184311963029983
4.4,0.1439357029562387,0.13900744476165516,0.14182030309495275
4.5,0.1439048854230769,0.13897976482773755,0.14179748701303763
4.6000000000000005,0.14387406871623942,0.13895208556349958,0.14177467138454536
4.7,0.14384325283570587,0.13892440696892483,0.14175185620946595
4.800000000000001,0.14381243778145292,0.13889672904399641,0.14172904148779075
4.9,0.1437816235534588,0.1388690517886988,0.14170622721951176
5.0,0.14375081015170155,0.13884137520301643,0.14168341340462054
5.1000000000000005,0.1437199975761585,0.1388136992869331,0.14166060004310554
5.2,0.14368918582680879,0.13878602404043194,0.141637787134961
5.300000000000001,0.14365837490362976,0.13875834946349763,0.1416149746801756
5.4,0.14362756480659744,0.1387306755561124,0.14159216267874064
5.5,0.14359675553569384,0.1387030023182625,0.1415693511306486
5.6000000000000005,0.14356594709089388,0.1386753297499297,0.1415465400358893
5.7,0.143535139472176,0.13864765785110023,0.141523729394454
5.800000000000001,0.14350433267951912,0.13861998662175523,0.14150091920633368
5.9,0.14347352671289992,0.13859231606188072,0.14147810947152006
6.0,0.14344272157229732,0.13856464617145958,0.14145530019000319
6.1000000000000005,0.14341191725768887,0.13853697695047584,0.14143249136177483
6.2,0.14338111376905305,0.13850930839891284,0.14140968298682544
6.300000000000001,0.1433503111063681,0.1384816405167557,0.14138687506514658
6.4,0.14331950926960935,0.13845397330398734,0.14136406759672915
6.5,0.14328870825875706,0.13842630676059198,0.14134126058156404
6.6000000000000005,0.14325790807378946,0.13839864088655296,0.1413184540196426
6.7,0.1432271087146837,0.13837097568185497,0.14129564791095484
6.800000000000001,0.14319631018141776,0.13834331114648157,0.14127284225549297
6.9,0.1431655124739699,0.1383156472804159,0.14125003705324812
7.0,0.1431347155923175,0.13828798408364418,0.14122723230421097
7.1000000000000005,0.14310391953643942,0.1382603215561471,0.14120442800837196
7.2,0.14307312430631303,0.13823265969791043,0.14118162416572266
7.300000000000001,0.1430423299019168,0.13820499850891887,0.1411588207762542
7.4,0.14301153632322783,0.138177337989154,0.1411360178399581
7.5,0.14298074357022417,0.1381496781386009,0.14111321535682397
7.6000000000000005,0.1429499516428847,0.13812201895724363,0.14109041332684424
7.7,0.14291916054118636,0.13809436044506618,0.14106761175000915
7.800000000000001,0.14288837026510826,0.13806670260205123,0.14104481062631025
7.9,0.14285758081462663,0.13803904542818413,0.14102200995573755
8.0,0.14282679218972194,0.13801138892344866,0.14099920973828373
8.1,0.14279600439036955,0.13798373308782752,0.14097640997393857
8.200000000000001,0.14276521741654902,0.13795607792130538,0.1409536106626943
8.3,0.14273443126823837,0.13792842342386558,0.14093081180454003
8.4,0.1427036459454143,0.13790076959549258,0.1409080133994689
8.5,0.1426728614480557,0.13787311643617106,0.1408852154474718
8.6,0.14264207777614102,0.13784546394588237,0.1408624179485376
8.700000000000001,0.14261129492964675,0.1378178121246132,0.140839620902659
8.8,0.14258051290855267,0.13779016097234642,0.14081682430982756
8.9,0.1425497317128357,0.1377625104890654,0.14079402817003306
9.0,0.1425189513424736,0.1377348606747537,0.14077123248326684
9.1,0.14248817179744422,0.13770721152939647,0.14074843724952046
9.200000000000001,0.14245739307772687,0.13767956305297746,0.14072564246878416
9.3,0.14242661518329802,0.1376519152454796,0.14070284814105083
9.4,0.14239583811413659,0.13762426810688644,0.14068005426630825
9.5,0.14236506187022036,0.13759662163718356,0.14065726084455155
9.600000000000001,0.1423342864515269,0.13756897583635475,0.14063446787576805
9.700000000000001,0.14230351185803447,0.1375413307043818,0.1406116753599509
9.8,0.14227273808972152,0.1375136862412505,0.14058888329709007
9.9,0.1422419651465654,0.13748604244694418,0.14056609168717782
10.0,0.14221119302854413,0.1374583993214471,0.1405433005302048
10.100000000000001,0.14218042173563528,0.1374307568647417,0.1405205098261615
10.200000000000001,0.1421496512678173,0.13740311507681358,0.14049771957503943
10.3,0.14211888162506914,0.1373754739576467,0.14047492977682885
10.4,0.14208811280736766,0.13734783350722357,0.1404521404315222
10.5,0.1420573448146909,0.13732019372552862,0.14042935153910996
10.600000000000001,0.14202657764701665,0.13729255461254586,0.14040656309958233
10.700000000000001,0.14199581130432426,0.13726491616825953,0.14038377511293043
10.8,0.14196504578658997,0.1372372783926532,0.14036098757914672
10.9,0.14193428109379203,0.13720964128571023,0.14033820049822165
11.0,0.14190351722590933,0.13718200484741572,0.14031541387014568
11.100000000000001,0.14187275418291967,0.13715436907775302,0.14029262769491035
11.200000000000001,0.14184199196479996,0.13712673397670572,0.1402698419725068
11.3,0.14181123057152956,0.13709909954425692,0.14024705670292525
11.4,0.14178047000308625,0.1370714657803933,0.14022427188615771
11.5,0.1417497102594476,0.13704383268509557,0.14020148752219552
11.600000000000001,0.14171895134059076,0.13701620025834926,0.14017870361102736
11.700000000000001,0.14168819324649506,0.13698856850013863,0.14015592015264722
11.8,0.14165743597713876,0.1369609374104468,0.14013313714704512
11.9,0.14162667953249808,0.13693330698925776,0.1401103545942115
12.0,0.14159592391255282,0.1369056772365549,0.14008757249413795
12.100000000000001,0.1415651691172799,0.13687804815232352,0.140064790846816
12.200000000000001,0.14153441514665732,0.13685041973654632,0.1400420096522348
12.3,0.14150366200066444,0.1368227919892071,0.14001922891038676
12.4,0.1414729096792775,0.1367951649102912,0.13999644862126392
12.5,0.14144215818247496,0.13676753849978085,0.13997366878485673
12.600000000000001,0.1414114075102344,0.13673991275766118,0.13995088940115474
12.700000000000001,0.14138065766253516,0.1367122876839153,0.13992811047015064
12.8,0.14134990863935548,0.13668466327852768,0.1399053319918353
12.9,0.1413191604406714,0.13665703954148167,0.13988255396619897
13.0,0.14128841306646134,0.13662941647276083,0.13985977639323277
13.100000000000001,0.14125766651670468,0.13660179407235118,0.13983699927292847
13.200000000000001,0.141226920791379,0.13657417234023383,0.1398142226052761
13.3,0.14119617589046163,0.1365465512763946,0.13979144639026853
13.4,0.14116543181393015,0.13651893088081635,0.1397686706278951
13.5,0.14113468856176392,0.13649131115348379,0.13974589531814718
13.600000000000001,0.1411039461339405,0.1364636920943798,0.1397231204610161
13.700000000000001,0.14107320453043704,0.13643607370348998,0.13970034605649295
13.8,0.14104246375123197,0.13640845598079543,0.13967757210456933
13.9,0.14101172379630378,0.13638083892628328,0.13965479860523544
14.0,0.14098098466563047,0.13635322253993554,0.13963202555848198
14.100000000000001,0.14095024635918962,0.1363256068217369,0.13960925296430093
14.200000000000001,0.14091950887695948,0.1362979917716698,0.1395864808226832
14.3,0.14088877221891827,0.13627037738972003,0.13956370913361993
14.4,0.14085803638504268,0.13624276367587074,0.13954093789710198
14.5,0.1408273013753123,0.13621515063010525,0.1395181671131187
14.600000000000001,0.14079656718970446,0.1361875382524096,0.13949539678166523
14.700000000000001,0.14076583382819785,0.1361599265427642,0.13947262690272932
14.8,0.14073510129076827,0.136132315501156,0.1394498574763019
14.9,0.14070436957739685,0.136104705127567,0.13942708850237606
15.0,0.14067363868805915,0.13607709542198276,0.13940431998094138
15.100000000000001,0.14064290862273499,0.13604948638438596,0.13938155191198898
15.200000000000001,0.1406121793814008,0.13602187801476062,0.13935878429551107
15.3,0.14058145096403551,0.13599427031309164,0.13933601713149768
15.4,0.14055072337061736,0.13596666327936102,0.13931325041994014
15.5,0.1405199966011237,0.135939056913555,0.13929048416082912
15.600000000000001,0.14048927065553163,0.1359114512156554,0.13926771835415575
15.700000000000001,0.1404585455338212,0.13588384618564842,0.13924495299991246
15.8,0.1404278212359693,0.1358562418235152,0.1392221880980884
15.9,0.14039709776195397,0.13582863812924217,0.139199423648676
16.0,0.14036637511175387,0.13580103510281138,0.13917665965166592
16.1,0.1403356532853457,0.13577343274420772,0.13915389610704798
16.2,0.14030493228270902,0.13574583105341587,0.13913113301481572
16.3,0.1402742121038214,0.13571823003041783,0.13910837037495805
16.400000000000002,0.14024349274866044,0.13569062967519807,0.1390856081874663
16.5,0.14021277421720368,0.13566302998774193,0.1390628464523329
16.6,0.14018205650943028,0.13563543096803188,0.1390400851695479
16.7,0.14015133962531778,0.13560783261605147,0.13901732433910197
16.8,0.14012062356484423,0.1355802349317865,0.13899456396098686
16.900000000000002,0.1400899083279874,0.13555263791521988,0.1389718040351935
17.0,0.1400591939147251,0.1355250415663356,0.13894904456171275
17.1,0.14002848032503623,0.1354974458851157,0.13892628554053643
17.2,0.13999776755889837,0.13546985087154684,0.13890352697165476
17.3,0.13996705561628908,0.13544225652561237,0.13888076885505884
17.400000000000002,0.13993634449718706,0.13541466284729564,0.13885801119074048
17.5,0.13990563420157032,0.1353870698365809,0.13883525397868968
17.6,0.13987492472941665,0.13535947749345145,0.138812497218898
17.7,0.13984421608070363,0.13533188581789135,0.13878974091135698
17.8,0.13981350825540972,0.13530429480988482,0.13876698505605622
17.900000000000002,0.1397828012535136,0.13527670446941653,0.1387442296529886
18.0,0.13975209507499176,0.1352491147964685,0.13872147470214413
18.1,0.13972138971982284,0.13522152579102675,0.13869872020351437
18.2,0.139690685187986,0.13519393745307373,0.13867596615708933
18.3,0.13965998147945746,0.13516634978259456,0.13865321256286145
18.400000000000002,0.13962927859421703,0.13513876277957126,0.1386304594208212
18.5,0.13959857653224161,0.1351111764439903,0.13860770673095923
18.6,0.13956787529350945,0.13508359077583298,0.13858495449326758
18.7,0.139537174877999,0.13505600577508514,0.13856220270773645
18.8,0.13950647528568783,0.13502842144173077,0.13853945137435764
18.900000000000002,0.13947577651655374,0.1350008377757519,0.13851670049312093
19.0,0.1394450785705752,0.1349732547771345,0.13849395006401832
19.1,0.13941438144772977,0.13494567244586086,0.1384712000870405
19.200000000000003,0.1393836851479966,0.13491809078191608,0.13844845056218102
19.3,0.13935298967135235,0.13489050978528327,0.13842570148942657
19.400000000000002,0.13932229501777504,0.13486292945594736,0.13840295286877113
19.5,0.1392916011872447,0.13483534979389256,0.1383802047002045
19.6,0.1392609081797378,0.1348077707991011,0.1383574569837187
19.700000000000003,0.13923021599523233,0.13478019247155748,0.13833470971930417
19.8,0.13919952463370655,0.13475261481124567,0.13831196290695225
19.900000000000002,0.1391688340951387,0.1347250378181506,0.13828921654665405
20.0,0.1391381443795061,0.13469746149225448,0.13826647063840047
20.1,0.13910745548678816,0.13466988583354267,0.13824372518218264
20.200000000000003,0.13907676741696084,0.13464231084199896,0.13822098017799167
20.3,0.13904608017000397,0.13461473651760714,0.13819823562581823
20.400000000000002,0.1390153937458949,0.13458716286035033,0.1381754915256539
20.5,0.13898470814461228,0.13455958987021344,0.1381527478774902
20.6,0.13895402336613372,0.13453201754718047,0.1381300046813161
20.700000000000003,0.13892333941043655,0.13450444589123323,0.13810726193712464
20.8,0.13889265627749992,0.13447687490235882,0.13808451964490653
20.900000000000002,0.13886197396730138,0.13444930458053905,0.13806177780465378
21.0,0.1388312924798185,0.13442173492575904,0.1380390364163544
21.1,0.13880061181503067,0.1343941659380017,0.13801629548000283
21.200000000000003,0.13876993197291476,0.13436659761725167,0.1379935549955884
21.3,0.1387392529534488,0.13433902996349256,0.13797081496310182
21.400000000000002,0.13870857475661147,0.13431146297670837,0.1379480753825355
21.5,0.138677897382381,0.1342838966568829,0.13792533625387993
21.6,0.13864722083073477,0.1342563310040008,0.13790259757712575
21.700000000000003,0.1386165451016501,0.134228766018045,0.13787985935226432
21.8,0.13858587019510726,0.1342012016990004,0.13785712157928653
21.900000000000002,0.13855519611108225,0.13417363804685012,0.13783438425818462
22.0,0.13852452284955463,0.1341460750615775,0.1378116473889477
22.1,0.13849385041050088,0.134118512743169,0.13778891097156798
22.200000000000003,0.1384631787938997,0.1340909510916064,0.13776617500603727
22.3,0.13843250799973061,0.13406339010687396,0.13774343949234535
22.400000000000002,0.1384018380279688,0.13403582978895545,0.1377207044304838
22.5,0.13837116887859469,0.13400827013783578,0.13769796982044236
22.6,0.13834050055158542,0.13398071115349808,0.13767523566221507
22.700000000000003,0.13830983304691924,0.1339531528359268,0.13765250195579015
22.8,0.13827916636457438,0.13392559518510527,0.1376297687011594
22.900000000000002,0.13824850050452797,0.13389803820101864,0.1376070358983157
23.0,0.13821783546675892,0.13387048188364825,0.1375843035472475
23.1,0.1381871712512448,0.13384292623298122,0.1375615716479477
23.200000000000003,0.1381565078579643,0.13381537124899934,0.1375388402004072
23.3,0.1381258452868952,0.1337878169316873,0.1375161092046162
23.400000000000002,0.13809518353801487,0.13376026328102908,0.13749337866056566
23.5,0.13806452261130353,0.13373271029700895,0.13747064856824776
23.6,0.13803386250673655,0.13370515797960958,0.1374479189276525
23.700000000000003,0.13800320322429327,0.13367760632881653,0.1374251897387717
23.8,0.13797254476395104,0.13365005534461316,0.13740246100159648
23.900000000000002,0.13794188712568922,0.13362250502698236,0.1373797327161168
24.0,0.13791123030948516,0.13359495537590993,0.13735700488232538
24.1,0.1378805743153162,0.13356740639137765,0.13733427750021265
24.200000000000003,0.13784991914316191,0.13353985807337132,0.13731155056976907
24.3,0.137819264792999,0.1335123104218745,0.13728882409098575
24.400000000000002,0.13778861126480635,0.13348476343687055,0.13726609806385426
24.5,0.137757958558562,0.13345721711834369,0.13724337248836593
24.6,0.13772730667424393,0.13342967146627815,0.13722064736451145
24.700000000000003,0.13769665561182842,0.13340212648065752,0.13719792269228148
24.8,0.13766600537129725,0.1333745821614658,0.13717519847166826
24.900000000000002,0.13763535595262466,0.1333470385086859,0.13715247470266134
25.0,0.13760470735579133,0.13331949552230427,0.13712975138525318
25.1,0.13757405958077462,0.1332919532023038,0.13710702851943402
25.200000000000003,0.1375434126275521,0.1332644115486672,0.13708430610519406
25.3,0.13751276649610245,0.13323687056137912,0.13706158414252712
25.400000000000002,0.13748212118640235,0.13320933024042403,0.13703886263142206
25.5,0.13745147669843227,0.13318179058578616,0.1370161415718698
25.6,0.137420833032168,0.13315425159744798,0.1369934209638628
25.700000000000003,0.13739019018758936,0.1331267132753946,0.13697070080739215
25.8,0.13735954816467277,0.13309917561960938,0.13694798110244677
25.900000000000002,0.13732890696339783,0.13307163863007676,0.13692526184901954
26.0,0.1372982665837421,0.13304410230678143,0.1369025430471027
26.1,0.13726762702568251,0.13301656664970518,0.13687982469668492
26.200000000000003,0.13723698828919928,0.13298903165883336,0.1368571067977573
26.3,0.13720635037426865,0.13296149733414997,0.13683438935031345
26.400000000000002,0.1371757132808702,0.13293396367563926,0.13681167235434133
26.5,0.13714507700898015,0.13290643068328456,0.13678895580983452
26.6,0.1371144415585781,0.13287889835707056,0.1367662397167826
26.700000000000003,0.13708380692964206,0.1328513666969786,0.13674352407517731
26.8,0.1370531731221485,0.13282383570299516,0.13672080888500915
26.900000000000002,0.1370225401360774,0.1327963053751049,0.13669809414626966
27.0,0.1369919079714066,0.1327687757132896,0.1366753798589504
27.1,0.1369612766281132,0.13274124671753484,0.13665266602304205
27.200000000000003,0.13693064610617522,0.1327137183878233,0.1366299526385344
27.3,0.1369000164055718,0.13268619072413945,0.13660723970542055
27.400000000000002,0.13686938752628053,0.13265866372646906,0.13658452722369052
27.5,0.1368387594682794,0.1326311373947926,0.13656181519333566
27.6,0.1368081322315473,0.13260361172909518,0.13653910361434662
27.700000000000003,0.1367775058160603,0.1325760867293635,0.13651639248671543
27.8,0.1367468802217986,0.13254856239557822,0.13649368181043142
27.900000000000002,0.13671625544873933,0.13252103872772425,0.1364709715854875
28.0,0.1366856314968612,0.1324935157257865,0.1364482618118743
28.1,0.13665500836614064,0.13246599338974763,0.13642555248958188
28.200000000000003,0.1366243860565577,0.13243847171959278,0.1364028436186031
28.3,0.13659376456808858,0.13241095071530506,0.13638013519892733
28.400000000000002,0.13656314390071378,0.13238343037686828,0.136357427230547
28.5,0.13653252405440863,0.13235591070426733,0.1363347197134519
28.6,0.13650190502915382,0.13232839169748467,0.13631201264763293
28.700000000000003,0.13647128682492626,0.1323008733565063,0.13628930603308365
28.8,0.13644066944170352,0.1322733556813147,0.13626659986979206
28.900000000000002,0.1364100528794645,0.13224583867189477,0.1362438941577515
29.0,0.13637943713818634,0.13221832232822983,0.136221188896952
29.1,0.13634882221784794,0.13219080665030347,0.1361984840873851
29.200000000000003,0.13631820811842776,0.13216329163810037,0.13617577972904193
29.3,0.13628759483990316,0.1321357772916043,0.1361530758219116
29.400000000000002,0.1362569823822517,0.13210826361079953,0.13613037236598857
29.5,0.13622637074545274,0.13208075059566893,0.1361076693612615
29.6,0.13619575992948407,0.13205323824619786,0.13608496680772264
29.700000000000003,0.13616514993432327,0.13202572656236944,0.13606226470536242
29.8,0.13613454075994813,0.13199821554416835,0.13603956305417153
29.900000000000002,0.13610393240633822,0.1319707051915775,0.1360168618541422
30.0,0.13607332487347046,0.13194319550458133,0.13599416110526508
30.1,0.13604271816132396,0.13191568648316432,0.13597146080753042
30.200000000000003,0.13601211226987386,0.13188817812731002,0.13594876096093111
30.3,0.1359815071991024,0.13186067043700223,0.1359260615654565
30.400000000000002,0.1359509029489856,0.13183316341222495,0.1359033626210988
30.5,0.13592029951950124,0.13180565705296265,0.1358806641278476
30.6,0.13588969691062802,0.13177815135919868,0.13585796608569622
30.700000000000003,0.13585909512234284,0.1317506463309177,0.1358352684946338
30.8,0.1358284941546264,0.13172314196810309,0.13581257135465252
30.900000000000002,0.13579789400745534,0.1316956382707386,0.13578987466574222
31.0,0.13576729468080684,0.13166813523880805,0.13576717842789532
31.1,0.13573669617465978,0.13164063287229744,0.13574448264110295
31.200000000000003,0.1357060984889924,0.13161313117118922,0.1357217873053551
31.3,0.1356755016237834,0.13158563013546676,0.13569909242064337
31.400000000000002,0.13564490557900966,0.13155812976511472,0.13567639798695952
31.5,0.13561431035464988,0.13153063006011667,0.13565370400429377
31.6,0.13558371595068253,0.13150313102045796,0.13563101047263726
31.700000000000003,0.13555312236708472,0.1314756326461204,0.13560831739198131
31.8,0.13552252960383537,0.13144813493708885,0.13558562476231684
31.900000000000002,0.1354919376609125,0.13142063789334912,0.1355629325836356
32.0,0.1354613465382939,0.13139314151488235,0.13554024085592742
32.1,0.13543075623595824,0.1313656458016743,0.13551754957918427
32.2,0.13540016675388222,0.1313381507537088,0.13549485875339795
32.300000000000004,0.13536957809204586,0.1313106563709685,0.13547216837855802
32.4,0.13533899025042606,0.13128316265343898,0.1354494784546556
32.5,0.13530840322900128,0.13125566960110313,0.1354267889816836
32.6,0.13527781702774955,0.13122817721394542,0.13540409995963176
32.7,0.1352472316466493,0.13120068549195008,0.13538141138848947
32.800000000000004,0.13521664708567815,0.13117319443510111,0.13535872326825227
32.9,0.13518606334481476,0.13114570404338166,0.13533603559890706
33.0,0.13515548042403647,0.13111821431677662,0.13531334838044784
33.1,0.13512489832332242,0.13109072525526866,0.13529066161286285
33.2,0.1350943170426493,0.1310632368588438,0.13526797529614565
33.300000000000004,0.1350637365819971,0.1310357491274834,0.13524528943028602
33.4,0.13503315694134144,0.13100826206117433,0.13522260401527508
33.5,0.13500257812066296,0.13098077565989885,0.13519991905110462
33.6,0.13497200011993882,0.1309532899236403,0.13517723453776487
33.7,0.13494142293914746,0.13092580485238514,0.13515455047524827
33.800000000000004,0.13491084657826535,0.1308983204461145,0.1351318668635444
33.9,0.13488027103727251,0.1308708367048148,0.13510918370264569
34.0,0.13484969631614585,0.130843353628469,0.13508650099254238
34.1,0.13481912241486405,0.13081587121705995,0.13506381873322493
34.2,0.13478854933340578,0.13078838947057303,0.13504113692468622
34.300000000000004,0.1347579770717484,0.13076090838899157,0.13501845556691516
34.4,0.13472740562987062,0.13073342797230025,0.13499577465990464
34.5,0.1346968350077491,0.1307059482204831,0.134973094203646
34.6,0.13466626520536362,0.13067846913352343,0.13495041419812837
34.7,0.13463569622269222,0.13065099071140485,0.13492773464334373
34.800000000000004,0.1346051280597116,0.13062351295411267,0.1349050555392839
34.9,0.13457456071640106,0.13059603586162938,0.13488237688594018
35.0,0.13454399419273844,0.13056855943394075,0.13485969868330172
35.1,0.13451342848870174,0.13054108367102923,0.13483702093136118
35.2,0.13448286360426942,0.13051360857287908,0.1348143436301097
35.300000000000004,0.13445229953941928,0.13048613413947519,0.13479166677953658
35.4,0.1344217362941289,0.1304586603708009,0.13476899037963652
35.5,0.1343911738683783,0.13043118726684,0.13474631443039686
35.6,0.13436061226214457,0.13040371482757607,0.13472363893180983
35.7,0.13433005147540422,0.13037624305299467,0.13470096388386743
35.800000000000004,0.1342994915081379,0.13034877194307848,0.134678289286561
35.9,0.1342689323603219,0.13032130149781174,0.13465561513988034
36.0,0.13423837403193573,0.13029383171717845,0.13463294144381788
36.1,0.134207816522957,0.13026636260116287,0.1346102681983623
36.2,0.1341772598333626,0.13023889414974943,0.13458759540350673
36.300000000000004,0.134146703963133,0.13021142636292127,0.13456492305924272
36.4,0.13411614891224466,0.13018395924066173,0.13454225116555962
36.5,0.1340855946806765,0.13015649278295616,0.13451957972244988
36.6,0.13405504126840584,0.13012902698978857,0.13449690872990372
36.7,0.1340244886754116,0.13010156186114274,0.13447423818791293
36.800000000000004,0.1339939369016716,0.13007409739700204,0.1344515680964682
36.9,0.13396338594716362,0.1300466335973507,0.13442889845556039
37.0,0.13393283581186677,0.13001917046217248,0.1344062292651813
37.1,0.13390228649575842,0.12999170799145254,0.1343835605253212
37.2,0.13387173799881658,0.12996424618517266,0.13436089223597247
37.300000000000004,0.13384119032101993,0.1299367850433195,0.13433822439712406
37.4,0.13381064346234584,0.12990932456587623,0.13431555700876951
37.5,0.13378009742277364,0.12988186475282504,0.13429289007089906
37.6,0.1337495522022809,0.12985440560415262,0.1342702235835025
37.7,0.13371900780084522,0.12982694711984122,0.1342475575465727
37.800000000000004,0.1336884642184446,0.12979948929987506,0.134224891960099
37.9,0.13365792145505928,0.12977203214423816,0.13420222682407457
38.0,0.13362737951066395,0.12974457565291497,0.1341795621384887
38.1,0.13359683838524083,0.12971711982588974,0.1341568979033334
38.2,0.13356629807876508,0.1296896646631447,0.13413423411859937
38.300000000000004,0.13353575859121425,0.12966221016466672,0.13411157078427927
38.400000000000006,0.1335052199225697,0.12963475633043764,0.13408890790036132
38.5,0.13347468207280766,0.12960730316044122,0.1340662454668391
38.6,0.13344414504190572,0.12957985065466282,0.13404358348370216
38.7,0.13341360882984277,0.129552398813086,0.1340209219509425
38.800000000000004,0.13338307343659794,0.12952494763569455,0.13399826086855082
38.900000000000006,0.13335253886214748,0.12949749712247294,0.13397560023651822
39.0,0.13332200510646985,0.1294700472734036,0.1339529400548365
39.1,0.13329147216954418,0.1294425980884728,0.13393028032349563
39.2,0.13326094005134848,0.12941514956766298,0.1339076210424872
39.300000000000004,0.1332304087518601,0.12938770171095926,0.13388496221180235
39.400000000000006,0.1331998782710584,0.12936025451834454,0.13386230383143216
39.5,0.13316934860892027,0.12933280798980307,0.133839645901368
39.6,0.1331388197654242,0.1293053621253195,0.13381698842160072
39.7,0.13310829174054972,0.12927791692487745,0.1337943313921215
39.800000000000004,0.13307776453427178,0.12925047238846044,0.13377167481292118
39.900000000000006,0.13304723814657216,0.12922302851605338,0.13374901868399047
40.0,0.13301671257742753,0.12919558530763986,0.1337263630053216
40.1,0.13298618782681526,0.12916814276320387,0.13370370777690566
40.2,0.1329556638947138,0.12914070088272922,0.1336810529987318
40.300000000000004,0.13292514078110296,0.12911325966620013,0.13365839867079377
40.400000000000006,0.13289461848595852,0.12908581911360084,0.13363574479308094
40.5,0.13286409700926094,0.12905837922491492,0.13361309136558464
40.6,0.13283357635098558,0.12903094000012594,0.13359043838829754
40.7,0.13280305651111246,0.12900350143921924,0.13356778586120788
40.800000000000004,0.13277253748962048,0.1289760635421784,0.13354513378430855
40.900000000000006,0.13274201928648632,0.12894862630898607,0.13352248215759088
41.0,0.13271150190168846,0.12892118973962874,0.1334998309810458
41.1,0.13268098533520556,0.1288937538340884,0.13347718025466326
41.2,0.13265046958701543,0.1288663185923491,0.13345452997843554
41.300000000000004,0.13261995465709564,0.12883888401439547,0.13343188015235397
41.400000000000006,0.13258944054542465,0.128811450100212,0.13340923077640787
41.5,0.13255892725198182,0.1287840168497827,0.13338658185059082
41.6,0.1325284147767447,0.12875658426309,0.13336393337489172
41.7,0.13249790311969045,0.12872915234011906,0.13334128534930278
41.800000000000004,0.1324673922807975,0.12870172108085431,0.13331863777381536
41.900000000000006,0.13243688226004524,0.12867429048527868,0.1332959906484199
42.0,0.1324063730574112,0.1286468605533777,0.13327334397310842
42.1,0.13237586467287277,0.1286194312851341,0.13325069774787068
42.2,0.13234535710640816,0.12859200268053161,0.13322805197269938
42.300000000000004,0.1323148503579974,0.1285645747395554,0.13320540664758362
42.400000000000006,0.13228434442761738,0.12853714746218903,0.13318276177251565
42.5,0.13225383931524526,0.12850972084841583,0.13316011734748678
42.6,0.13222333502086037,0.12848229489822205,0.13313747337248794
42.7,0.13219283154444184,0.12845486961158814,0.13311482984751066
42.800000000000004,0.13216232888596502,0.12842744498850123,0.13309218677254453
42.900000000000006,0.13213182704541127,0.1284000210289442,0.13306954414758243
43.0,0.13210132602275704,0.12837259773290066,0.13304690197261437
43.1,0.13207082581798013,0.12834517510035548,0.13302426024763303
43.2,0.13204032643105945,0.12831775313129135,0.1330016189726264
43.300000000000004,0.13200982786197302,0.12829033182569338,0.13297897814758808
43.400000000000006,0.13197933011069907,0.12826291118354627,0.13295633777250915
43.5,0.1319488331772165,0.12823549120483135,0.13293369784737918
43.6,0.13191833706150158,0.1282080718895362,0.13291105837219108
43.7,0.13188784176353496,0.12818065323764305,0.1328884193469344
43.800000000000004,0.1318573472832918,0.12815323524913413,0.13286578077160116
43.900000000000006,0.1318268536207532,0.12812581792399658,0.13284314264618313
44.0,0.13179636077589607,0.12809840126221372,0.13282050497066944
44.1,0.13176586874869667,0.12807098526376826,0.13279786774505253
44.2,0.131735377539137,0.12804356992864463,0.1327752309693233
44.300000000000004,0.13170488714719286,0.1280161552568273,0.1327525946434731
44.400000000000006,0.1316743975728436,0.12798874124830073,0.13272995876749283
44.5,0.13164390881606636,0.1279613279030476,0.13270732334137336
44.6,0.1316134208768398,0.1279339152210528,0.1326846883651056
44.7,0.13158293375514085,0.1279065032023008,0.13266205383868135
44.800000000000004,0.1315524474509504,0.12787909184677426,0.13263941976209082
44.900000000000006,0.1315219619642436,0.12785168115445833,0.13261678613532646
45.0,0.13149147729500132,0.127824271125337,0.13259415295837895
45.1,0.1314609934431994,0.12779686175939386,0.13257152023123786
45.2,0.13143051040881848,0.12776945305661314,0.13254888795389674
45.300000000000004,0.13140002819183416,0.1277420450169786,0.1325262561263454
45.400000000000006,0.13136954679222623,0.1277146376404743,0.13250362474857424
45.5,0.13133906620997182,0.1276872309270849,0.132480993820576
45.6,0.1313085864450514,0.1276598248767944,0.1324583633423404
45.7,0.13127810749744118,0.12763241948958504,0.13243573331385972
45.800000000000004,0.13124762936711853,0.12760501476544284,0.13241310373512305
45.900000000000006,0.13121715205406392,0.12757761070435114,0.1323904746061242
46.0,0.1311866755582547,0.1275502073062944,0.13236784592685247
46.1,0.13115619987966842,0.1275228045712562,0.13234521769730012
46.2,0.1311257250182829,0.12749540249922053,0.13232258991745693
46.300000000000004,0.1310952509740777,0.12746800109017165,0.1322999625873149
46.400000000000006,0.1310647777470304,0.1274406003440931,0.13227733570686429
46.5,0.13103430533711902,0.12741320026097047,0.1322547092760975
46.6,0.131003833744322,0.12738580084078466,0.13223208329500546
46.7,0.1309733629686174,0.12735840208352323,0.13220945776357818
46.800000000000004,0.13094289300998363,0.12733100398916752,0.1321868326818081
46.900000000000006,0.13091242386839919,0.127303606557704,0.13216420804968454
47.0,0.13088195554384074,0.12727620978911447,0.1321415838672002
47.1,0.13085148803628854,0.1272488136833847,0.13211896013434643
47.2,0.1308210213457186,0.12722141824049737,0.13209633685111322
47.300000000000004,0.13079055547211116,0.12719402346043607,0.13207371401749146
47.400000000000006,0.13076009041544379,0.12716662934318723,0.13205109163347362
47.5,0.13072962617569406,0.12713923588873288,0.13202846969905013
47.6,0.13069916275284066,0.1271118430970577,0.1320058482142119
47.7,0.1306687001468616,0.1270844509681457,0.13198322717894984
47.800000000000004,0.1306382383577347,0.12705705950198065,0.13196060659325637
47.900000000000006,0.13060777738543927,0.12702966869854704,0.1319379864571204
48.0,0.13057731722995358,0.12700227855782908,0.13191536677053528
48.1,0.13054685789125342,0.12697488907980992,0.13189274753349012
48.2,0.13051639936931947,0.1269475002644742,0.1318701287459787
48.300000000000004,0.1304859416641293,0.12692011211180554,0.1318475104079897
48.400000000000006,0.13045548477566116,0.12689272462178836,0.13182489251951401
48.5,0.1304250287038924,0.12686533779440712,0.1318022750805452
48.6,0.13039457344880212,0.12683795162964517,0.13177965809107284
48.7,0.1303641190103686,0.12681056612748653,0.1317570415510878
48.800000000000004,0.1303336653885685,0.1267831812879161,0.131734425460581
48.900000000000006,0.13030321258338362,0.12675579711091656,0.1317118098195451
49.0,0.13027276059478843,0.12672841359647213,0.1316891946279699
49.1,0.1302423094227625,0.12670103074456907,0.1316665798858465
49.2,0.13021185906728427,0.1266736485551878,0.13164396559316693
49.300000000000004,0.1301814095283309,0.12664626702831638,0.13162135174992162
49.400000000000006,0.13015096080588218,0.12661888616393568,0.13159873835610192
49.5,0.130120512899915,0.1265915059620304,0.1315761254116985
49.6,0.13009006581040916,0.1265641264225854,0.13155351291670292
49.7,0.1300596195373407,0.1265367475455852,0.13153090087110586
49.800000000000004,0.13002917408068937,0.1265093693310111,0.13150828927489933
49.900000000000006,0.129998729440433,0.1264819917788511,0.13148567812807443
50.0,0.12996828561654983,0.12645461488908594,0.13146306743062075
50.1,0.12993784260901853,0.1264272386617009,0.1314404571825305
50.2,0.129907400417816,0.12639986309668028,0.13141784738379503
50.300000000000004,0.12987695904292162,0.12637248819400848,0.13139523803440523
50.400000000000006,0.12984651848431272,0.126345113953668,0.1313726291343511
50.5,0.12981607874196932,0.1263177403756437,0.13135002068362578
50.6,0.129785639815867,0.12629036745992073,0.1313274126822206
50.7,0.1297552017059851,0.1262629952064811,0.13130480513012288
50.800000000000004,0.1297247644123034,0.12623562361531104,0.13128219802732777
50.900000000000006,0.12969432793479752,0.12620825268639257,0.1312595913738246
51.0,0.12966389227344788,0.12618088241971082,0.13123698516960447
51.1,0.1296334574282314,0.12615351281525022,0.1312143794146594
51.2,0.12960302339912677,0.12612614387299415,0.13119177410897964
51.300000000000004,0.12957259018611245,0.12609877559292593,0.1311691692525565
51.400000000000006,0.1295421577891651,0.1260714079750307,0.131146564845382
51.5,0.12951172620826457,0.12604404101929267,0.13112396088744638
51.6,0.12948129544338927,0.12601667472569567,0.13110135737874118
51.7,0.12945086549451612,0.12598930909422346,0.13107875431925597
51.800000000000004,0.12942043636162492,0.12596194412485962,0.1310561517089841
51.900000000000006,0.12939000804469147,0.12593457981758904,0.13103354954791557
52.0,0.12935958054369623,0.12590721617239553,0.13101094783604217
52.1,0.12932915385861743,0.1258798531892631,0.13098834657335345
52.2,0.12929872798943154,0.12585249086817685,0.13096574575984232
52.300000000000004,0.1292683029361188,0.12582512920911815,0.13094314539549834
52.400000000000006,0.12923787869865544,0.12579776821207345,0.13092054548031462
52.5,0.12920745527702215,0.12577040787702676,0.13089794601428006
52.6,0.1291770326711943,0.1257430482039601,0.13087534699738734
52.7,0.1291466108811523,0.12571568919285991,0.13085274842962713
52.800000000000004,0.12911618990687224,0.125688330843708,0.13083015031098966
52.900000000000006,0.12908576974833563,0.12566097315649127,0.13080755264146826
53.0,0.12905535040551697,0.12563361613119106,0.13078495542105317
53.1,0.12902493187839736,0.12560625976779272,0.13076235864973218
53.2,0.12899451416695418,0.12557890406628003,0.1307397623275015
53.300000000000004,0.12896409727116498,0.1255515490266368,0.13071716645435005
53.400000000000006,0.12893368119100823,0.1255241946488479,0.1306945710302676
53.5,0.12890326592646306,0.12549684093289648,0.13067197605524816
53.6,0.12887285147750638,0.1254694878787681,0.1306493815292804
53.7,0.1288424378441173,0.12544213548644412,0.13062678745235656
53.800000000000004,0.12881202502627342,0.12541478375591164,0.1306041938244673
53.900000000000006,0.1287816130239543,0.12538743268715224,0.13058160064560442
54.0,0.12875120183713706,0.1253600822801515,0.13055900791575814
54.1,0.12872079146579907,0.12533273253489252,0.1305364156349207
54.2,0.128690381909921,0.12530538345136,0.1305138238030823
54.300000000000004,0.12865997316947841,0.1252780350295386,0.13049123242023408
54.400000000000006,0.12862956524445246,0.12525068726941035,0.13046864148636805
54.5,0.12859915813481781,0.12522334017096082,0.130446051001474
54.6,0.1285687518405556,0.12519599373417423,0.13042346096554414
54.7,0.12853834636164319,0.12516864795903482,0.13040087137856893
54.800000000000004,0.12850794169805901,0.12514130284552483,0.13037828224053993
54.900000000000006,0.12847753784978022,0.12511395839363093,0.13035569355144871
55.0,0.12844713481678616,0.1250866146033347,0.13033310531128572
55.1,0.12841673259905573,0.12505927147462192,0.13031051752004186
55.2,0.12838633119656473,0.1250319290074755,0.13028793017770868
55.300000000000004,0.12835593060929473,0.12500458720188057,0.13026534328427708
55.400000000000006,0.12832553083722087,0.12497724605782068,0.13024275683973818
55.5,0.12829513188032227,0.12494990557528007,0.13022017084408377
55.6,0.12826473373857894,0.12492256575424188,0.13019758529730407
55.7,0.12823433641196647,0.12489522659469188,0.13017500019939066
55.800000000000004,0.12820393990046575,0.12486788809661187,0.13015241555033397
55.900000000000006,0.12817354420405258,0.12484055025998897,0.1301298313501269
56.0,0.1281431493227061,0.12481321308480431,0.13010724759875902
56.1,0.1281127552564052,0.12478587657104345,0.13008466429622167
56.2,0.12808236200512724,0.12475854071868997,0.13006208144250708
56.300000000000004,0.12805196956885134,0.12473120552772898,0.1300394990376048
56.400000000000006,0.12802157794755598,0.1247038709981434,0.1300169170815062
56.5,0.1279911871412176,0.12467653712991722,0.12999433557420303
56.6,0.12796079714981645,0.12464920392303469,0.12997175451568688
56.7,0.12793040797332922,0.12462187137748049,0.12994917390594818
56.800000000000004,0.12790001961173592,0.1245945394932384,0.1299265937449774
56.900000000000006,0.12786963206501145,0.12456720827029244,0.12990401403276697
57.0,0.12783924533313895,0.1245398777086264,0.12988143476930714
57.1,0.1278088594160922,0.12451254780822474,0.12985885595458968
57.2,0.12777847431385259,0.1244852185690708,0.12983627758860483
57.300000000000004,0.1277480900263963,0.12445788999114948,0.12981369967134526
57.400000000000006,0.12771770655370296,0.12443056207444525,0.1297911222028003
57.5,0.12768732389574988,0.12440323481894078,0.129768545182962
57.6,0.1276569420525162,0.12437590822462141,0.12974596861182208
57.7,0.12762656102397885,0.1243485822914705,0.12972339248937081
57.800000000000004,0.12759618081011692,0.12432125701947228,0.12970081681559908
57.900000000000006,0.12756580141091,0.12429393240861075,0.12967824159049823
58.0,0.12753542282633368,0.12426660845887039,0.12965566681405938
58.1,0.12750504505636862,0.1242392851702343,0.12963309248627475
58.2,0.12747466810099017,0.12421196254268763,0.12961051860713413
58.300000000000004,0.1274442919601808,0.12418464057621481,0.1295879451766293
58.400000000000006,0.12741391663391521,0.12415731927079876,0.1295653721947514
58.5,0.12738354212217207,0.12412999862642282,0.12954279966149063
58.6,0.12735316842493116,0.12410267864307367,0.1295202275768399
58.7,0.12732279554216985,0.12407535932073377,0.12949765594078855
58.800000000000004,0.12729242347386727,0.1240480406593869,0.12947508475332925
58.900000000000006,0.12726205221999964,0.12402072265901776,0.12945251401445113
59.0,0.1272316817805479,0.12399340531961056,0.12942994372414818
59.1,0.12720131215548802,0.12396608864114822,0.1294073738824082
59.2,0.12717094334480006,0.12393877262361652,0.1293848044892254
59.300000000000004,0.12714057534846046,0.12391145726699837,0.1293622355445887
59.400000000000006,0.12711020816644902,0.12388414257127822,0.12933966704849098
59.5,0.1270798417987431,0.12385682853644009,0.12931709900092114
59.6,0.1270494762453216,0.12382951516246843,0.12929453140187253
59.7,0.12701911150616185,0.12380220244934659,0.1292719642513358
59.800000000000004,0.12698874758124368,0.12377489039705947,0.12924939754930076
59.900000000000006,0.1269583844705433,0.12374757900559019,0.12922683129575985
60.0,0.12692802217404076,0.123720268274923,0.1292042654907044
60.1,0.12689766069171426,0.12369295820504345,0.129181700134124
60.2,0.12686730002354096,0.12366564879593445,0.1291591352260113
60.300000000000004,0.1268369401694993,0.12363834004758023,0.12913657076635654
60.400000000000006,0.12680658112956866,0.1236110319599637,0.12911400675515217
60.5,0.12677622290372614,0.12358372453307043,0.12909144319238752
60.6,0.12674586549195088,0.12355641776688486,0.1290688800780544
60.7,0.12671550889422,0.12352911166138991,0.12904631741214478
60.800000000000004,0.12668515311051265,0.12350180621656981,0.12902375519464937
60.900000000000006,0.12665479814080727,0.12347450143240923,0.12900119342555816
61.0,0.12662444398508188,0.12344719730889242,0.12897863210486404
61.1,0.12659409064331384,0.12341989384600272,0.1289560712325566
61.2,0.12656373811548316,0.12339259104372458,0.1289335108086287
61.300000000000004,0.12653338640156742,0.12336528890204113,0.12891095083306925
61.400000000000006,0.12650303550154485,0.12333798742093838,0.1288883913058716
61.5,0.12647268541539214,0.12331068660039901,0.12886583222702575
61.6,0.12644233614308997,0.12328338644040682,0.12884327359652303
61.7,0.12641198768461526,0.12325608694094847,0.12882071541435391
61.800000000000004,0.12638164003994667,0.12322878810200377,0.1287981576805104
61.900000000000006,0.1263512932090629,0.12320148992356073,0.12877560039498337
62.0,0.12632094719194176,0.12317419240560157,0.1287530435577644
62.1,0.12629060198856168,0.12314689554811031,0.12873048716884372
62.2,0.12626025759890092,0.12311959935107164,0.12870793122821333
62.300000000000004,0.12622991402293704,0.12309230381446956,0.12868537573586347
62.400000000000006,0.12619957126064918,0.12306500893828809,0.1286628206917857
62.5,0.12616922931201646,0.12303771472251146,0.12864026609597246
62.6,0.12613888817701469,0.12301042116712302,0.12861771194841243
62.7,0.1261085478556241,0.12298312827210767,0.12859515824909895
62.800000000000004,0.1260782083478229,0.12295583603744875,0.12857260499802248
62.900000000000006,0.12604786965358872,0.12292854446313228,0.12855005219517301
63.0,0.12601753177290087,0.12290125354913961,0.12852749984054168
63.1,0.12598719470573538,0.12287396329545652,0.1285049479341227
63.2,0.1259568584520725,0.12284667370206726,0.12848239647590365
63.300000000000004,0.12592652301189045,0.12281938476895449,0.12845984546587785
63.400000000000006,0.12589618838516659,0.12279209649610379,0.12843729490403577
63.5,0.12586585457187982,0.12276480888349894,0.12841474479036719
63.6,0.1258355215720084,0.12273752193112286,0.12839219512486522
63.7,0.12580518938553098,0.12271023563896111,0.1283696459075203
63.800000000000004,0.12577485801242383,0.12268295000699769,0.12834709713832337
63.900000000000006,0.12574452745266917,0.12265566503521574,0.12832454881726618
64.0,0.12571419770624215,0.12262838072360016,0.12830200094434008
64.10000000000001,0.12568386877312077,0.12260109707213473,0.1282794535195344
64.2,0.12565354065328482,0.1225738140808037,0.1282569065428414
64.3,0.12562321334671256,0.12254653174958996,0.1282343600142526
64.4,0.125592886853382,0.12251925007848041,0.1282118139337589
64.5,0.12556256117327091,0.12249196906745619,0.12818926830135235
64.60000000000001,0.12553223630635824,0.12246468871650373,0.12816672311702137
64.7,0.12550191225262197,0.12243740902560485,0.12814417838075953
64.8,0.12547158901204103,0.12241012999474554,0.12812163409255706
64.9,0.12544126658459254,0.12238285162390983,0.12809909025240707
65.0,0.12541094497025562,0.12235557391308038,0.12807654686029712
65.10000000000001,0.12538062416900853,0.12232829686224167,0.1280540039162199
65.2,0.1253503041808286,0.12230102047137925,0.1280314614201683
65.3,0.1253199850056963,0.12227374474047581,0.128008919372131
65.4,0.12528966664358832,0.1222464696695158,0.12798637777210065
65.5,0.12525934909448222,0.12221919525848346,0.12796383662006705
65.60000000000001,0.12522903235835825,0.12219192150736258,0.12794129591602332
65.7,0.12519871643519287,0.12216464841613783,0.1279187556599597
65.8,0.12516840132496632,0.12213737598479257,0.1278962158518666
65.9,0.12513808702765505,0.12211010421331259,0.12787367649173542
66.0,0.12510777354323865,0.122082833101679,0.12785113757955724
66.10000000000001,0.1250774608716949,0.12205556264987916,0.12782859911532496
66.2,0.12504714901300207,0.12202829285789463,0.1278060610990277
66.3,0.12501683796713836,0.12200102372571098,0.12778352353065703
66.4,0.12498652773408248,0.121973755253312,0.12776098641020384
66.5,0.12495621831381265,0.12194648744068148,0.12773844973766013
66.60000000000001,0.12492590970630624,0.12191922028780366,0.1277159135130168
66.7,0.12489560191154325,0.12189195379466322,0.12769337773626455
66.8,0.12486529492950105,0.12186468796124283,0.12767084240739468
66.9,0.12483498876015764,0.12183742278752807,0.12764830752639855
67.0,0.1248046834034926,0.1218101582735025,0.12762577309326817
67.10000000000001,0.12477437885948195,0.12178289441915102,0.12760323910799265
67.2,0.12474407512810592,0.12175563122445632,0.12758070557056445
67.3,0.12471377220934343,0.12172836868940307,0.12755817248097578
67.4,0.1246834701031696,0.12170110681397484,0.12753563983921512
67.5,0.12465316880956578,0.12167384559815786,0.12751310764527513
67.60000000000001,0.12462286832850977,0.12164658504193326,0.12749057589914714
67.7,0.12459256865997959,0.12161932514528728,0.12746804460082184
67.8,0.12456226980395213,0.12159206590820326,0.12744551375029056
67.9,0.12453197176040787,0.12156480733066632,0.12742298334754376
68.0,0.12450167452932348,0.12153754941265826,0.12740045339257433
68.10000000000001,0.12447137811067854,0.12151029215416531,0.12737792388537272
68.2,0.12444108250445107,0.12148303555517082,0.12735539482592806
68.3,0.12441078771061864,0.12145577961565923,0.12733286621423434
68.4,0.12438049372916082,0.12142852433561457,0.12731033805028136
68.5,0.1243502005600543,0.12140126971502019,0.12728781033406023
68.60000000000001,0.12431990820327865,0.12137401575386164,0.1272652830655625
68.7,0.12428961665881144,0.12134676245212117,0.1272427562447791
68.8,0.12425932592663247,0.12131950980978501,0.12722022987170067
68.9,0.12422903600671709,0.12129225782683606,0.12719770394631946
69.0,0.12419874689904686,0.12126500650325811,0.12717517846862614
69.10000000000001,0.12416845860359804,0.12123775583903562,0.12715265343861204
69.2,0.12413817112034975,0.12121050583415327,0.12713012885626696
69.3,0.12410788444928111,0.12118325648859463,0.127107604721584
69.4,0.1240775985903686,0.12115600780234392,0.12708508103455318
69.5,0.124047313543592,0.12112875977538562,0.12706255779516562
69.60000000000001,0.12401702930892866,0.12110151240770284,0.1270400350034131
69.7,0.12398674588635794,0.12107426569928093,0.1270175126592865
69.8,0.12395646327585697,0.121047019650103,0.12699499076277676
69.9,0.12392618147740486,0.12101977426015376,0.12697246931387496
70.0,0.12389590049097987,0.12099252952941764,0.12694994831257267
70.10000000000001,0.12386562031656045,0.12096528545787777,0.12692742775886168
70.2,0.12383534095412418,0.12093804204551883,0.12690490765273088
70.3,0.12380506240365019,0.12091079929232573,0.1268823879941734
70.4,0.12377478466511671,0.12088355719828092,0.12685986878318034
70.5,0.12374450773850176,0.12085631576336997,0.12683735001974217
70.60000000000001,0.12371423162378403,0.12082907498757534,0.12681483170384977
70.7,0.12368395632094131,0.12080183487088347,0.12679231383549538
70.8,0.12365368182995207,0.12077459541327662,0.12676979641466968
70.9,0.12362340815079498,0.12074735661473901,0.12674727944136288
71.0,0.12359313528344806,0.12072011847525577,0.1267247629155679
71.10000000000001,0.12356286322789023,0.12069288099481157,0.12670224683727382
71.2,0.12353259198409905,0.12066564417338843,0.12667973120647358
71.3,0.12350232155205343,0.12063840801097148,0.12665721602315783
71.4,0.12347205193173094,0.12061117250754538,0.12663470128731746
71.5,0.12344178312311138,0.12058393766309372,0.1266121869989436
71.60000000000001,0.12341151512617055,0.12055670347760095,0.12658967315802738
71.7,0.12338124794088912,0.1205294699510504,0.12656715976456012
71.8,0.12335098156724511,0.12050223708342744,0.1265446468185334
71.9,0.12332071600521655,0.12047500487471519,0.12652213431993764
72.0,0.12329045125478189,0.12044777332489764,0.12649962226876355
72.10000000000001,0.1232601873159187,0.12042054243396083,0.12647711066500422
72.2,0.12322992418860568,0.12039331220188587,0.12645459950864968
72.3,0.12319966187282194,0.12036608262865944,0.12643208879968948
72.4,0.12316940036854485,0.12033885371426334,0.12640957853811763
72.5,0.12313913967575285,0.12031162545868535,0.12638706872392347
72.60000000000001,0.12310887979442486,0.12028439786190526,0.12636455935709923
72.7,0.12307862072453957,0.12025717092390997,0.12634205043763513
72.8,0.12304836246607387,0.12022994464468306,0.1263195419655232
72.9,0.12301810501900667,0.1202027190242081,0.12629703394075364
73.0,0.12298784838331733,0.12017549406246975,0.12627452636331782
73.10000000000001,0.12295759255898275,0.1201482697594527,0.12625201923320706
73.2,0.12292733754598273,0.12012104611513963,0.12622951255041293
73.3,0.12289708334429394,0.120093823129515,0.12620700631492676
73.4,0.1228668299538962,0.12006660080256415,0.12618450052673902
73.5,0.1228365773747675,0.12003937913427043,0.12616199518584104
73.60000000000001,0.12280632560688609,0.12001215812461852,0.12613949029222282
73.7,0.1227760746502291,0.11998493777359043,0.12611698584587838
73.8,0.12274582450477678,0.11995771808117306,0.1260944818467966
73.9,0.12271557517050602,0.11993049904734931,0.1260719782949684
74.0,0.1226853266473964,0.11990328067210321,0.12604947519038712
74.10000000000001,0.12265507893542549,0.11987606295541853,0.12602697253304163
74.2,0.12262483203457197,0.11984884589728106,0.1260044703229246
74.3,0.12259458594481365,0.11982162949767239,0.12598196856002652
74.4,0.12256434066613009,0.11979441375657895,0.1259594672443376
74.5,0.1225340961984982,0.11976719867398389,0.1259369663758514
74.60000000000001,0.12250385254189733,0.11973998424987187,0.12591446595455769
74.7,0.12247360969630594,0.11971277048422624,0.12589196598044694
74.8,0.1224433676617005,0.11968555737703168,0.12586946645351138
74.9,0.12241312643806213,0.11965834492827199,0.12584696737374257
75.0,0.12238288602536707,0.11963113313793139,0.1258244687411305
75.10000000000001,0.12235264642359489,0.11960392200599457,0.1258019705556659
75.2,0.12232240763272317,0.11957671153244487,0.1257794728173416
75.3,0.12229216965273126,0.11954950171726741,0.12575697552614806
75.4,0.12226193248359607,0.11952229256044555,0.125734478682076
75.5,0.12223169612529738,0.11949508406196263,0.1257119822851167
75.60000000000001,0.12220146057781212,0.11946787622180466,0.12568948633526222
75.7,0.12217122584112028,0.11944066903995387,0.12566699083250343
75.8,0.122140991915199,0.11941346251639762,0.12564449577683034
75.9,0.1221107588000272,0.11938625665111569,0.12562200116823452
76.0,0.1220805264955831,0.11935905144409475,0.1255995070067084
76.10000000000001,0.12205029500184517,0.11933184689531884,0.12557701329224136
76.2,0.1220200643187912,0.11930464300477239,0.12555452002482603
76.3,0.12198983444640032,0.11927743977243832,0.12553202720445356
76.4,0.12195960538465034,0.11925023719830175,0.1255095348311135
76.5,0.12192937713351992,0.11922303528234646,0.12548704290479873
76.60000000000001,0.12189914969298732,0.11919583402455602,0.12546455142550017
76.7,0.12186892306303099,0.11916863342491646,0.12544206039320738
76.80000000000001,0.12183869724362917,0.11914143348340933,0.12541956980791324
76.9,0.12180847223476032,0.11911423420002154,0.12539707966960845
77.0,0.12177824803640225,0.11908703557473532,0.12537458997828388
77.10000000000001,0.12174802464853607,0.11905983760753558,0.1253521007339311
77.2,0.1217178020711358,0.11903264029840521,0.12532961193654168
77.30000000000001,0.12168758030418259,0.11900544364733023,0.1253071235861054
77.4,0.12165735934765398,0.11897824765429355,0.1252846356826145
77.5,0.12162713920152868,0.1189510523192796,0.12526214822606052
77.60000000000001,0.12159691986578469,0.11892385764227265,0.12523966121643282
77.7,0.12156670134040115,0.11889666362325713,0.1252171746537245
77.80000000000001,0.1215364836253563,0.11886947026221661,0.1251946885379258
77.9,0.12150626672062637,0.11884227755913535,0.12517220286902808
78.0,0.12147605062619271,0.11881508551399822,0.12514971764702243
78.10000000000001,0.12144583534203313,0.1187878941267888,0.12512723287189975
78.2,0.12141562086812319,0.1187607033974909,0.12510474854365206
78.30000000000001,0.1213854072044449,0.11873351332608917,0.1250822646622698
78.4,0.12135519435097475,0.11870632391256764,0.12505978122774475
78.5,0.12132498230769118,0.11867913515691053,0.1250372982400667
78.60000000000001,0.12129477107457354,0.11865194705910098,0.1250148156992279
78.7,0.12126456065159896,0.11862475961912544,0.12499233360522033
78.80000000000001,0.12123435103874747,0.11859757283696681,0.12496985195803312
78.9,0.12120414223599574,0.11857038671260867,0.1249473707576596
79.0,0.12117393424332268,0.11854320124603479,0.12492489000408868
79.10000000000001,0.12114372706070609,0.11851601643723098,0.1249024096973137
79.2,0.12111352068812598,0.1184888322861799,0.12487992983732421
79.30000000000001,0.12108331512555948,0.11846164879286847,0.12485745042411223
79.4,0.12105311037298594,0.11843446595727625,0.12483497145766886
79.5,0.1210229064303825,0.1184072837793908,0.12481249293798502
79.60000000000001,0.12099270329772804,0.11838010225919615,0.12479001486505226
79.7,0.12096250097500083,0.11835292139667453,0.12476753723886147
79.80000000000001,0.12093229946217998,0.11832574119181194,0.12474506005940356
79.9,0.12090209875924307,0.11829856164459196,0.12472258332666986
80.0,0.12087189886616878,0.1182713827549986,0.12470010704065126
80.10000000000001,0.12084169978293491,0.11824420452301587,0.12467763120134068
80.2,0.12081150150952147,0.11821702694862868,0.12465515580872677
80.30000000000001,0.12078130404590537,0.11818985003181925,0.12463268086280221
80.4,0.12075110739206507,0.11816267377257472,0.12461020636355746
80.5,0.12072091154797948,0.1181354981708771,0.12458773231098519
80.60000000000001,0.12069071651362728,0.11810832322671039,0.12456525870507473
80.7,0.12066052228898583,0.11808114894005994,0.12454278554581721
80.80000000000001,0.12063032887403335,0.11805397531091022,0.12452031283320575
80.9,0.12060013626875032,0.1180268023392439,0.12449784056722968
81.0,0.12056994447311364,0.11799963002504654,0.12447536874788123
81.10000000000001,0.12053975348710155,0.11797245836830061,0.12445289737515042
81.2,0.12050956331069251,0.11794528736899301,0.12443042644902946
81.30000000000001,0.12047937394386521,0.11791811702710442,0.12440795596950971
81.4,0.12044918538659832,0.11789094734262129,0.12438548593658116
81.5,0.12041899763886943,0.11786377831552719,0.12436301635023606
81.60000000000001,0.12038881070065699,0.11783660994580702,0.12434054721046506
81.7,0.12035862457193991,0.11780944223344325,0.12431807851725907
81.80000000000001,0.12032843925269687,0.11778227517842232,0.12429561027061076
81.9,0.12029825474290701,0.11775510878072626,0.12427314247050902
82.0,0.12026807104254544,0.11772794304033996,0.12425067511694743
82.10000000000001,0.12023788815159397,0.11770077795724876,0.12422820820991465
82.2,0.12020770607002884,0.1176736135314349,0.12420574174940424
82.30000000000001,0.12017752479783006,0.11764644976288463,0.12418327573540555
82.4,0.12014734433497432,0.1176192866515795,0.12416081016791036
82.5,0.12011716468144207,0.1175921241975062,0.12413834504691046
82.60000000000001,0.12008698583720978,0.1175649624006474,0.12411588037239651
82.7,0.12005680780225747,0.11753780126098778,0.12409341614435943
82.80000000000001,0.12002663057656227,0.11751064077851159,0.1240709523627912
82.9,0.11999645416010307,0.11748348095320282,0.12404848902768228
83.0,0.11996627855285857,0.11745632178504595,0.1240260261390238
83.10000000000001,0.1199361037548059,0.11742916327402453,0.1240035636968071
83.2,0.11990592976592573,0.11740200542012214,0.12398110170102328
83.30000000000001,0.11987575658619432,0.11737484822332611,0.12395864015166436
83.4,0.11984558421559055,0.11734769168361736,0.123936179048721
83.5,0.11981541265409401,0.11732053580098034,0.12391371839218301
83.60000000000001,0.11978524190168227,0.1172933805754004,0.1238912581820435
83.7,0.11975507195833401,0.11726622600686154,0.12386879841829335
83.80000000000001,0.11972490282402659,0.11723907209534734,0.12384633910092191
83.9,0.11969473449873935,0.11721191884084337,0.1238238802299223
84.0,0.11966456698245076,0.11718476624333185,0.12380142180528608
84.10000000000001,0.11963440027513905,0.11715761430279792,0.1237789638270026
84.2,0.11960423437678247,0.1171304630192247,0.1237565062950634
84.30000000000001,0.1195740692873597,0.11710331239259908,0.12373404920946096
84.4,0.1195439050068492,0.11707616242290286,0.12371159257018594
84.5,0.11951374153522898,0.1170490131101205,0.12368913637722856
84.60000000000001,0.1194835788724764,0.1170218644542369,0.12366668063058106
84.7,0.11945341701857326,0.11699471645523607,0.12364422533023411
84.80000000000001,0.1194232559734949,0.11696756911310136,0.12362177047617906
84.9,0.11939309573722046,0.11694042242781877,0.12359931606840724
85.0,0.11936293630972905,0.11691327639936988,0.12357686210690932
85.10000000000001,0.1193327776909976,0.11688613102774159,0.12355440859167688
85.2,0.11930261988100588,0.11685898631291525,0.12353195552270102
85.30000000000001,0.11927246287973237,0.11683184225487797,0.12350950289997242
85.4,0.11924230668715574,0.11680469885361111,0.1234870507234842
85.5,0.11921215130325291,0.11677755610910201,0.12346459899322437
85.60000000000001,0.119181996728003,0.11675041402133246,0.1234421477091876
85.7,0.1191518429613847,0.11672327259028736,0.1234196968713619
85.80000000000001,0.11912169000337625,0.11669613181594962,0.12339724647974015
85.9,0.11909153785395632,0.11666899169830547,0.12337479653431371
86.0,0.11906138651310272,0.11664185223733803,0.12335234703507258
86.10000000000001,0.11903123598079413,0.1166147134330322,0.12332989798200922
86.2,0.11900108625700967,0.11658757528537134,0.12330744937511451
86.30000000000001,0.11897093734172692,0.11656043779434033,0.12328500121437869
86.4,0.11894078923492413,0.11653330095992231,0.12326255349979354
86.5,0.11891064193658041,0.11650616478210152,0.12324010623135084
86.60000000000001,0.11888049544667423,0.1164790292608644,0.12321765940904128
86.7,0.11885034976518338,0.11645189439619275,0.1231952130328553
86.80000000000001,0.11882020489208678,0.11642476018807235,0.12317276710278557
86.9,0.11879006082736265,0.11639762663648501,0.12315032161882233
87.0,0.11875991757098991,0.11637049374141695,0.12312787658095714
87.10000000000001,0.11872977512294636,0.11634336150285152,0.12310543198918
87.2,0.11869963348320955,0.11631622992077428,0.12308298784348382
87.30000000000001,0.1186694926517593,0.11628909899516748,0.12306054414385903
87.4,0.11863935262857428,0.11626196872601624,0.1230381008902961
87.5,0.11860921341363184,0.11623483911330457,0.12301565808278858
87.60000000000001,0.11857907500691134,0.11620771015701692,0.12299321572132427
87.7,0.11854893740839034,0.11618058185713709,0.12297077380589694
87.80000000000001,0.1185188006180482,0.11615345421365109,0.1229483323364966
87.9,0.11848866463586272,0.1161263272265396,0.12292589131311527
88.0,0.11845852946181235,0.11609920089578929,0.12290345073574294
88.10000000000001,0.11842839509587488,0.11607207522138419,0.12288101060437207
88.2,0.11839826153803035,0.11604495020330807,0.12285857091899222
88.30000000000001,0.1183681287882552,0.11601782584154452,0.12283613167959584
88.4,0.11833799684653101,0.11599070213607865,0.12281369288617427
88.5,0.1183078657128318,0.11596357908689514,0.12279125453871864
88.60000000000001,0.1182777353871396,0.11593645669397645,0.12276881663721939
88.7,0.1182476058694315,0.11590933495730815,0.12274637918166875
88.80000000000001,0.11821747715968645,0.11588221387687403,0.12272394217205629
88.9,0.11818734925788199,0.11585509345265832,0.12270150560837467
89.0,0.11815722216399793,0.11582797368464437,0.12267906949061413
89.10000000000001,0.11812709587801073,0.11580085457281841,0.1226566338187669
89.2,0.11809697039990041,0.11577373611716246,0.12263419859282298
89.30000000000001,0.11806684572964454,0.1157466183176612,0.12261176381277417
89.4,0.11803672186722247,0.11571950117429997,0.12258932947861223
89.5,0.11800659881261222,0.11569238468706211,0.12256689559032674
89.60000000000001,0.11797647656579158,0.11566526885593209,0.12254446214791126
89.7,0.11794635512674034,0.1156381536808948,0.12252202915135424
89.80000000000001,0.11791623449543476,0.1156110391619325,0.12249959660064924
89.9,0.11788611467185595,0.11558392529903072,0.12247716449578627
90.0,0.11785599565598015,0.11555681209217372,0.12245473283675667
90.10000000000001,0.11782587744778805,0.11552969954134529,0.1224323016235509
90.2,0.11779576004725545,0.11550258764652943,0.12240987085616184
90.30000000000001,0.11776564345436258,0.11547547640771083,0.12238744053457928
90.4,0.11773552766908701,0.11544836582487328,0.12236501065879524
90.5,0.11770541269140788,0.11542125589800167,0.12234258122879971
90.60000000000001,0.11767529852130343,0.11539414662708003,0.12232015224458537
90.7,0.11764518515875255,0.11536703801209147,0.12229772370614223
90.80000000000001,0.11761507260373172,0.11533993005302134,0.12227529561346273
90.9,0.11758496085622161,0.115312822749853,0.1222528679665369
91.0,0.11755484991620047,0.11528571610257221,0.12223044076535672
91.10000000000001,0.11752473978364564,0.1152586101111619,0.12220801400991221
91.2,0.11749463045853603,0.11523150477560584,0.12218558770019605
91.30000000000001,0.11746452194084944,0.11520440009588917,0.12216316183619758
91.4,0.11743441423056633,0.11517729607199545,0.12214073641791101
91.5,0.11740430732766294,0.11515019270390958,0.12211831144532437
91.60000000000001,0.11737420123211906,0.11512308999161491,0.12209588691842965
91.7,0.11734409594391204,0.11509598793509745,0.12207346283721976
91.80000000000001,0.11731399146302213,0.11506888653433878,0.12205103920168381
91.9,0.11728388778942578,0.11504178578932533,0.1220286160118147
92.0,0.11725378492310212,0.11501468570004025,0.1220061932676022
92.10000000000001,0.11722368286403007,0.1149875862664671,0.12198377096903812
92.2,0.11719358161218829,0.114960487488591,0.12196134911611356
92.30000000000001,0.11716348116755415,0.1149333893663973,0.12193892770881942
92.4,0.11713338153010722,0.11490629189986734,0.1219165067471486
92.5,0.11710328269982528,0.1148791950889878,0.12189408623108933
92.60000000000001,0.11707318467668681,0.11485209893374182,0.12187166616063538
92.7,0.11704308746067005,0.11482500343411339,0.12184924653577678
92.80000000000001,0.11701299105175411,0.11479790859008743,0.12182682735650419
92.9,0.11698289544991725,0.11477081440164816,0.12180440862281006
93.0,0.11695280065513813,0.11474372086877938,0.12178199033468484
93.10000000000001,0.11692270666739413,0.11471662799146509,0.12175957249211944
93.2,0.11689261348666524,0.11468953576969021,0.12173715509510719
93.30000000000001,0.11686252111292861,0.11466244420343852,0.12171473814363631
93.4,0.11683242954616291,0.11463535329269403,0.1216923216376995
93.5,0.11680233878634816,0.11460826303744076,0.12166990557728763
93.60000000000001,0.11677224883346105,0.11458117343766405,0.12164748996239272
93.7,0.11674215968748047,0.11455408449334681,0.1216250747930041
93.80000000000001,0.11671207134838535,0.11452699620447437,0.12160266006911513
93.9,0.11668198381615347,0.11449990857102921,0.12158024579071491
94.0,0.11665189709076351,0.11447282159299799,0.12155783195779701
94.10000000000001,0.11662181117219417,0.11444573527036339,0.12153541857035055
94.2,0.1165917260604239,0.11441864960311054,0.12151300562836842
94.30000000000001,0.11656164175543116,0.11439156459122168,0.12149059313183996
94.4,0.11653155825719375,0.11436448023468304,0.12146818108075763
94.5,0.11650147556569168,0.11433739653347774,0.1214457694751121
94.60000000000001,0.11647139368090231,0.11431031348759069,0.1214233583148947
94.7,0.11644131260280366,0.11428323109700522,0.12140094760009679
94.80000000000001,0.11641123233137463,0.11425614936170736,0.12137853733070969
94.9,0.116381152866595,0.11422906828167978,0.12135612750672364
95.0,0.11635107420844171,0.11420198785690672,0.12133371812813198
95.10000000000001,0.11632099635689341,0.11417490808737218,0.12131130919492339
95.2,0.11629091931192814,0.11414782897306264,0.12128890070709097
95.30000000000001,0.11626084307352613,0.11412075051395898,0.12126649266462386
95.4,0.11623076764166362,0.11409367271004744,0.12124408506751583
95.5,0.11620069301632086,0.11406659556131116,0.12122167791575644
95.60000000000001,0.11617061919747584,0.11403951906773657,0.12119927120933771
95.7,0.11614054618510639,0.1140124432293046,0.12117686494824897
95.80000000000001,0.11611047397919183,0.11398536804600168,0.12115445913248357
95.9,0.1160804025797102,0.11395829351781206,0.12113205376203195
96.0,0.11605033198663972,0.11393121964471975,0.12110964883688546
96.10000000000001,0.11602026219995953,0.11390414642670788,0.12108724435703455
96.2,0.11599019321964787,0.11387707386376156,0.12106484032247167
96.30000000000001,0.11596012504568276,0.11385000195586481,0.12104243673318638
96.4,0.11593005767804332,0.11382293070300276,0.1210200335891718
96.5,0.11589999111670846,0.11379586010515763,0.12099763089041748
96.60000000000001,0.11586992536165419,0.11376879016231545,0.12097522863691612
96.7,0.1158398604128612,0.11374172087445977,0.12095282682865816
96.80000000000001,0.11580979627030819,0.11371465224157529,0.12093042546563404
96.9,0.11577973293397315,0.11368758426364622,0.12090802454783578
97.0,0.11574967040383388,0.11366051694065504,0.12088562407525427
97.10000000000001,0.1157196086798693,0.11363345027258731,0.12086322404788175
97.2,0.11568954776205786,0.11360638425942704,0.12084082446570776
97.30000000000001,0.11565948765037826,0.11357931890116002,0.12081842532872455
97.4,0.11562942834480827,0.11355225419776849,0.12079602663692324
97.5,0.11559936984532815,0.11352519014923779,0.12077362839029426
97.60000000000001,0.11556931215191457,0.11349812675555149,0.12075123058883008
97.7,0.11553925526454623,0.11347106401669338,0.12072883323252137
97.80000000000001,0.11550919918320268,0.11344400193264836,0.1207064363213588
97.9,0.11547914390786196,0.11341694050340068,0.12068403985533438
98.0,0.11544908943850074,0.11338987972893455,0.120661643834439
98.10000000000001,0.11541903577510082,0.11336281960923444,0.12063924825866246
98.2,0.11538898291763844,0.11333576014428415,0.12061685312799875
98.30000000000001,0.1153589308660925,0.11330870133406812,0.12059445844243699
98.4,0.11532887962044236,0.11328164317856904,0.12057206420196942
98.5,0.11529882918066447,0.1132545856777738,0.12054967040658604
98.60000000000001,0.11526877954673931,0.11322752883166598,0.12052727705627952
98.7,0.11523873071864443,0.11320047264022848,0.12050488415104055
98.80000000000001,0.11520868269635942,0.1131734171034462,0.12048249169085978
98.9,0.11517863547986074,0.11314636222130425,0.12046009967572857
99.0,0.11514858906912884,0.11311930799378467,0.1204377081056387
99.10000000000001,0.1151185434641413,0.11309225442087456,0.12041531698058083
99.2,0.11508849866487703,0.11306520150255572,0.12039292630054632
99.30000000000001,0.11505845467131426,0.1130381492388135,0.12037053606552628
99.4,0.11502841148343101,0.11301109762963235,0.12034814627551227
99.5,0.1149983691012062,0.11298404667499606,0.12032575693049496
99.60000000000001,0.11496832752461805,0.11295699637488843,0.1203033680304666
99.7,0.11493828675364592,0.11292994672929457,0.12028097957541672
99.80000000000001,0.11490824678826828,0.11290289773819895,0.12025859156533847
99.9,0.11487820762846268,0.11287584940158402,0.1202362040002205
100.0,0.1148481692742076,0.11284880171943579,0.12021381688005772


==> anc/manuscript_evidence_supplement/corrected_cost_sensitivity/displayed_table_01.csv <==
,value
EW_turnover_pct,1.069498
Frozen_reverse_turnover_pct,0.964736
Consensus_abstain_turnover_pct,0.793394
EW_CAGR_at_5bps,0.143751
Frozen_reverse_CAGR_at_5bps,0.138841
Consensus_abstain_CAGR_at_5bps,0.141683
Consensus_vs_EW_break_even_cost_bps,31.001471


==> anc/manuscript_evidence_supplement/corrected_cost_sensitivity/saved_text_outputs.txt <==
Frozen path labels: {'Primary: Legacy-Target Full-Ridge Inverse'}
Consensus path labels: {'clean/consensus_abstain'}
Common evaluation days: 2166

Final cost-sensitivity audit:


                                         value
EW_turnover_pct                       1.069498
Frozen_reverse_turnover_pct           0.964736
Consensus_abstain_turnover_pct        0.793394
EW_CAGR_at_5bps                       0.143751
Frozen_reverse_CAGR_at_5bps           0.138841
Consensus_abstain_CAGR_at_5bps        0.141683
Consensus_vs_EW_break_even_cost_bps  31.001471

<Figure size 1512x812 with 1 Axes>


Saved: /content/drive/MyDrive/AmirHossein/economic_signed_cora_frozen_development_v1/paper_figure_data_v1/publication_figures_final/figure_4_transaction_cost_sensitivity_final.png
Numerical source: /content/drive/MyDrive/AmirHossein/economic_signed_cora_frozen_development_v1/paper_figure_data_v1/publication_figures_final/figure_4_transaction_cost_sensitivity_final.csv


==> anc/manuscript_evidence_supplement/development_four_strategy_mismatch/displayed_table_01.csv <==
,strategy,cagr,ann_vol,sharpe,max_drawdown,avg_turnover,final_wealth,relative_wealth_vs_ew,annualized_log_alpha_vs_ew,tracking_error_vs_ew,information_ratio_vs_ew,n_days
0,Equal Weight,16.86%,23.79%,0.775,-44.53%,1.383%,3.816477,1.000,0.00%,0.00%,0.000,2166
1,Safe OPMD,16.71%,23.37%,0.779,-44.49%,0.104%,3.772815,0.989,-0.13%,2.50%,-0.094,2166
2,Always Advice,16.58%,23.35%,0.774,-44.42%,0.117%,3.737162,0.979,-0.24%,2.67%,-0.131,2166
3,BRACE-OPMD,16.71%,23.37%,0.779,-44.49%,0.104%,3.772815,0.989,-0.13%,2.50%,-0.094,2166


==> anc/manuscript_evidence_supplement/development_four_strategy_mismatch/saved_text_outputs.txt <==
<pandas.io.formats.style.Styler at 0x7b580c48a4b0>

==> anc/manuscript_evidence_supplement/exploratory_signed_variants/displayed_table_01.csv <==
,strategy,cagr,ann_vol,sharpe,max_drawdown,avg_turnover,final_wealth,relative_wealth_vs_ew,annualized_log_alpha_vs_ew,tracking_error_vs_ew,information_ratio_vs_ew,n_days,annualized_log_alpha_vs_fixed_core,annualized_gross_log_alpha_vs_fixed_core,mean_executed_overlay_l1,mean_orientation,inverse_orientation_rate,abstention_rate
0,clean/consensus_abstain,14.17%,18.33%,0.815,-37.32%,0.793%,3.123338,0.985,-0.18%,0.99%,-0.246,2166,+0.09%,+0.16%,6.392%,+0.640,0.00%,36.01%
1,legacy/cumulative_signed,14.16%,18.32%,0.815,-37.21%,0.990%,3.121595,0.984,-0.19%,1.06%,-0.239,2166,+0.09%,+0.18%,9.969%,+0.651,17.45%,0.00%
2,reference/clean_raw_follow,14.16%,18.35%,0.814,-37.32%,1.057%,3.121034,0.984,-0.19%,0.99%,-0.253,2166,+0.08%,+0.18%,9.975%,+nan,nan%,nan%
3,clean/cumulative_signed,14.16%,18.35%,0.814,-37.32%,1.057%,3.121034,0.984,-0.19%,0.99%,-0.253,2166,+0.08%,+0.18%,9.975%,+1.000,0.00%,0.00%
4,legacy/consensus_abstain,14.14%,18.28%,0.815,-37.21%,0.852%,3.115700,0.982,-0.21%,1.08%,-0.260,2166,+0.06%,+0.14%,7.542%,+0.524,11.63%,24.38%
5,clean/local_signed,14.10%,18.32%,0.812,-37.32%,1.085%,3.106281,0.979,-0.24%,1.22%,-0.254,2166,+0.03%,+0.13%,9.916%,+0.280,36.01%,0.00%
6,legacy/local_signed,14.06%,18.25%,0.813,-37.21%,1.030%,3.098686,0.977,-0.27%,1.26%,-0.278,2166,+0.00%,+0.09%,9.910%,+0.396,30.19%,0.00%
7,reference/legacy_raw_follow,14.04%,18.31%,0.810,-37.21%,0.989%,3.092327,0.975,-0.30%,1.04%,-0.352,2166,-0.02%,+0.07%,9.978%,+nan,nan%,nan%
8,reference/legacy_frozen_inverse,13.88%,18.28%,0.803,-38.03%,0.965%,3.057137,0.964,-0.43%,1.36%,-0.371,2166,-0.16%,-0.07%,9.978%,+nan,nan%,nan%
9,reference/clean_frozen_inverse,13.74%,18.23%,0.798,-37.92%,1.010%,3.025172,0.954,-0.55%,1.44%,-0.441,2166,-0.28%,-0.19%,9.975%,+nan,nan%,nan%


==> anc/manuscript_evidence_supplement/exploratory_signed_variants/displayed_table_02.csv <==
,cache_decision_t,start_date,end_date,orientation,annualized_log_alpha_vs_core,mean_turnover,mean_executed_overlay_l1,strategy
0,747,2017-02-07 00:00:00,2017-08-07 00:00:00,-1,-0.17%,0.757%,9.839%,legacy/local_signed
1,873,2017-08-08 00:00:00,2018-02-06 00:00:00,+1,-1.32%,0.905%,9.851%,legacy/local_signed
2,999,2018-02-07 00:00:00,2018-08-07 00:00:00,-1,-0.08%,1.074%,9.856%,legacy/local_signed
3,1125,2018-08-08 00:00:00,2019-02-07 00:00:00,+1,+0.28%,1.168%,9.843%,legacy/local_signed
4,1251,2019-02-08 00:00:00,2019-08-08 00:00:00,+1,+1.50%,0.827%,10.000%,legacy/local_signed
5,1377,2019-08-09 00:00:00,2020-02-07 00:00:00,+1,-0.32%,0.998%,9.945%,legacy/local_signed
6,1503,2020-02-10 00:00:00,2020-08-07 00:00:00,+1,+1.86%,1.239%,9.983%,legacy/local_signed
7,1629,2020-08-10 00:00:00,2021-02-08 00:00:00,+1,-1.67%,1.056%,9.987%,legacy/local_signed
8,1755,2021-02-09 00:00:00,2021-08-09 00:00:00,-1,-0.74%,1.075%,9.883%,legacy/local_signed
9,1881,2021-08-10 00:00:00,2022-02-07 00:00:00,+1,-0.86%,0.955%,9.821%,legacy/local_signed
10,2007,2022-02-08 00:00:00,2022-08-09 00:00:00,-1,+0.28%,1.055%,9.841%,legacy/local_signed
11,2133,2022-08-10 00:00:00,2023-02-08 00:00:00,+1,+0.54%,1.105%,9.831%,legacy/local_signed
12,2259,2023-02-09 00:00:00,2023-08-10 00:00:00,+1,+0.02%,1.083%,9.964%,legacy/local_signed
13,2385,2023-08-11 00:00:00,2024-02-09 00:00:00,+1,-0.07%,1.105%,9.994%,legacy/local_signed
14,2511,2024-02-12 00:00:00,2024-08-12 00:00:00,+1,+0.24%,0.906%,10.000%,legacy/local_signed
15,2637,2024-08-13 00:00:00,2025-02-12 00:00:00,+1,+0.08%,1.096%,9.986%,legacy/local_signed
16,2763,2025-02-13 00:00:00,2025-08-14 00:00:00,-1,-0.35%,1.113%,9.832%,legacy/local_signed
17,2889,2025-08-15 00:00:00,2025-09-18 00:00:00,-1,+4.13%,1.019%,9.985%,legacy/local_signed
18,747,2017-02-07 00:00:00,2017-08-07 00:00:00,-1,-0.17%,0.757%,9.839%,legacy/cumulative_signed
19,873,2017-08-08 00:00:00,2018-02-06 00:00:00,-1,+1.01%,0.763%,10.000%,legacy/cumulative_signed
20,999,2018-02-07 00:00:00,2018-08-07 00:00:00,-1,-0.09%,0.964%,10.000%,legacy/cumulative_signed
21,1125,2018-08-08 00:00:00,2019-02-07 00:00:00,+1,+0.28%,1.168%,9.843%,legacy/cumulative_signed
22,1251,2019-02-08 00:00:00,2019-08-08 00:00:00,+1,+1.50%,0.827%,10.000%,legacy/cumulative_signed
23,1377,2019-08-09 00:00:00,2020-02-07 00:00:00,+1,-0.32%,0.998%,9.945%,legacy/cumulative_signed
24,1503,2020-02-10 00:00:00,2020-08-07 00:00:00,+1,+1.86%,1.239%,9.983%,legacy/cumulative_signed
25,1629,2020-08-10 00:00:00,2021-02-08 00:00:00,+1,-1.67%,1.056%,9.987%,legacy/cumulative_signed
26,1755,2021-02-09 00:00:00,2021-08-09 00:00:00,+1,+0.32%,1.006%,9.991%,legacy/cumulative_signed
27,1881,2021-08-10 00:00:00,2022-02-07 00:00:00,+1,-0.81%,0.845%,9.978%,legacy/cumulative_signed
28,2007,2022-02-08 00:00:00,2022-08-09 00:00:00,+1,-0.55%,0.973%,9.993%,legacy/cumulative_signed
29,2133,2022-08-10 00:00:00,2023-02-08 00:00:00,+1,+0.41%,1.003%,9.980%,legacy/cumulative_signed
30,2259,2023-02-09 00:00:00,2023-08-10 00:00:00,+1,+0.02%,1.083%,9.964%,legacy/cumulative_signed
31,2385,2023-08-11 00:00:00,2024-02-09 00:00:00,+1,-0.07%,1.105%,9.994%,legacy/cumulative_signed
32,2511,2024-02-12 00:00:00,2024-08-12 00:00:00,+1,+0.24%,0.906%,10.000%,legacy/cumulative_signed
33,2637,2024-08-13 00:00:00,2025-02-12 00:00:00,+1,+0.08%,1.096%,9.986%,legacy/cumulative_signed
34,2763,2025-02-13 00:00:00,2025-08-14 00:00:00,+1,+0.27%,1.044%,9.993%,legacy/cumulative_signed
35,2889,2025-08-15 00:00:00,2025-09-18 00:00:00,+1,-4.32%,1.003%,9.985%,legacy/cumulative_signed
36,747,2017-02-07 00:00:00,2017-08-07 00:00:00,-1,-0.17%,0.757%,9.839%,legacy/consensus_abstain
37,873,2017-08-08 00:00:00,2018-02-06 00:00:00,+0,-0.09%,0.295%,0.142%,legacy/consensus_abstain
38,999,2018-02-07 00:00:00,2018-08-07 00:00:00,-1,-0.08%,0.997%,9.858%,legacy/consensus_abstain
39,1125,2018-08-08 00:00:00,2019-02-07 00:00:00,+1,+0.28%,1.168%,9.843%,legacy/consensus_abstain
40,1251,2019-02-08 00:00:00,2019-08-08 00:00:00,+1,+1.50%,0.827%,10.000%,legacy/consensus_abstain
41,1377,2019-08-09 00:00:00,2020-02-07 00:00:00,+1,-0.32%,0.998%,9.945%,legacy/consensus_abstain
42,1503,2020-02-10 00:00:00,2020-08-07 00:00:00,+1,+1.86%,1.239%,9.983%,legacy/consensus_abstain
43,1629,2020-08-10 00:00:00,2021-02-08 00:00:00,+1,-1.67%,1.056%,9.987%,legacy/consensus_abstain
44,1755,2021-02-09 00:00:00,2021-08-09 00:00:00,+0,-0.12%,0.354%,0.142%,legacy/consensus_abstain
45,1881,2021-08-10 00:00:00,2022-02-07 00:00:00,+1,-0.83%,0.880%,9.837%,legacy/consensus_abstain
46,2007,2022-02-08 00:00:00,2022-08-09 00:00:00,+0,-0.05%,0.419%,0.142%,legacy/consensus_abstain
47,2133,2022-08-10 00:00:00,2023-02-08 00:00:00,+1,+0.48%,1.031%,9.838%,legacy/consensus_abstain
48,2259,2023-02-09 00:00:00,2023-08-10 00:00:00,+1,+0.02%,1.083%,9.964%,legacy/consensus_abstain
49,2385,2023-08-11 00:00:00,2024-02-09 00:00:00,+1,-0.07%,1.105%,9.994%,legacy/consensus_abstain
50,2511,2024-02-12 00:00:00,2024-08-12 00:00:00,+1,+0.24%,0.906%,10.000%,legacy/consensus_abstain
51,2637,2024-08-13 00:00:00,2025-02-12 00:00:00,+1,+0.08%,1.096%,9.986%,legacy/consensus_abstain
52,2763,2025-02-13 00:00:00,2025-08-14 00:00:00,+0,+0.05%,0.380%,0.142%,legacy/consensus_abstain
53,2889,2025-08-15 00:00:00,2025-09-18 00:00:00,+0,+0.00%,0.268%,0.000%,legacy/consensus_abstain
54,747,2017-02-07 00:00:00,2017-08-07 00:00:00,+1,+0.02%,0.746%,9.846%,clean/local_signed
55,873,2017-08-08 00:00:00,2018-02-06 00:00:00,+1,-1.23%,0.876%,10.000%,clean/local_signed
56,999,2018-02-07 00:00:00,2018-08-07 00:00:00,-1,-0.63%,1.292%,9.852%,clean/local_signed
57,1125,2018-08-08 00:00:00,2019-02-07 00:00:00,+1,+0.50%,1.225%,9.857%,clean/local_signed
58,1251,2019-02-08 00:00:00,2019-08-08 00:00:00,+1,+1.81%,0.878%,10.000%,clean/local_signed
59,1377,2019-08-09 00:00:00,2020-02-07 00:00:00,+1,-0.34%,1.024%,9.971%,clean/local_signed
60,1503,2020-02-10 00:00:00,2020-08-07 00:00:00,+1,+2.43%,1.327%,9.993%,clean/local_signed
61,1629,2020-08-10 00:00:00,2021-02-08 00:00:00,+1,-1.57%,1.167%,9.986%,clean/local_signed
62,1755,2021-02-09 00:00:00,2021-08-09 00:00:00,-1,-0.65%,1.164%,9.865%,clean/local_signed
63,1881,2021-08-10 00:00:00,2022-02-07 00:00:00,+1,-0.69%,1.152%,9.833%,clean/local_signed
64,2007,2022-02-08 00:00:00,2022-08-09 00:00:00,-1,+0.38%,0.968%,9.783%,clean/local_signed
65,2133,2022-08-10 00:00:00,2023-02-08 00:00:00,-1,+0.16%,0.990%,9.964%,clean/local_signed
66,2259,2023-02-09 00:00:00,2023-08-10 00:00:00,-1,-0.73%,1.069%,9.954%,clean/local_signed
67,2385,2023-08-11 00:00:00,2024-02-09 00:00:00,+1,+0.19%,1.311%,9.844%,clean/local_signed
68,2511,2024-02-12 00:00:00,2024-08-12 00:00:00,+1,+0.21%,1.003%,9.999%,clean/local_signed
69,2637,2024-08-13 00:00:00,2025-02-12 00:00:00,+1,+0.14%,1.068%,9.964%,clean/local_signed
70,2763,2025-02-13 00:00:00,2025-08-14 00:00:00,-1,-0.27%,1.190%,9.837%,clean/local_signed
71,2889,2025-08-15 00:00:00,2025-09-18 00:00:00,-1,+4.10%,1.060%,10.000%,clean/local_signed
72,747,2017-02-07 00:00:00,2017-08-07 00:00:00,+1,+0.02%,0.746%,9.846%,clean/cumulative_signed
73,873,2017-08-08 00:00:00,2018-02-06 00:00:00,+1,-1.23%,0.876%,10.000%,clean/cumulative_signed
74,999,2018-02-07 00:00:00,2018-08-07 00:00:00,+1,+0.46%,1.251%,9.995%,clean/cumulative_signed
75,1125,2018-08-08 00:00:00,2019-02-07 00:00:00,+1,+0.61%,1.124%,9.985%,clean/cumulative_signed
76,1251,2019-02-08 00:00:00,2019-08-08 00:00:00,+1,+1.81%,0.878%,10.000%,clean/cumulative_signed
77,1377,2019-08-09 00:00:00,2020-02-07 00:00:00,+1,-0.34%,1.024%,9.971%,clean/cumulative_signed
78,1503,2020-02-10 00:00:00,2020-08-07 00:00:00,+1,+2.43%,1.327%,9.993%,clean/cumulative_signed
79,1629,2020-08-10 00:00:00,2021-02-08 00:00:00,+1,-1.57%,1.167%,9.986%,clean/cumulative_signed
80,1755,2021-02-09 00:00:00,2021-08-09 00:00:00,+1,+0.30%,1.107%,9.980%,clean/cumulative_signed
81,1881,2021-08-10 00:00:00,2022-02-07 00:00:00,+1,-0.61%,1.042%,9.987%,clean/cumulative_signed
82,2007,2022-02-08 00:00:00,2022-08-09 00:00:00,+1,-0.66%,0.895%,9.961%,clean/cumulative_signed
83,2133,2022-08-10 00:00:00,2023-02-08 00:00:00,+1,-0.35%,1.040%,9.964%,clean/cumulative_signed
84,2259,2023-02-09 00:00:00,2023-08-10 00:00:00,+1,+0.52%,1.075%,9.954%,clean/cumulative_signed
85,2385,2023-08-11 00:00:00,2024-02-09 00:00:00,+1,+0.36%,1.204%,9.998%,clean/cumulative_signed
86,2511,2024-02-12 00:00:00,2024-08-12 00:00:00,+1,+0.21%,1.003%,9.999%,clean/cumulative_signed
87,2637,2024-08-13 00:00:00,2025-02-12 00:00:00,+1,+0.14%,1.068%,9.964%,clean/cumulative_signed
88,2763,2025-02-13 00:00:00,2025-08-14 00:00:00,+1,+0.17%,1.139%,9.993%,clean/cumulative_signed
89,2889,2025-08-15 00:00:00,2025-09-18 00:00:00,+1,-4.30%,1.032%,10.000%,clean/cumulative_signed
90,747,2017-02-07 00:00:00,2017-08-07 00:00:00,+1,+0.02%,0.746%,9.846%,clean/consensus_abstain
91,873,2017-08-08 00:00:00,2018-02-06 00:00:00,+1,-1.23%,0.876%,10.000%,clean/consensus_abstain
92,999,2018-02-07 00:00:00,2018-08-07 00:00:00,+0,+0.03%,0.320%,0.142%,clean/consensus_abstain
93,1125,2018-08-08 00:00:00,2019-02-07 00:00:00,+1,+0.56%,1.152%,9.852%,clean/consensus_abstain
94,1251,2019-02-08 00:00:00,2019-08-08 00:00:00,+1,+1.81%,0.878%,10.000%,clean/consensus_abstain
95,1377,2019-08-09 00:00:00,2020-02-07 00:00:00,+1,-0.34%,1.024%,9.971%,clean/consensus_abstain
96,1503,2020-02-10 00:00:00,2020-08-07 00:00:00,+1,+2.43%,1.327%,9.993%,clean/consensus_abstain
97,1629,2020-08-10 00:00:00,2021-02-08 00:00:00,+1,-1.57%,1.167%,9.986%,clean/consensus_abstain
98,1755,2021-02-09 00:00:00,2021-08-09 00:00:00,+0,-0.07%,0.354%,0.142%,clean/consensus_abstain
99,1881,2021-08-10 00:00:00,2022-02-07 00:00:00,+1,-0.65%,1.077%,9.845%,clean/consensus_abstain
100,2007,2022-02-08 00:00:00,2022-08-09 00:00:00,+0,-0.07%,0.418%,0.142%,clean/consensus_abstain
101,2133,2022-08-10 00:00:00,2023-02-08 00:00:00,+0,+0.00%,0.292%,0.000%,clean/consensus_abstain
102,2259,2023-02-09 00:00:00,2023-08-10 00:00:00,+0,+0.00%,0.272%,0.000%,clean/consensus_abstain
103,2385,2023-08-11 00:00:00,2024-02-09 00:00:00,+1,+0.28%,1.236%,9.855%,clean/consensus_abstain
104,2511,2024-02-12 00:00:00,2024-08-12 00:00:00,+1,+0.21%,1.003%,9.999%,clean/consensus_abstain
105,2637,2024-08-13 00:00:00,2025-02-12 00:00:00,+1,+0.14%,1.068%,9.964%,clean/consensus_abstain
106,2763,2025-02-13 00:00:00,2025-08-14 00:00:00,+0,+0.05%,0.379%,0.142%,clean/consensus_abstain
107,2889,2025-08-15 00:00:00,2025-09-18 00:00:00,+0,+0.00%,0.268%,0.000%,clean/consensus_abstain


==> anc/manuscript_evidence_supplement/exploratory_signed_variants/saved_text_outputs.txt <==
Exploratory causal-polarity results:


<pandas.io.formats.style.Styler at 0x7b57f3484290>


Exploratory signed strategies by block:


<pandas.io.formats.style.Styler at 0x7b57f346da00>

==> anc/manuscript_evidence_supplement/file_hashes.json <==
{
  "source_index.json": "f23f8ea3f635563332a51467489928aefb83eac2da4d33070ee360172f40cbfa",
  "corrected_cost_repricing_0_to_100bp.csv": "e294485a1d77c761782950ba53df692818c2a9ccdc93cb6fe2db9df4f54d5443",
  "READ_ME_FOR_COAUTHOR.md": "4fd2eb83048432ad00c1baa10c4a0f699ac65d76dc8548cc99fd605432ecd713",
  "candidate_feasibility_recomputed.csv": "282295f868d5e85a582995c74554ac8f5d64cf5db8694529a506cd421a78eaef",
  "original_research_notebook.ipynb": "ea84ab56b4407e7af93d229a716102b6ba5480bfc661f44331c861fc5413e009",
  "frozen_holdout_inference/displayed_table_03.html": "f93f4a20fec492e01ce16899d5fa08131aaad836068250a328d62e31ede16005",
  "frozen_holdout_inference/displayed_table_02.html": "785cca323f16a064e71a3418d7666942d09d27731ecfe5ae7dc86f2182a08eac",
  "frozen_holdout_inference/displayed_table_01.csv": "dd48d9ee7178d7b912fcfa3ed7269e4bd2a8c4c5fa3482bc5ab56b32447abcba",
  "frozen_holdout_inference/displayed_table_02.csv": "bb3bee478c53a9948941558b4c02b51bd72ada1b4ca5c7923b22bd178fcf4d83",
  "frozen_holdout_inference/displayed_table_03.csv": "b49805e75f81147a6f3a8f34b03da2cc82b0b2373f6d56756a2f073b45bd93af",
  "frozen_holdout_inference/saved_text_outputs.txt": "79e4cb76921b8fa74e64a3d2b3aae95c9f4b067c7f43082addffd297118ea33b",
  "frozen_holdout_inference/source.py": "ca82c791a06dc7c2bc137799124a1ee09f2c4889e00197242f15f4fe25f9873f",
  "frozen_holdout_inference/displayed_table_01.html": "68e3b5aff0dcf0a3c6193c9cd40250ecbe480ac807da0b04465e121371ec0fa5",
  "archived_feasibility/displayed_table_01.csv": "fc6f2b8be1fe597ccce47a2759f6ac534c2d7eb170c9c7d7099f542bf9a1f284",
  "archived_feasibility/saved_text_outputs.txt": "a218952fc7e171a9922b2cb15d5a7ee70d3eeb6099a5766fb8ffebcf711af55e",
  "archived_feasibility/source.py": "68fbc4978b014b0315df7b8b90ba8090b4f6ceec1b355087c4b83b1819b9d5d5",
  "archived_feasibility/displayed_table_01.html": "a4e11be10b0a46b5c3e7f744fdd910f02e9cd7f5232af3089ebf681fd8b16f87",
  "fourth_signal_archived_summary/displayed_table_02.html": "ada76811a8db6767ea3285d2800c983feed775f9d1529b2613fa682e3707ab07",
  "fourth_signal_archived_summary/displayed_table_01.csv": "f3e0d863625e10508503ff4955791f8cab7bfadf323685c230064fd3b6d809d4",
  "fourth_signal_archived_summary/displayed_table_02.csv": "3fba62c0a80357e3fb2f0d3b1bf31754e86c19601cf8bc052caf4b3305cd064a",
  "fourth_signal_archived_summary/saved_text_outputs.txt": "843cb136d752c4f8710ccee2df533e1312e6a7518f106c28bdf7b6b2bba520c1",
  "fourth_signal_archived_summary/source.py": "42c00189104e1cab55e375d1d6a2cdc0252da1401e693bae4cfb477aade5df78",
  "fourth_signal_archived_summary/displayed_table_01.html": "fc39e1086a41c189f10cce0baf3ef4c947b75ce5a7e4d739d8a09a07f1a93c93",
  "corrected_cost_sensitivity/displayed_table_01.csv": "552cbda5734324aaba94d342d9750dec7d793baf9b7acbfe442b45dbd15748fa",
  "corrected_cost_sensitivity/saved_text_outputs.txt": "0553fdcb09a970db7af1d264b9d26c79d2b83d9befaab7319604933c6f73c9a1",
  "corrected_cost_sensitivity/source.py": "750b81e779c3f288eab0dbd761d6dd9cb3896cfd8a30dfdc33fa5e3639b67319",
  "corrected_cost_sensitivity/displayed_table_01.html": "6041c42198d3004ea0e3c31eebe6048696b0af58187f52ba67f9999ad6a3d872",
  "frozen_holdout_and_core_definition/displayed_table_01.csv": "7f43eb7d52ce022352ad7a44f4feb6b1d324cb887bd67c122047599afa71c794",
  "frozen_holdout_and_core_definition/saved_text_outputs.txt": "0cefe65bdfdab5aaf4ba3d29b1310a62df4524ddda27a847daf03fc81da5ba95",
  "frozen_holdout_and_core_definition/source.py": "d38ad14be3472ed91257fc613b16e9487d3fdf9a333bc214f2a77b2379b585dd",
  "frozen_holdout_and_core_definition/displayed_table_01.html": "004767cbda3ba7152ee2949684367b2f47b542a0b5e0ef6074ee510e76da898a",
  "exploratory_signed_variants/displayed_table_02.html": "24a2ce546dfe37b48234f52b5dd8984c1ed179ca05188c4668f5aa255836d1fb",
  "exploratory_signed_variants/displayed_table_01.csv": "136dfa8894beee59b941db891c3691f39cb00ffed51348e723d7ce5a57be2081",
  "exploratory_signed_variants/displayed_table_02.csv": "d806a7c6233d0928d58f4f99c7ab7df956deba75ea2927f49cd8313c385839d8",
  "exploratory_signed_variants/saved_text_outputs.txt": "410a1135fd2be576774add4206c2996d6bb15b8d9e5ea0292a25088e812aa438",
  "exploratory_signed_variants/source.py": "f719c88292b4bbc22b06c19477720734878e5ca5b8e70d506fd2555aa2699cef",
  "exploratory_signed_variants/displayed_table_01.html": "67e42cacd74da1e78fcee9071be6995f4a9dd780d5117e546e3554eb73305303",
  "fixed_orientation_and_components/displayed_table_02.html": "e4e102ac265ba2a02e27bc1a6763d1b18ce46e645bc974e19005e04b488843d8",
  "fixed_orientation_and_components/displayed_table_01.csv": "2f096523a026c141ffe16e884a5c7821648b49c56e93ef0d120a91974265da8c",
  "fixed_orientation_and_components/displayed_table_02.csv": "8061778da95e12669db6f06007a7822e53f08d9fd094c8e592f7b39c98a2f4f0",
  "fixed_orientation_and_components/saved_text_outputs.txt": "dc725dfafb93b7364249646e893140f6db93f566547ee701ff3ecc10ed71d47e",
  "fixed_orientation_and_components/source.py": "8d825508b06749bda9104b42aa7815825d749746557ba8a356bc0c7966125a48",
  "fixed_orientation_and_components/displayed_table_01.html": "833ac18c198b8ad1e369026e307a01209e5db8b02a58d8f8e515ca1050f4cbb3",
  "finance_summary_audit/displayed_table_03.html": "f97a29d35149dc8cd70a52eda8f84bebc2ee079dc6927a687757b5262b24fb85",
  "finance_summary_audit/displayed_table_04.html": "2b514bc5bfd57057c00787dbbe61512cd4515f89c30f106d4598091ace5d7ace",
  "finance_summary_audit/displayed_table_02.html": "bc3717e4cdfa889901b11a05eb9d5c5cb4cc207bda87697fce25b910d79b8e25",
  "finance_summary_audit/displayed_table_05.html": "02b813c0b74048ba6adf5df45d521d4987719ae0e1c53bb8c1554364aa249516",
  "finance_summary_audit/displayed_table_06.csv": "4be1157e746d4a188edee1a85e6d58f7320d4a925347527fb5fbf6b58dd5797d",
  "finance_summary_audit/displayed_table_06.html": "c6f93e58b17915800da8609cd89da056f4cb79135b328597429d9bf567ca379e",
  "finance_summary_audit/displayed_table_05.csv": "cae7d3dd0dfe739a99ef6a5073ca8f5eb687d5193da05da1580b6361e336c645",
  "finance_summary_audit/displayed_table_01.csv": "88e52cdf0f35acce173bd378d4d73dadd5455be0d66785e3023ce2ee229b9e63",
  "finance_summary_audit/displayed_table_02.csv": "ac2365a91c7e5055a3158c9145e574d547d1a2c325ca430ac991f92630215526",
  "finance_summary_audit/displayed_table_03.csv": "a0085d27caebfaa148013fb69de6ce6039ee95997e18f9aaef65ec4a391e374e",
  "finance_summary_audit/saved_text_outputs.txt": "d0452f2be835f75705bc672812a176a87b4719b12183ba7c6712629db89c4aa7",
  "finance_summary_audit/displayed_table_04.csv": "f0dd9478926a10ecd9c7da50d0c68593575ff4825cd1f312d97e62ad28b4cc17",
  "finance_summary_audit/source.py": "546e4fb95cc0cd846d1afb866c6bc02d83dbc5dc753280fd785ffa9054696eec",
  "finance_summary_audit/displayed_table_01.html": "80f77deb8c77370b02ad5c921cba15a96e8898a8442df11bccce646870bccce8",
  "gate_budget_probes/displayed_table_08.csv": "90e28c3f4ef6c33a57c9a0114877de52cf4d2686ac97e1f40d84ce1aed3bf286",
  "gate_budget_probes/displayed_table_11.csv": "96b03a123774765aa2eee440bd0f36f721b1f4b20c8e64281cf8419b26cab0b6",
  "gate_budget_probes/displayed_table_03.html": "bd2e616d0dbfd0c89ecaf43662a5abdcfafad46085eac6ffe6e9c978a19c4eea",
  "gate_budget_probes/displayed_table_04.html": "15188be7ca87b61c4b40c4709d9d9d1176b97ee688bf88e6b205679f6a6f4bf7",
  "gate_budget_probes/displayed_table_08.html": "88ae46ddbd4bc5b0789b3d57284ba06f150ad5c04252e06ccc0c10b3791e4690",
  "gate_budget_probes/displayed_table_02.html": "0bca4d540f75f6ef9bc82d180e548b46a86d45b3de5d6361e52afd8f9d71ecbf",
  "gate_budget_probes/displayed_table_12.csv": "e210f879ae393d4445f3b0b7725f3b374e33541b3cc3c8db7ec22a6fb0022286",
  "gate_budget_probes/displayed_table_09.csv": "96b03a123774765aa2eee440bd0f36f721b1f4b20c8e64281cf8419b26cab0b6",
  "gate_budget_probes/displayed_table_10.csv": "c03b44edcee5589a4edd89236ba68db8807b5f325a175577659465c4f1397135",
  "gate_budget_probes/displayed_table_05.html": "dbe6e663e30127705db8dc77e62e55b910045cb499da7f4a50c287d1ba892e4a",
  "gate_budget_probes/displayed_table_07.csv": "c5b5cceaa9a6f6901a63a2bd92a032f3110b9b8c418979babbf284712341748b",
  "gate_budget_probes/displayed_table_07.html": "0f8d45ab91d47e50027ead70124f47fd776666114e04523203bd34bdf96d1d7b",
  "gate_budget_probes/displayed_table_06.csv": "e210f879ae393d4445f3b0b7725f3b374e33541b3cc3c8db7ec22a6fb0022286",
  "gate_budget_probes/displayed_table_06.html": "b0e9da781654914f2bf3d993f4bdb8dfbbddd176532455c8c233b8659b94ef0b",
  "gate_budget_probes/displayed_table_05.csv": "b223831b5d425dc60695759338c0a11929d4d9471da62c4d25b392a5cac40fdd",
  "gate_budget_probes/displayed_table_01.csv": "70b20ad84a1c8df454710436cc6c5294fe8263f7e5bf0e7413d263346fb3a414",
  "gate_budget_probes/displayed_table_10.html": "1bc346cf4f3a4633b9c22062958d8c884bef7d5360d5838db7d7e651d1825621",
  "gate_budget_probes/displayed_table_02.csv": "dd24596161c6777fd380cedd4851936a1a156c7fdfe09302f491a938b3993ee3",
  "gate_budget_probes/displayed_table_03.csv": "95d5f8018f3bab217713ec49023610771cf1d551cd5ff152a42e59cb71c56058",
  "gate_budget_probes/saved_text_outputs.txt": "55b6d524c31f2f56b6b981caee00273c06147818e1ff410168d524dece1c9811",
  "gate_budget_probes/displayed_table_04.csv": "630abefc572e972a9969210daa96682db9a1b88084602073ff5c67f0b1245e5f",
  "gate_budget_probes/source.py": "99b47681143a6eadc6414c52a362dad365b0e8e562ff6d2a7a5acf75a6ae371c",
  "gate_budget_probes/displayed_table_09.html": "0c75c596673bc2f8cccc611a49832f459fb39c54720eac31be47e6a4df863ab8",
  "gate_budget_probes/displayed_table_11.html": "7f7c8bba480dc3688c40ff25f30d38416fff5bbd2f52b24cacd159c1c31408c4",
  "gate_budget_probes/displayed_table_01.html": "a24c31435fd594601dc05115d43702b6a8d0ae6ab1e32667add0523e2a024d41",
  "gate_budget_probes/displayed_table_12.html": "2efc53dd6f71c0c09098f938abce30e76dd413d79ea3d42cfa2aa712f6d1ef92",
  "development_four_strategy_mismatch/displayed_table_01.csv": "e787bfc56d8d47864bb3c7f98012688404373d8d1b9c1c1047b2f33746136284",
  "development_four_strategy_mismatch/saved_text_outputs.txt": "3d6d20b9232f7e2f53f5507867a61759c5211db34726d60719bc715916c592bc",
  "development_four_strategy_mismatch/source.py": "5b43bfe5453a6bf17a194a7fded4edc67970f31d087900eb95ead8e0a6da29fd",
  "development_four_strategy_mismatch/displayed_table_01.html": "86ccc6520e7b6f262ff943329a0eea4a833b12a2d107213022313cc0990a9f74"
}

==> anc/manuscript_evidence_supplement/finance_summary_audit/displayed_table_01.csv <==
,value
artifact_version,finance_baseline_comparison_v1
all_rows_path,/content/drive/MyDrive/AmirHossein/economic_si...
all_rows_sha256,e56b6facf5901dad619ada77f3536d14d4d2bcbf1e2724...
claim_audit_path,/content/drive/MyDrive/AmirHossein/economic_si...
claim_audit_sha256,f72184c41f0a8385941a7e5e100f9d519d7eb174e38bdc...
confirmatory_table_path,/content/drive/MyDrive/AmirHossein/economic_si...
confirmatory_table_sha256,c91e16f678b0ddb8e2280b88b633ce47a85aff5c39e932...
exploratory_table_path,/content/drive/MyDrive/AmirHossein/economic_si...
exploratory_table_sha256,408cc15dfebd96b4bf49ebb068490c7fd494ce9eefd2c8...
confirmatory_latex_path,/content/drive/MyDrive/AmirHossein/economic_si...
confirmatory_latex_sha256,0dbaf16995c5be2ac0a3e9ca341055dda912a4fe673619...
manifest_path,/content/drive/MyDrive/AmirHossein/economic_si...
manifest_sha256,f489c4ab5a1ab28f1419afa9fc9dbcb57e9829bb338b8f...
number_of_performance_tables_discovered,11
number_of_standardized_strategy_rows,103
number_of_confirmatory_rows,5
number_of_exploratory_rows,10
any_confirmatory_strategy_beats_ew_final_wealth,False
statistically_confirmed_positive_alpha,False
primary_finance_claim,No confirmatory alpha versus Equal Weight. The...
finance_evidence_frozen,True


==> anc/manuscript_evidence_supplement/finance_summary_audit/displayed_table_02.csv <==
,value
number_of_performance_tables_discovered,11
number_of_standardized_strategy_rows,103
number_of_confirmatory_rows,5
number_of_exploratory_signed_rows,10
confirmatory_equal_weight_cagr,0.14375
confirmatory_equal_weight_sharpe,0.813285
best_non_ew_confirmatory_strategy_by_cagr,Matched Fixed Core
best_non_ew_confirmatory_cagr,0.140624
best_non_ew_confirmatory_cagr_gap_vs_ew,-0.003126
best_non_ew_confirmatory_strategy_by_sharpe,Matched Fixed Core
best_non_ew_confirmatory_sharpe,0.81188
best_non_ew_confirmatory_sharpe_gap_vs_ew,-0.001405
any_confirmatory_strategy_beats_ew_final_wealth,False
any_confirmatory_positive_annualized_log_alpha,False
statistically_confirmed_positive_alpha,False
primary_finance_claim,No confirmatory alpha versus Equal Weight. The...


==> anc/manuscript_evidence_supplement/finance_summary_audit/displayed_table_03.csv <==
,strategy,strategy_family,cagr,sharpe,max_drawdown,avg_turnover,relative_wealth_vs_ew,annualized_log_alpha_vs_ew,cagr_gap_vs_ew,sharpe_gap_vs_ew,turnover_reduction_vs_ew
0,Equal Weight,equal_weight,14.38%,0.813,-38.58%,1.070%,1.000,+0.00%,+0.00%,+0.000,+0.0%
1,Matched Fixed Core,safe_or_fixed_core,14.06%,0.812,-37.60%,0.282%,0.977,-0.27%,-0.31%,-0.001,+73.6%
2,Safe OPMD,safe_or_fixed_core,13.95%,0.811,-37.28%,0.077%,0.968,-0.37%,-0.43%,-0.003,+92.8%
3,Primary: Legacy-Target Full-Ridge Inverse,model_reverse_orientation,13.88%,0.803,-38.03%,0.965%,0.964,-0.43%,-0.49%,-0.010,+9.8%
4,Secondary: Clean-Target Full-Ridge Inverse,model_reverse_orientation,13.74%,0.798,-37.92%,1.010%,0.954,-0.55%,-0.63%,-0.015,+5.6%


==> anc/manuscript_evidence_supplement/finance_summary_audit/displayed_table_04.csv <==
,strategy,strategy_family,cagr,sharpe,max_drawdown,avg_turnover,relative_wealth_vs_ew,annualized_log_alpha_vs_ew,cagr_gap_vs_ew,sharpe_gap_vs_ew,turnover_reduction_vs_ew
0,clean/consensus_abstain,abstention_or_certified,14.17%,0.815,-37.32%,0.793%,0.985,-0.18%,+nan%,+nan,+nan%
1,legacy/cumulative_signed,signed_adaptive,14.16%,0.815,-37.21%,0.990%,0.984,-0.19%,+nan%,+nan,+nan%
2,reference/clean_raw_follow,always_follow,14.16%,0.814,-37.32%,1.057%,0.984,-0.19%,+nan%,+nan,+nan%
3,clean/cumulative_signed,signed_adaptive,14.16%,0.814,-37.32%,1.057%,0.984,-0.19%,+nan%,+nan,+nan%
4,legacy/consensus_abstain,abstention_or_certified,14.14%,0.815,-37.21%,0.852%,0.982,-0.21%,+nan%,+nan,+nan%
5,clean/local_signed,signed_adaptive,14.10%,0.812,-37.32%,1.085%,0.979,-0.24%,+nan%,+nan,+nan%
6,legacy/local_signed,signed_adaptive,14.06%,0.813,-37.21%,1.030%,0.977,-0.27%,+nan%,+nan,+nan%
7,reference/legacy_raw_follow,always_follow,14.04%,0.810,-37.21%,0.989%,0.975,-0.30%,+nan%,+nan,+nan%
8,reference/legacy_frozen_inverse,model_reverse_orientation,13.88%,0.803,-38.03%,0.965%,0.964,-0.43%,+nan%,+nan,+nan%
9,reference/clean_frozen_inverse,model_reverse_orientation,13.74%,0.798,-37.92%,1.010%,0.954,-0.55%,+nan%,+nan,+nan%


==> anc/manuscript_evidence_supplement/finance_summary_audit/displayed_table_05.csv <==
,evidence_role,strategy,strategy_family,beats_ew_final_wealth,positive_annualized_log_alpha,improves_sharpe,reduces_turnover,improves_max_drawdown,finance_conclusion
0,other_performance_table,Equal Weight,equal_weight,False,False,False,False,False,benchmark
1,other_performance_table,Safe OPMD,safe_or_fixed_core,False,False,True,True,True,risk-adjusted or implementation-efficiency ben...
2,other_performance_table,Always Advice,other,False,False,False,True,True,"turnover benefit, but no realized alpha versus..."
3,other_performance_table,BRACE-OPMD,other,False,False,True,True,True,risk-adjusted or implementation-efficiency ben...
4,other_performance_table,rank_inventory/bias_corrected/neutral/L1_0.02,other,True,True,False,False,False,positive realized alpha versus Equal Weight; s...
...,...,...,...,...,...,...,...,...,...
98,exploratory_signed_holdout,clean/local_signed,signed_adaptive,False,False,False,False,False,no economic outperformance versus Equal Weight
99,exploratory_signed_holdout,legacy/local_signed,signed_adaptive,False,False,False,False,False,no economic outperformance versus Equal Weight
100,exploratory_signed_holdout,reference/legacy_raw_follow,always_follow,False,False,False,False,False,no economic outperformance versus Equal Weight
101,exploratory_signed_holdout,reference/legacy_frozen_inverse,model_reverse_orientation,False,False,False,False,False,no economic outperformance versus Equal Weight
102,exploratory_signed_holdout,reference/clean_frozen_inverse,model_reverse_orientation,False,False,False,False,False,no economic outperformance versus Equal Weight


==> anc/manuscript_evidence_supplement/finance_summary_audit/displayed_table_06.csv <==
,comparison,role,observed_annualized_log_alpha,log_alpha_ci_low,log_alpha_ci_high,one_sided_centered_null_p,observed_sharpe_difference,sharpe_difference_ci_low,sharpe_difference_ci_high,relative_wealth,block_length,n_bootstrap,log_alpha_ci_excludes_zero,positive_alpha_statistically_confirmed
0,Primary versus Equal Weight,CONFIRMATORY,-0.004301,-0.013286,0.004370,0.825392,-0.009920,-0.056162,0.034059,0.963706,13,3000,False,False
1,Primary versus Matched Core,MECHANISM SUPPORT,-0.001564,-0.006431,0.003174,0.737754,-0.008515,-0.034179,0.017921,0.986645,13,3000,False,False
2,Primary versus Safe OPMD,SUPPORTING,-0.000558,-0.005257,0.004086,0.600800,-0.007181,-0.032329,0.018455,0.995214,13,3000,False,False
3,Secondary versus Equal Weight,NON-CONFIRMATORY ROBUSTNESS,-0.005524,-0.015120,0.003352,0.879040,-0.015159,-0.061490,0.029517,0.953629,13,3000,False,False
4,Secondary versus Matched Core,NON-CONFIRMATORY ROBUSTNESS,-0.002787,-0.007648,0.002208,0.865711,-0.013755,-0.042004,0.013943,0.976329,13,3000,False,False


==> anc/manuscript_evidence_supplement/finance_summary_audit/saved_text_outputs.txt <==
Finance-facing baseline comparison and claim audit were frozen.


                                                                                             value
artifact_version                                                    finance_baseline_comparison_v1
all_rows_path                                    /content/drive/MyDrive/AmirHossein/economic_si...
all_rows_sha256                                  e56b6facf5901dad619ada77f3536d14d4d2bcbf1e2724...
claim_audit_path                                 /content/drive/MyDrive/AmirHossein/economic_si...
claim_audit_sha256                               f72184c41f0a8385941a7e5e100f9d519d7eb174e38bdc...
confirmatory_table_path                          /content/drive/MyDrive/AmirHossein/economic_si...
confirmatory_table_sha256                        c91e16f678b0ddb8e2280b88b633ce47a85aff5c39e932...
exploratory_table_path                           /content/drive/MyDrive/AmirHossein/economic_si...
exploratory_table_sha256                         408cc15dfebd96b4bf49ebb068490c7fd494ce9eefd2c8...
confirmatory_latex_path                          /content/drive/MyDrive/AmirHossein/economic_si...
confirmatory_latex_sha256                        0dbaf16995c5be2ac0a3e9ca341055dda912a4fe673619...
manifest_path                                    /content/drive/MyDrive/AmirHossein/economic_si...
manifest_sha256                                  f489c4ab5a1ab28f1419afa9fc9dbcb57e9829bb338b8f...
number_of_performance_tables_discovered                                                         11
number_of_standardized_strategy_rows                                                           103
number_of_confirmatory_rows                                                                      5
number_of_exploratory_rows                                                                      10
any_confirmatory_strategy_beats_ew_final_wealth                                              False
statistically_confirmed_positive_alpha                                                       False
primary_finance_claim                            No confirmatory alpha versus Equal Weight. The...
finance_evidence_frozen                                                                       True


Finance-reader summary:


                                                                                             value
number_of_performance_tables_discovered                                                         11
number_of_standardized_strategy_rows                                                           103
number_of_confirmatory_rows                                                                      5
number_of_exploratory_signed_rows                                                               10
confirmatory_equal_weight_cagr                                                             0.14375
confirmatory_equal_weight_sharpe                                                          0.813285
best_non_ew_confirmatory_strategy_by_cagr                                       Matched Fixed Core
best_non_ew_confirmatory_cagr                                                             0.140624
best_non_ew_confirmatory_cagr_gap_vs_ew                                                  -0.003126
best_non_ew_confirmatory_strategy_by_sharpe                                     Matched Fixed Core
best_non_ew_confirmatory_sharpe                                                            0.81188
best_non_ew_confirmatory_sharpe_gap_vs_ew                                                -0.001405
any_confirmatory_strategy_beats_ew_final_wealth                                              False
any_confirmatory_positive_annualized_log_alpha                                               False
statistically_confirmed_positive_alpha                                                       False
primary_finance_claim                            No confirmatory alpha versus Equal Weight. The...


Confirmatory performance comparison:


<pandas.io.formats.style.Styler at 0x7b57dfe3f4a0>


Exploratory signed-strategy comparison:


<pandas.io.formats.style.Styler at 0x7b57f7a6b620>


Claim audit:


                  evidence_role  \
0       other_performance_table   
1       other_performance_table   
2       other_performance_table   
3       other_performance_table   
4       other_performance_table   
..                          ...   
98   exploratory_signed_holdout   
99   exploratory_signed_holdout   
100  exploratory_signed_holdout   
101  exploratory_signed_holdout   
102  exploratory_signed_holdout   

                                          strategy            strategy_family  \
0                                     Equal Weight               equal_weight   
1                                        Safe OPMD         safe_or_fixed_core   
2                                    Always Advice                      other   
3                                       BRACE-OPMD                      other   
4    rank_inventory/bias_corrected/neutral/L1_0.02                      other   
..                                             ...                        ...   
98                              clean/local_signed            signed_adaptive   
99                             legacy/local_signed            signed_adaptive   
100                    reference/legacy_raw_follow              always_follow   
101                reference/legacy_frozen_inverse  model_reverse_orientation   
102                 reference/clean_frozen_inverse  model_reverse_orientation   

     beats_ew_final_wealth  positive_annualized_log_alpha  improves_sharpe  \
0                    False                          False            False   
1                    False                          False             True   
2                    False                          False            False   
3                    False                          False             True   
4                     True                           True            False   
..                     ...                            ...              ...   
98                   False                          False            False   
99                   False                          False            False   
100                  False                          False            False   
101                  False                          False            False   
102                  False                          False            False   

     reduces_turnover  improves_max_drawdown  \
0               False                  False   
1                True                   True   
2                True                   True   
3                True                   True   
4               False                  False   
..                ...                    ...   
98              False                  False   
99              False                  False   
100             False                  False   
101             False                  False   
102             False                  False   

                                    finance_conclusion  
0                                            benchmark  
1    risk-adjusted or implementation-efficiency ben...  
2    turnover benefit, but no realized alpha versus...  
3    risk-adjusted or implementation-efficiency ben...  
4    positive realized alpha versus Equal Weight; s...  
..                                                 ...  
98      no economic outperformance versus Equal Weight  
99      no economic outperformance versus Equal Weight  
100     no economic outperformance versus Equal Weight  
101     no economic outperformance versus Equal Weight  
102     no economic outperformance versus Equal Weight  

[103 rows x 9 columns]


Statistical inference audit:


                      comparison                         role  \
0    Primary versus Equal Weight                 CONFIRMATORY   
1    Primary versus Matched Core            MECHANISM SUPPORT   
2       Primary versus Safe OPMD                   SUPPORTING   
3  Secondary versus Equal Weight  NON-CONFIRMATORY ROBUSTNESS   
4  Secondary versus Matched Core  NON-CONFIRMATORY ROBUSTNESS   

   observed_annualized_log_alpha  log_alpha_ci_low  log_alpha_ci_high  \
0                      -0.004301         -0.013286           0.004370   
1                      -0.001564         -0.006431           0.003174   
2                      -0.000558         -0.005257           0.004086   
3                      -0.005524         -0.015120           0.003352   
4                      -0.002787         -0.007648           0.002208   

   one_sided_centered_null_p  observed_sharpe_difference  \
0                   0.825392                   -0.009920   
1                   0.737754                   -0.008515   
2                   0.600800                   -0.007181   
3                   0.879040                   -0.015159   
4                   0.865711                   -0.013755   

   sharpe_difference_ci_low  sharpe_difference_ci_high  relative_wealth  \
0                 -0.056162                   0.034059         0.963706   
1                 -0.034179                   0.017921         0.986645   
2                 -0.032329                   0.018455         0.995214   
3                 -0.061490                   0.029517         0.953629   
4                 -0.042004                   0.013943         0.976329   

   block_length  n_bootstrap  log_alpha_ci_excludes_zero  \
0            13         3000                       False   
1            13         3000                       False   
2            13         3000                       False   
3            13         3000                       False   
4            13         3000                       False   

   positive_alpha_statistically_confirmed  
0                                   False  
1                                   False  
2                                   False  
3                                   False  
4                                   False  

==> anc/manuscript_evidence_supplement/fixed_orientation_and_components/displayed_table_01.csv <==
,strategy,cagr,ann_vol,sharpe,max_drawdown,avg_turnover,final_wealth,relative_wealth_vs_ew,annualized_log_alpha_vs_ew,tracking_error_vs_ew,information_ratio_vs_ew,n_days,annualized_log_alpha_vs_fixed_core,annualized_gross_log_alpha_vs_ew,mean_executed_overlay_l1
0,clean_asset_inverse,14.20%,18.53%,0.810,-38.59%,0.345%,3.131201,0.987,-0.15%,1.15%,-0.155,2166,+0.12%,-0.24%,9.992%
1,clean_feature_raw,14.17%,18.60%,0.806,-38.41%,1.175%,3.123788,0.985,-0.18%,0.69%,-0.279,2166,+0.09%,-0.17%,9.963%
2,clean_full_raw,14.16%,18.35%,0.814,-37.32%,1.057%,3.121034,0.984,-0.19%,0.99%,-0.253,2166,+0.08%,-0.19%,9.975%
3,legacy_asset_inverse,14.12%,18.43%,0.809,-38.22%,0.340%,3.112415,0.981,-0.22%,1.17%,-0.228,2166,+0.05%,-0.31%,9.991%
4,legacy_full_raw,14.04%,18.31%,0.810,-37.21%,0.989%,3.092327,0.975,-0.30%,1.04%,-0.352,2166,-0.02%,-0.31%,9.978%
5,legacy_asset_raw,13.98%,18.16%,0.812,-37.01%,0.332%,3.079488,0.971,-0.35%,1.35%,-0.325,2166,-0.07%,-0.44%,9.991%
6,legacy_feature_raw,13.98%,18.49%,0.801,-38.21%,1.137%,3.079394,0.971,-0.35%,0.77%,-0.496,2166,-0.07%,-0.34%,9.962%
7,legacy_feature_inverse,13.90%,18.10%,0.810,-37.00%,1.096%,3.060620,0.965,-0.42%,1.55%,-0.338,2166,-0.14%,-0.41%,9.962%
8,clean_asset_raw,13.90%,18.07%,0.811,-36.64%,0.329%,3.060504,0.965,-0.42%,1.49%,-0.355,2166,-0.14%,-0.51%,9.992%
9,legacy_full_inverse,13.88%,18.28%,0.803,-38.03%,0.965%,3.057137,0.964,-0.43%,1.36%,-0.371,2166,-0.16%,-0.44%,9.978%
10,clean_full_inverse,13.74%,18.23%,0.798,-37.92%,1.010%,3.025172,0.954,-0.55%,1.44%,-0.441,2166,-0.28%,-0.56%,9.975%
11,clean_feature_inverse,13.70%,17.99%,0.804,-36.83%,1.106%,3.015095,0.950,-0.59%,1.70%,-0.422,2166,-0.32%,-0.59%,9.963%


==> anc/manuscript_evidence_supplement/fixed_orientation_and_components/displayed_table_02.csv <==
strategy,cache_decision_t,start_date,end_date,clean_full_inverse,clean_full_raw,legacy_asset_inverse,legacy_asset_raw,legacy_full_inverse,legacy_full_raw
0,747,2017-02-07 00:00:00,2017-08-07 00:00:00,-0.16%,+0.02%,-0.28%,+0.26%,-0.17%,+0.02%
1,873,2017-08-08 00:00:00,2018-02-06 00:00:00,+1.07%,-1.23%,+0.60%,-0.61%,+1.01%,-1.15%
2,999,2018-02-07 00:00:00,2018-08-07 00:00:00,-0.71%,+0.46%,+0.08%,-0.09%,-0.09%,-0.09%
3,1125,2018-08-08 00:00:00,2019-02-07 00:00:00,-0.83%,+0.61%,-0.95%,+0.93%,-0.55%,+0.35%
4,1251,2019-02-08 00:00:00,2019-08-08 00:00:00,-1.97%,+1.81%,-0.85%,+0.83%,-1.65%,+1.50%
5,1377,2019-08-09 00:00:00,2020-02-07 00:00:00,+0.15%,-0.34%,-0.01%,-0.01%,+0.13%,-0.32%
6,1503,2020-02-10 00:00:00,2020-08-07 00:00:00,-2.64%,+2.43%,-0.95%,+0.92%,-2.05%,+1.86%
7,1629,2020-08-10 00:00:00,2021-02-08 00:00:00,+1.36%,-1.57%,+2.00%,-2.03%,+1.48%,-1.67%
8,1755,2021-02-09 00:00:00,2021-08-09 00:00:00,-0.52%,+0.30%,+0.21%,-0.24%,-0.52%,+0.32%
9,1881,2021-08-10 00:00:00,2022-02-07 00:00:00,+0.42%,-0.61%,+1.42%,-1.44%,+0.66%,-0.81%
10,2007,2022-02-08 00:00:00,2022-08-09 00:00:00,+0.52%,-0.66%,-0.16%,+0.14%,+0.39%,-0.55%
11,2133,2022-08-10 00:00:00,2023-02-08 00:00:00,+0.16%,-0.35%,+0.64%,-0.66%,-0.59%,+0.41%
12,2259,2023-02-09 00:00:00,2023-08-10 00:00:00,-0.73%,+0.52%,-0.20%,+0.17%,-0.23%,+0.02%
13,2385,2023-08-11 00:00:00,2024-02-09 00:00:00,-0.60%,+0.36%,-0.51%,+0.50%,-0.14%,-0.07%
14,2511,2024-02-12 00:00:00,2024-08-12 00:00:00,-0.39%,+0.21%,-0.60%,+0.58%,-0.40%,+0.24%
15,2637,2024-08-13 00:00:00,2025-02-12 00:00:00,-0.34%,+0.14%,+0.08%,-0.09%,-0.29%,+0.08%
16,2763,2025-02-13 00:00:00,2025-08-14 00:00:00,-0.38%,+0.17%,-0.00%,-0.01%,-0.45%,+0.27%
17,2889,2025-08-15 00:00:00,2025-09-18 00:00:00,+4.10%,-4.30%,+1.90%,-1.97%,+4.13%,-4.32%


==> anc/manuscript_evidence_supplement/fixed_orientation_and_components/saved_text_outputs.txt <==
Running forensic attribution: legacy_full_raw
Running forensic attribution: legacy_full_inverse
Running forensic attribution: legacy_feature_raw
Running forensic attribution: legacy_feature_inverse
Running forensic attribution: legacy_asset_raw
Running forensic attribution: legacy_asset_inverse
Running forensic attribution: clean_full_raw
Running forensic attribution: clean_full_inverse
Running forensic attribution: clean_feature_raw
Running forensic attribution: clean_feature_inverse
Running forensic attribution: clean_asset_raw
Running forensic attribution: clean_asset_inverse
Post-hoc economic attribution:


<pandas.io.formats.style.Styler at 0x7b57f346c4d0>


Post-hoc component alpha by retraining block:


<pandas.io.formats.style.Styler at 0x7b58078b1e20>

==> anc/manuscript_evidence_supplement/fourth_signal_archived_summary/displayed_table_01.csv <==
,value
signal_name,feature_only_24_to_82
n_episodes,2162
n_dates,2166
mean_raw_q_safe,0.3684187259
mean_raw_q_follow,0.3159875195
mean_raw_q_reverse,0.3155937546
mean_executed_q_safe,0.9133541595
mean_executed_q_follow,0.0402789904
mean_executed_q_reverse,0.0463668502
follow_acceptance_rate,0.1401480111
reverse_acceptance_rate,0.1549491212
full_abstention_rate,0.7049028677
mean_exposure_scale,0.2711669122
mean_follow_log_reward,-0.0000481302
mean_reverse_log_reward,-0.0000455168
cumulative_episode_actual_log_relative,-0.0148446731
maximum_absolute_observed_reward,0.0158526562
reward_bound,0.0500000000
maximum_absolute_factor_mixture_error,0.0000000000
minimum_log_concavity_slack,0.0000000000
minimum_daily_relative_wealth_to_safe,0.9989953850
final_relative_wealth_to_safe,0.9990536469
annualized_log_alpha_vs_induced_safe,-0.0001101541
safe_cagr,0.1393665733
total_cagr,0.1392410742
safe_sharpe,0.8101345217
total_sharpe,0.8096654272
safe_maximum_drawdown,-0.3725380395
total_maximum_drawdown,-0.3722728532
maximum_observed_turnover,0.1429650879
minimum_one_day_factor,0.8804169307
minimum_solvency_margin_log,-0.0000000000
budget_certified_lower_bound_log,-0.1000000000


==> anc/manuscript_evidence_supplement/fourth_signal_archived_summary/displayed_table_02.csv <==
,year,n_episodes,mean_executed_q_safe,mean_executed_q_follow,mean_executed_q_reverse,follow_acceptance_rate,reverse_acceptance_rate,full_abstention_rate,mean_follow_log_reward,mean_reverse_log_reward,mean_actual_log_relative
0,2017,227,97.60%,0.00%,2.40%,0.00%,10.57%,89.43%,-0.0055%,-0.0042%,-0.0003%
1,2018,251,92.15%,3.34%,4.51%,14.74%,18.73%,66.53%,-0.0119%,+0.0025%,-0.0008%
2,2019,252,93.74%,6.26%,0.00%,25.40%,0.00%,74.60%,+0.0092%,-0.0187%,-0.0011%
3,2020,253,92.54%,4.37%,3.09%,15.81%,11.07%,73.12%,+0.0008%,-0.0106%,+0.0027%
4,2021,252,82.88%,7.15%,9.98%,22.62%,31.35%,46.03%,-0.0165%,+0.0078%,+0.0024%
5,2022,251,89.36%,4.61%,6.02%,14.34%,18.73%,66.93%,-0.0039%,-0.0053%,-0.0037%
6,2023,250,90.47%,5.93%,3.60%,18.40%,11.20%,70.40%,+0.0004%,-0.0096%,-0.0017%
7,2024,252,90.15%,2.96%,6.89%,9.13%,21.43%,69.44%,-0.0058%,-0.0034%,-0.0035%
8,2025,174,94.79%,0.00%,5.21%,0.00%,16.09%,83.91%,-0.0124%,+0.0028%,-0.0001%


==> anc/manuscript_evidence_supplement/fourth_signal_archived_summary/saved_text_outputs.txt <==
Frozen 24-to-82 Economic Signed-CORA summary:


<pandas.io.formats.style.Styler at 0x7b57f27ad640>


Frozen 24-to-82 mechanism by calendar year:


<pandas.io.formats.style.Styler at 0x7b57f7a8e8a0>


Maximum difference between induced Safe paths:
0.000000000000e+00

All frozen 24-to-82 accounting and safety checks passed.


==> anc/manuscript_evidence_supplement/frozen_holdout_and_core_definition/displayed_table_01.csv <==
,strategy,cagr,ann_vol,sharpe,max_drawdown,avg_turnover,final_wealth,relative_wealth_vs_ew,annualized_log_alpha_vs_ew,tracking_error_vs_ew,information_ratio_vs_ew,n_days,annualized_log_alpha_vs_fixed_core,annualized_gross_log_alpha_vs_ew,mean_executed_overlay_l1
0,Equal Weight,14.38%,18.67%,0.813,-38.58%,1.070%,3.172273,1.000,+0.00%,0.00%,+0.000,2166,+0.27%,+0.00%,0.000%
1,Matched Fixed Core,14.06%,18.28%,0.812,-37.60%,0.282%,3.098518,0.977,-0.27%,0.99%,-0.349,2166,+0.00%,-0.37%,0.000%
2,Safe OPMD,13.95%,18.16%,0.811,-37.28%,0.077%,3.071840,0.968,-0.37%,1.33%,-0.354,2166,-0.10%,-0.50%,0.000%
3,Primary: Legacy-Target Full-Ridge Inverse,13.88%,18.28%,0.803,-38.03%,0.965%,3.057137,0.964,-0.43%,1.36%,-0.371,2166,-0.16%,-0.44%,9.978%
4,Secondary: Clean-Target Full-Ridge Inverse,13.74%,18.23%,0.798,-37.92%,1.010%,3.025172,0.954,-0.55%,1.44%,-0.441,2166,-0.28%,-0.56%,9.975%


==> anc/manuscript_evidence_supplement/frozen_holdout_and_core_definition/saved_text_outputs.txt <==
Frozen 82-stock holdout performance:


<pandas.io.formats.style.Styler at 0x7b57f7a6abd0>

==> anc/manuscript_evidence_supplement/frozen_holdout_inference/displayed_table_01.csv <==
,comparison,role,observed_annualized_log_alpha,log_alpha_ci_low,log_alpha_ci_high,one_sided_centered_null_p,observed_sharpe_difference,sharpe_difference_ci_low,sharpe_difference_ci_high,relative_wealth,block_length,n_bootstrap
0,Primary versus Equal Weight,CONFIRMATORY,-0.43%,-1.33%,+0.44%,0.8254,-0.0099,-0.0562,+0.0341,0.964,13,3000
1,Primary versus Matched Core,MECHANISM SUPPORT,-0.16%,-0.64%,+0.32%,0.7378,-0.0085,-0.0342,+0.0179,0.987,13,3000
2,Primary versus Safe OPMD,SUPPORTING,-0.06%,-0.53%,+0.41%,0.6008,-0.0072,-0.0323,+0.0185,0.995,13,3000
3,Secondary versus Equal Weight,NON-CONFIRMATORY ROBUSTNESS,-0.55%,-1.51%,+0.34%,0.8790,-0.0152,-0.0615,+0.0295,0.954,13,3000
4,Secondary versus Matched Core,NON-CONFIRMATORY ROBUSTNESS,-0.28%,-0.76%,+0.22%,0.8657,-0.0138,-0.0420,+0.0139,0.976,13,3000


==> anc/manuscript_evidence_supplement/frozen_holdout_inference/displayed_table_02.csv <==
,cache_decision_t,start_date,end_date,n_days,annualized_log_alpha_vs_ew,annualized_log_alpha_vs_fixed_core,mean_turnover,mean_executed_overlay_l1
0,747,2017-02-07 00:00:00,2017-08-07 00:00:00,126,-0.31%,-0.17%,0.757%,9.839%
1,873,2017-08-08 00:00:00,2018-02-06 00:00:00,126,+1.34%,+1.01%,0.763%,10.000%
2,999,2018-02-07 00:00:00,2018-08-07 00:00:00,126,-0.19%,-0.09%,0.964%,10.000%
3,1125,2018-08-08 00:00:00,2019-02-07 00:00:00,126,-0.82%,-0.55%,1.042%,9.982%
4,1251,2019-02-08 00:00:00,2019-08-08 00:00:00,126,-1.64%,-1.65%,0.804%,10.000%
5,1377,2019-08-09 00:00:00,2020-02-07 00:00:00,126,+0.01%,+0.13%,0.979%,9.945%
6,1503,2020-02-10 00:00:00,2020-08-07 00:00:00,126,-4.02%,-2.05%,1.187%,9.983%
7,1629,2020-08-10 00:00:00,2021-02-08 00:00:00,126,+1.23%,+1.48%,1.075%,9.987%
8,1755,2021-02-09 00:00:00,2021-08-09 00:00:00,126,-1.51%,-0.52%,0.998%,9.991%
9,1881,2021-08-10 00:00:00,2022-02-07 00:00:00,126,+0.80%,+0.66%,0.814%,9.978%
10,2007,2022-02-08 00:00:00,2022-08-09 00:00:00,126,+0.38%,+0.39%,0.937%,9.993%
11,2133,2022-08-10 00:00:00,2023-02-08 00:00:00,126,-1.05%,-0.59%,0.978%,9.980%
12,2259,2023-02-09 00:00:00,2023-08-10 00:00:00,126,-0.39%,-0.23%,1.080%,9.964%
13,2385,2023-08-11 00:00:00,2024-02-09 00:00:00,126,+0.00%,-0.14%,1.088%,9.994%
14,2511,2024-02-12 00:00:00,2024-08-12 00:00:00,126,-0.44%,-0.40%,0.869%,10.000%
15,2637,2024-08-13 00:00:00,2025-02-12 00:00:00,126,-0.24%,-0.29%,1.066%,9.986%
16,2763,2025-02-13 00:00:00,2025-08-14 00:00:00,126,-1.68%,-0.45%,0.992%,9.993%
17,2889,2025-08-15 00:00:00,2025-09-18 00:00:00,24,+5.88%,+4.13%,1.019%,9.985%


==> anc/manuscript_evidence_supplement/frozen_holdout_inference/displayed_table_03.csv <==
,value
minimum_weight,0.002788
maximum_weight,0.027026
maximum_sum_error,0.0
mean_turnover,0.009647
mean_executed_overlay_l1,0.099775
preregistration_hash,576a4dda53f450d05ffd68f973ba85d961cd3255857c04...


==> anc/manuscript_evidence_supplement/frozen_holdout_inference/saved_text_outputs.txt <==
Frozen holdout inference:


<pandas.io.formats.style.Styler at 0x7b58078c60f0>


Primary holdout alpha by frozen retraining block:


<pandas.io.formats.style.Styler at 0x7b580d1fc3e0>


Primary holdout validity:


                                                                      value
minimum_weight                                                     0.002788
maximum_weight                                                     0.027026
maximum_sum_error                                                       0.0
mean_turnover                                                      0.009647
mean_executed_overlay_l1                                           0.099775
preregistration_hash      576a4dda53f450d05ffd68f973ba85d961cd3255857c04...

==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_01.csv <==
,value
bundle_version,gate_budget_intervention_source_v1
source_text_path,/content/drive/MyDrive/AmirHossein/economic_si...
source_text_sha256,9f49008c36c7fccd9f3c3440bd1f6ef2977a277aa0774d...
manifest_path,/content/drive/MyDrive/AmirHossein/economic_si...
manifest_sha256,3c6da84aafef78f217378385c87d8ff3249ab629eb618b...
number_of_gate_instances_probed,6
number_of_gate_probe_states,24
number_of_trajectory_tables_audited,8
maximum_probe_active_increase,0.0
maximum_trajectory_active_increase,0.0
maximum_transfer_identity_error,0.0
maximum_budget_scale_error,0.0
minimum_total_certificate_margin,0.002176
minimum_realized_raw_tracking_margin,0.002177
all_gate_transfers_are_one_sided,True
all_trajectory_transfers_are_one_sided,True
all_intervention_certificates_pass,True
source_and_properties_frozen,True


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_02.csv <==
,class_name,method_name,signature,number_of_source_lines,source_sha256
0,RecentEconomicEvidenceGate,transform_probability,"(self, raw_probability: 'np.ndarray') -> 'Tupl...",153,7189674e0f2a44eabebbe66339f2ef7596b4d482113f96...
1,DelayedEconomicSafetyBudget,allocate,"(self, cohort_id: 'int', raw_probability: 'np....",145,6e474bb7a7e0da60ab8a2e1460cb912829d83d5a8fcc07...


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_03.csv <==
,gate_name,probe_index,raw_probability,gated_probability,raw_probability_sum,gated_probability_sum,follow_reduction,reverse_reduction,removed_active_mass,safe_mass_increase,safe_transfer_identity_error,maximum_active_component_increase,safe_mass_decrease,follow_accepted,reverse_accepted,full_abstention,diagnostics_keys,changed_state_attributes
0,GATE_UNIT_TEST,0,"[0.5 , 0.25, 0.25]","[1., 0., 0.]",1.000000000000,0.999999999999,0.2500000000,0.2500000000,0.5000000000,0.5000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
1,GATE_UNIT_TEST,1,"[0.1, 0.8, 0.1]","[1., 0., 0.]",1.000000000000,0.999999999999,0.8000000000,0.1000000000,0.9000000000,0.9000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
2,GATE_UNIT_TEST,2,"[0.1, 0.1, 0.8]","[1., 0., 0.]",1.000000000000,0.999999999999,0.1000000000,0.8000000000,0.9000000000,0.9000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
3,GATE_UNIT_TEST,3,"[0.02, 0.49, 0.49]","[1., 0., 0.]",1.000000000000,0.999999999999,0.4900000000,0.4900000000,0.9800000000,0.9800000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
4,GATED_EXACT_FINAL_GATE,0,"[0.5 , 0.25, 0.25]","[0.75, 0. , 0.25]",1.000000000000,0.999999999999,0.2500000000,0.0000000000,0.2500000000,0.2500000000,0.000e+00,0.000e+00,0.000e+00,False,True,False,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
5,GATED_EXACT_FINAL_GATE,1,"[0.1, 0.8, 0.1]","[0.9, 0. , 0.1]",1.000000000000,0.999999999999,0.8000000000,0.0000000000,0.8000000000,0.8000000000,-1.110e-16,0.000e+00,0.000e+00,False,True,False,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
6,GATED_EXACT_FINAL_GATE,2,"[0.1, 0.1, 0.8]","[0.2, 0. , 0.8]",1.000000000000,0.999999999999,0.1000000000,0.0000000000,0.1000000000,0.1000000000,2.776e-17,0.000e+00,0.000e+00,False,True,False,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
7,GATED_EXACT_FINAL_GATE,3,"[0.02, 0.49, 0.49]","[0.51, 0. , 0.49]",1.000000000000,0.999999999999,0.4900000000,0.0000000000,0.4900000000,0.4900000000,-5.551e-17,0.000e+00,0.000e+00,False,True,False,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
8,DAILY_SPLIT_FINAL_GATE,0,"[0.5 , 0.25, 0.25]","[0.75, 0. , 0.25]",1.000000000000,0.999999999999,0.2500000000,0.0000000000,0.2500000000,0.2500000000,0.000e+00,0.000e+00,0.000e+00,False,True,False,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
9,DAILY_SPLIT_FINAL_GATE,1,"[0.1, 0.8, 0.1]","[0.9, 0. , 0.1]",1.000000000000,0.999999999999,0.8000000000,0.0000000000,0.8000000000,0.8000000000,-1.110e-16,0.000e+00,0.000e+00,False,True,False,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
10,DAILY_SPLIT_FINAL_GATE,2,"[0.1, 0.1, 0.8]","[0.2, 0. , 0.8]",1.000000000000,0.999999999999,0.1000000000,0.0000000000,0.1000000000,0.1000000000,2.776e-17,0.000e+00,0.000e+00,False,True,False,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
11,DAILY_SPLIT_FINAL_GATE,3,"[0.02, 0.49, 0.49]","[0.51, 0. , 0.49]",1.000000000000,0.999999999999,0.4900000000,0.0000000000,0.4900000000,0.4900000000,-5.551e-17,0.000e+00,0.000e+00,False,True,False,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
12,REAL82_PRIMARY_FINAL_GATE,0,"[0.5 , 0.25, 0.25]","[1., 0., 0.]",1.000000000000,0.999999999999,0.2500000000,0.2500000000,0.5000000000,0.5000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
13,REAL82_PRIMARY_FINAL_GATE,1,"[0.1, 0.8, 0.1]","[1., 0., 0.]",1.000000000000,0.999999999999,0.8000000000,0.1000000000,0.9000000000,0.9000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
14,REAL82_PRIMARY_FINAL_GATE,2,"[0.1, 0.1, 0.8]","[1., 0., 0.]",1.000000000000,0.999999999999,0.1000000000,0.8000000000,0.9000000000,0.9000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
15,REAL82_PRIMARY_FINAL_GATE,3,"[0.02, 0.49, 0.49]","[1., 0., 0.]",1.000000000000,0.999999999999,0.4900000000,0.4900000000,0.9800000000,0.9800000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
16,final_gate,0,"[0.5 , 0.25, 0.25]","[1., 0., 0.]",1.000000000000,0.999999999999,0.2500000000,0.2500000000,0.5000000000,0.5000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
17,final_gate,1,"[0.1, 0.8, 0.1]","[1., 0., 0.]",1.000000000000,0.999999999999,0.8000000000,0.1000000000,0.9000000000,0.9000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
18,final_gate,2,"[0.1, 0.1, 0.8]","[1., 0., 0.]",1.000000000000,0.999999999999,0.1000000000,0.8000000000,0.9000000000,0.9000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
19,final_gate,3,"[0.02, 0.49, 0.49]","[1., 0., 0.]",1.000000000000,0.999999999999,0.4900000000,0.4900000000,0.9800000000,0.9800000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
20,REAL82_FEATURE_ONLY_FINAL_GATE,0,"[0.5 , 0.25, 0.25]","[1., 0., 0.]",1.000000000000,0.999999999999,0.2500000000,0.2500000000,0.5000000000,0.5000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
21,REAL82_FEATURE_ONLY_FINAL_GATE,1,"[0.1, 0.8, 0.1]","[1., 0., 0.]",1.000000000000,0.999999999999,0.8000000000,0.1000000000,0.9000000000,0.9000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
22,REAL82_FEATURE_ONLY_FINAL_GATE,2,"[0.1, 0.1, 0.8]","[1., 0., 0.]",1.000000000000,0.999999999999,0.1000000000,0.8000000000,0.9000000000,0.9000000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",
23,REAL82_FEATURE_ONLY_FINAL_GATE,3,"[0.02, 0.49, 0.49]","[1., 0., 0.]",1.000000000000,0.999999999999,0.4900000000,0.4900000000,0.9800000000,0.9800000000,0.000e+00,0.000e+00,0.000e+00,False,False,True,"follow_accepted, follow_lower_bound, follow_mean_reward, follow_n, full_abstention, reverse_accepted, reverse_lower_bound, reverse_mean_reward, reverse_n",


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_04.csv <==
,table_name,number_of_rows,reward_bound,maximum_absolute_reward,mean_raw_active_mass,mean_gated_active_mass,mean_executed_active_mass,cumulative_gate_removed_mass,cumulative_budget_removed_mass,cumulative_total_removed_mass,maximum_gate_active_increase,maximum_budget_active_increase,maximum_total_active_increase,maximum_gate_transfer_error,maximum_budget_transfer_error,maximum_total_transfer_error,maximum_composition_identity_error,maximum_budget_scale_error,minimum_gate_certificate_margin,minimum_budget_certificate_margin,minimum_total_certificate_margin,minimum_generic_l1_certificate_margin,minimum_log_concavity_margin,minimum_realized_raw_tracking_margin,maximum_recorded_surrogate_error,intervention_certificate_passes
0,GATED_EXACT_RESULTS,900,0.01000000,0.00651096,0.77206062,0.40884842,0.25982061,326.89098174,134.12502761,461.01600935,1.110e-16,0.000e+00,0.000e+00,2.220e-16,1.665e-16,2.220e-16,1.110e-16,5.169e-13,5.342e-04,0.000e+00,2.176e-03,4.432e-03,0.000e+00,2.182e-03,nan,True
1,DAILY_SPLIT_RESULTS,900,0.01000000,0.00651009,0.77205289,0.40883821,0.25982011,326.89320707,134.11629147,461.00949854,2.220e-16,0.000e+00,0.000e+00,2.637e-16,1.665e-16,2.220e-16,5.551e-17,5.169e-13,5.342e-04,0.000e+00,2.177e-03,4.433e-03,0.000e+00,2.177e-03,0.000e+00,True
2,REAL82_PRIMARY_EPISODES,2162,0.05000000,0.00811699,0.63169290,0.12116912,0.10841259,1103.75241464,27.57960800,1131.33202263,1.110e-16,0.000e+00,0.000e+00,2.776e-16,1.388e-16,2.220e-16,5.551e-17,3.276e-13,1.420e-02,0.000e+00,1.420e-02,2.953e-02,0.000e+00,1.420e-02,0.000e+00,True
3,REAL82_DIAGNOSTIC_EPISODES:legacy_full_raw,2162,0.05000000,0.00657604,0.63168216,0.12398322,0.11700536,1097.64510998,15.08612836,1112.73123834,1.110e-16,0.000e+00,0.000e+00,2.776e-16,1.110e-16,2.220e-16,5.551e-17,3.259e-13,1.426e-02,0.000e+00,1.426e-02,2.950e-02,0.000e+00,1.427e-02,0.000e+00,True
4,REAL82_DIAGNOSTIC_EPISODES:clean_feature_component,2162,0.05000000,0.01413578,0.63162316,0.11239548,0.09546570,1122.57025432,36.60216759,1159.17242191,1.110e-16,0.000e+00,0.000e+00,2.776e-16,1.110e-16,2.220e-16,5.551e-17,3.285e-13,1.106e-02,0.000e+00,1.106e-02,2.636e-02,0.000e+00,1.108e-02,0.000e+00,True
5,episode_result,2162,0.05000000,0.01585266,0.63158127,0.09415859,0.08664584,1161.90783865,16.24256867,1178.15040732,1.110e-16,0.000e+00,0.000e+00,2.776e-16,1.110e-16,2.220e-16,5.551e-17,3.271e-13,1.060e-02,0.000e+00,1.060e-02,2.599e-02,0.000e+00,1.063e-02,0.000e+00,True
6,ordered_result,2162,0.05000000,0.01413578,0.63162316,0.11239548,0.09546570,1122.57025432,36.60216759,1159.17242191,1.110e-16,0.000e+00,0.000e+00,2.776e-16,1.110e-16,2.220e-16,5.551e-17,3.285e-13,1.106e-02,0.000e+00,1.106e-02,2.636e-02,0.000e+00,1.108e-02,0.000e+00,True
7,ordered_table,900,0.01000000,0.00651009,0.77205289,0.40883821,0.25982011,326.89320707,134.11629147,461.00949854,2.220e-16,0.000e+00,0.000e+00,2.637e-16,1.665e-16,2.220e-16,5.551e-17,5.169e-13,5.342e-04,0.000e+00,2.177e-03,4.433e-03,0.000e+00,2.177e-03,0.000e+00,True


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_05.csv <==
,row_position,gate_removed_mass,budget_removed_mass,total_removed_mass,gate_safe_increase,budget_safe_increase,total_safe_increase,exposure_scale,raw_surrogate,gated_surrogate,executed_surrogate,gate_certificate_margin,budget_certificate_margin,total_certificate_margin,generic_l1_certificate_margin,log_concavity_margin,realized_raw_tracking_margin,budget_scale_error,gate_transfer_identity_error,budget_transfer_identity_error,total_transfer_identity_error,composition_identity_error,recorded_surrogate_error,maximum_gate_active_increase,maximum_budget_active_increase,maximum_total_active_increase
78,78,0.19460836,0.03226714,0.22687550,0.19460836,0.03226714,0.22687550,0.92595132,-0.00016807,-0.00027573,-0.00025531,1.838e-03,3.431e-04,2.182e-03,4.450e-03,4.818e-08,2.182e-03,4.035e-13,-5.551e-17,0.000e+00,-5.551e-17,0.000e+00,nan,0.000000,0.000000,0.000000
40,40,0.23708392,0.00000000,0.23708392,0.23708392,0.00000000,0.23708392,1.00000000,-0.00013190,-0.00032627,-0.00032627,2.176e-03,3.886e-15,2.176e-03,4.547e-03,1.112e-05,2.188e-03,3.560e-13,-2.776e-17,5.551e-17,2.776e-17,0.000e+00,nan,0.000000,0.000000,0.000000
89,89,0.18826180,0.02584653,0.21410833,0.18826180,0.02584653,0.21410833,0.94293524,0.00020738,0.00037901,0.00035738,2.054e-03,2.368e-04,2.291e-03,4.432e-03,8.567e-08,2.291e-03,4.270e-13,0.000e+00,5.551e-17,5.551e-17,0.000e+00,nan,0.000000,0.000000,0.000000
62,62,0.22199513,0.00000000,0.22199513,0.22199513,0.00000000,0.22199513,1.00000000,0.00004665,0.00015777,0.00015777,2.331e-03,3.726e-15,2.331e-03,4.551e-03,7.816e-06,2.339e-03,3.884e-13,-2.776e-17,-5.551e-17,-8.327e-17,0.000e+00,nan,0.000000,0.000000,0.000000
67,67,0.21704078,0.00000000,0.21704078,0.21704078,0.00000000,0.21704078,1.00000000,0.00009987,0.00026297,0.00026297,2.334e-03,3.717e-15,2.334e-03,4.504e-03,9.580e-06,2.343e-03,3.980e-13,-5.551e-17,5.551e-17,0.000e+00,0.000e+00,nan,0.000000,0.000000,0.000000
52,52,0.23055301,0.00000000,0.23055301,0.23055301,0.00000000,0.23055301,1.00000000,0.00000213,0.00005447,0.00005447,2.358e-03,3.662e-15,2.358e-03,4.663e-03,3.799e-06,2.362e-03,3.716e-13,-8.327e-17,-5.551e-17,-1.388e-16,0.000e+00,nan,0.000000,0.000000,0.000000
75,75,0.20306116,0.02481862,0.22787978,0.20306116,0.02481862,0.22787978,0.94116754,0.00007657,0.00017909,0.00016855,2.133e-03,2.376e-04,2.371e-03,4.650e-03,3.512e-07,2.371e-03,3.970e-13,-1.388e-16,5.551e-17,-8.327e-17,0.000e+00,nan,0.000000,0.000000,0.000000
104,104,0.17945106,0.04930862,0.22875968,0.17945106,0.04930862,0.22875968,0.89649645,0.00025851,0.00044084,0.00039521,1.977e-03,4.475e-04,2.424e-03,4.712e-03,3.905e-06,2.428e-03,4.270e-13,0.000e+00,0.000e+00,0.000e+00,0.000e+00,nan,0.000000,0.000000,0.000000


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_06.csv <==
,row_position,gate_removed_mass,budget_removed_mass,total_removed_mass,gate_safe_increase,budget_safe_increase,total_safe_increase,exposure_scale,raw_surrogate,gated_surrogate,executed_surrogate,gate_certificate_margin,budget_certificate_margin,total_certificate_margin,generic_l1_certificate_margin,log_concavity_margin,realized_raw_tracking_margin,budget_scale_error,gate_transfer_identity_error,budget_transfer_identity_error,total_transfer_identity_error,composition_identity_error,recorded_surrogate_error,maximum_gate_active_increase,maximum_budget_active_increase,maximum_total_active_increase
40,40,0.23709282,0.00000000,0.23709282,0.23709282,0.00000000,0.23709282,1.00000000,-0.00013254,-0.00032657,-0.00032657,2.177e-03,3.886e-15,2.177e-03,4.548e-03,9.646e-08,2.177e-03,3.560e-13,5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
78,78,0.19461496,0.03226491,0.22687987,0.19461496,0.03226491,0.22687987,0.92595636,-0.00016768,-0.00027536,-0.00025497,1.838e-03,3.430e-04,2.181e-03,4.450e-03,4.805e-08,2.182e-03,4.035e-13,-5.551e-17,0.000e+00,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
89,89,0.18826917,0.02588919,0.21415836,0.18826917,0.02588919,0.21415836,0.94284118,0.00020732,0.00037896,0.00035730,2.054e-03,2.372e-04,2.292e-03,4.433e-03,8.564e-08,2.292e-03,4.270e-13,-1.388e-16,5.551e-17,-8.327e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
62,62,0.22200116,0.00000000,0.22200116,0.22200116,0.00000000,0.22200116,1.00000000,0.00004645,0.00015765,0.00015765,2.331e-03,3.726e-15,2.331e-03,4.551e-03,1.956e-08,2.331e-03,3.884e-13,-2.776e-17,5.551e-17,2.776e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
67,67,0.21704642,0.00000000,0.21704642,0.21704642,0.00000000,0.21704642,1.00000000,0.00010003,0.00026308,0.00026308,2.334e-03,3.717e-15,2.334e-03,4.504e-03,5.235e-08,2.334e-03,3.980e-13,-8.327e-17,5.551e-17,-2.776e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
52,52,0.23055955,0.00000000,0.23055955,0.23055955,0.00000000,0.23055955,1.00000000,0.00000167,0.00005413,0.00005413,2.358e-03,3.662e-15,2.358e-03,4.664e-03,2.477e-09,2.358e-03,3.717e-13,-2.776e-17,-5.551e-17,-8.327e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
75,75,0.20306762,0.02481784,0.22788547,0.20306762,0.02481784,0.22788547,0.94116963,0.00007653,0.00017906,0.00016853,2.133e-03,2.376e-04,2.371e-03,4.650e-03,2.157e-08,2.371e-03,3.971e-13,8.327e-17,0.000e+00,8.327e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
104,104,0.17945712,0.04934695,0.22880407,0.17945712,0.04934695,0.22880407,0.89641524,0.00025860,0.00044092,0.00039525,1.977e-03,4.478e-04,2.425e-03,4.713e-03,1.048e-07,2.425e-03,4.270e-13,8.327e-17,0.000e+00,8.327e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_07.csv <==
,row_position,gate_removed_mass,budget_removed_mass,total_removed_mass,gate_safe_increase,budget_safe_increase,total_safe_increase,exposure_scale,raw_surrogate,gated_surrogate,executed_surrogate,gate_certificate_margin,budget_certificate_margin,total_certificate_margin,generic_l1_certificate_margin,log_concavity_margin,realized_raw_tracking_margin,budget_scale_error,gate_transfer_identity_error,budget_transfer_identity_error,total_transfer_identity_error,composition_identity_error,recorded_surrogate_error,maximum_gate_active_increase,maximum_budget_active_increase,maximum_total_active_increase
789,789,0.30944665,0.00000000,0.30944665,0.30944665,0.00000000,0.30944665,1.00000000,-0.00009578,-0.00136644,-0.00136644,1.420e-02,1.756e-14,1.420e-02,2.967e-02,1.947e-06,1.420e-02,3.240e-13,1.110e-16,-1.110e-16,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
1035,1035,0.31611564,0.00000000,0.31611564,0.31611564,0.00000000,0.31611564,1.00000000,-0.00005315,-0.00163738,-0.00163738,1.422e-02,1.767e-14,1.422e-02,3.003e-02,2.837e-06,1.422e-02,3.207e-13,5.551e-17,0.000e+00,5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
1036,1036,0.31654365,0.00000000,0.31654365,0.31654365,0.00000000,0.31654365,1.00000000,-0.00004354,-0.00138012,-0.00138012,1.449e-02,1.739e-14,1.449e-02,3.032e-02,2.020e-06,1.449e-02,3.204e-13,-5.551e-17,1.110e-16,5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
1033,1033,0.31573894,0.00000000,0.31573894,0.31573894,0.00000000,0.31573894,1.00000000,-0.00004717,-0.00126690,-0.00126690,1.457e-02,1.732e-14,1.457e-02,3.035e-02,1.696e-06,1.457e-02,3.211e-13,-1.110e-16,5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
788,788,0.30988834,0.00000000,0.30988834,0.30988834,0.00000000,0.30988834,1.00000000,-0.00007428,-0.00097307,-0.00097307,1.460e-02,1.715e-14,1.460e-02,3.009e-02,9.897e-07,1.460e-02,3.235e-13,1.665e-16,-5.551e-17,1.110e-16,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
1233,1233,0.31393517,0.00000000,0.31393517,0.31393517,0.00000000,0.31393517,1.00000000,-0.00006608,-0.00115146,-0.00115146,1.461e-02,1.740e-14,1.461e-02,3.031e-02,1.376e-06,1.461e-02,3.251e-13,0.000e+00,1.110e-16,1.110e-16,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
86,86,0.29777339,0.00000000,0.29777339,0.29777339,0.00000000,0.29777339,1.00000000,-0.00003076,-0.00027644,-0.00027644,1.464e-02,1.523e-14,1.464e-02,2.953e-02,8.953e-08,1.464e-02,2.991e-13,0.000e+00,0.000e+00,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
88,88,0.29771224,0.00000000,0.29771224,0.29771224,0.00000000,0.29771224,1.00000000,-0.00003107,-0.00022332,-0.00022332,1.469e-02,1.520e-14,1.469e-02,2.958e-02,5.829e-08,1.469e-02,2.996e-13,5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_08.csv <==
,row_position,gate_removed_mass,budget_removed_mass,total_removed_mass,gate_safe_increase,budget_safe_increase,total_safe_increase,exposure_scale,raw_surrogate,gated_surrogate,executed_surrogate,gate_certificate_margin,budget_certificate_margin,total_certificate_margin,generic_l1_certificate_margin,log_concavity_margin,realized_raw_tracking_margin,budget_scale_error,gate_transfer_identity_error,budget_transfer_identity_error,total_transfer_identity_error,composition_identity_error,recorded_surrogate_error,maximum_gate_active_increase,maximum_budget_active_increase,maximum_total_active_increase
1035,1035,0.31424133,0.00000000,0.31424133,0.31424133,0.00000000,0.31424133,1.00000000,-0.00006739,-0.00151477,-0.00151477,1.426e-02,1.765e-14,1.426e-02,2.998e-02,2.408e-06,1.427e-02,3.226e-13,5.551e-17,0.000e+00,5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
789,789,0.31054924,0.00000000,0.31054924,0.31054924,0.00000000,0.31054924,1.00000000,-0.00007349,-0.00123857,-0.00123857,1.436e-02,1.738e-14,1.436e-02,2.989e-02,1.608e-06,1.436e-02,3.229e-13,0.000e+00,-5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
1036,1036,0.31460668,0.00000000,0.31460668,0.31460668,0.00000000,0.31460668,1.00000000,-0.00005703,-0.00127186,-0.00127186,1.452e-02,1.739e-14,1.452e-02,3.025e-02,1.700e-06,1.452e-02,3.223e-13,0.000e+00,0.000e+00,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
88,88,0.29763663,0.00000000,0.29763663,0.29763663,0.00000000,0.29763663,1.00000000,-0.00003183,-0.00029647,-0.00029647,1.462e-02,1.528e-14,1.462e-02,2.950e-02,1.027e-07,1.462e-02,2.997e-13,-5.551e-17,5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
86,86,0.29766966,0.00000000,0.29766966,0.29766966,0.00000000,0.29766966,1.00000000,-0.00003093,-0.00027370,-0.00027370,1.464e-02,1.523e-14,1.464e-02,2.952e-02,8.771e-08,1.464e-02,2.993e-13,5.551e-17,0.000e+00,5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
87,87,0.29765994,0.00000000,0.29765994,0.29765994,0.00000000,0.29765994,1.00000000,-0.00003109,-0.00024025,-0.00024025,1.467e-02,1.521e-14,1.467e-02,2.956e-02,6.752e-08,1.467e-02,2.994e-13,0.000e+00,0.000e+00,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
787,787,0.31110086,0.00000000,0.31110086,0.31110086,0.00000000,0.31110086,1.00000000,-0.00005493,-0.00089861,-0.00089861,1.471e-02,1.701e-14,1.471e-02,3.027e-02,8.489e-07,1.471e-02,3.223e-13,5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
788,788,0.31066769,0.00000000,0.31066769,0.31066769,0.00000000,0.31066769,1.00000000,-0.00005818,-0.00087640,-0.00087640,1.472e-02,1.701e-14,1.472e-02,3.025e-02,8.058e-07,1.472e-02,3.227e-13,-5.551e-17,-5.551e-17,-1.110e-16,0.000e+00,0.000e+00,0.000000,0.000000,0.000000


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_09.csv <==
,row_position,gate_removed_mass,budget_removed_mass,total_removed_mass,gate_safe_increase,budget_safe_increase,total_safe_increase,exposure_scale,raw_surrogate,gated_surrogate,executed_surrogate,gate_certificate_margin,budget_certificate_margin,total_certificate_margin,generic_l1_certificate_margin,log_concavity_margin,realized_raw_tracking_margin,budget_scale_error,gate_transfer_identity_error,budget_transfer_identity_error,total_transfer_identity_error,composition_identity_error,recorded_surrogate_error,maximum_gate_active_increase,maximum_budget_active_increase,maximum_total_active_increase
782,782,0.30604700,0.00000000,0.30604700,0.30604700,0.00000000,0.30604700,1.00000000,-0.00038190,-0.00462598,-0.00462598,1.106e-02,2.099e-14,1.106e-02,2.636e-02,2.196e-05,1.108e-02,3.272e-13,-5.551e-17,5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
781,781,0.30684003,0.00000000,0.30684003,0.30684003,0.00000000,0.30684003,1.00000000,-0.00022078,-0.00288759,-0.00288759,1.268e-02,1.921e-14,1.268e-02,2.802e-02,8.594e-06,1.268e-02,3.264e-13,5.551e-17,-1.110e-16,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
783,783,0.30595940,0.00000000,0.30595940,0.30595940,0.00000000,0.30595940,1.00000000,-0.00023119,-0.00284563,-0.00284563,1.268e-02,1.921e-14,1.268e-02,2.798e-02,8.311e-06,1.269e-02,3.273e-13,0.000e+00,-5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
31,31,0.28802326,0.00000000,0.28802326,0.28802326,0.00000000,0.28802326,1.00000000,-0.00002935,-0.00018523,-0.00018523,1.425e-02,1.464e-14,1.425e-02,2.865e-02,4.219e-08,1.425e-02,2.890e-13,-5.551e-17,-5.551e-17,-1.110e-16,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
794,794,0.31056454,0.00494019,0.31550473,0.31056454,0.00494019,0.31550473,0.98469772,-0.00009227,-0.00164237,-0.00161724,1.398e-02,2.721e-04,1.425e-02,3.003e-02,2.804e-06,1.425e-02,3.180e-13,-5.551e-17,0.000e+00,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
29,29,0.28732734,0.00000000,0.28732734,0.28732734,0.00000000,0.28732734,1.00000000,-0.00002860,-0.00006880,-0.00006880,1.433e-02,1.449e-14,1.433e-02,2.869e-02,5.840e-09,1.433e-02,2.884e-13,0.000e+00,5.551e-17,5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
34,34,0.28889207,0.00260885,0.29150091,0.28889207,0.00260885,0.29150091,0.99100668,-0.00002295,-0.00026931,-0.00026689,1.420e-02,1.329e-04,1.433e-02,2.891e-02,8.826e-08,1.433e-02,2.875e-13,-5.551e-17,0.000e+00,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
30,30,0.28766755,0.00000000,0.28766755,0.28766755,0.00000000,0.28766755,1.00000000,-0.00002876,-0.00005735,-0.00005735,1.435e-02,1.449e-14,1.435e-02,2.874e-02,4.050e-09,1.435e-02,2.887e-13,5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_10.csv <==
,row_position,gate_removed_mass,budget_removed_mass,total_removed_mass,gate_safe_increase,budget_safe_increase,total_safe_increase,exposure_scale,raw_surrogate,gated_surrogate,executed_surrogate,gate_certificate_margin,budget_certificate_margin,total_certificate_margin,generic_l1_certificate_margin,log_concavity_margin,realized_raw_tracking_margin,budget_scale_error,gate_transfer_identity_error,budget_transfer_identity_error,total_transfer_identity_error,composition_identity_error,recorded_surrogate_error,maximum_gate_active_increase,maximum_budget_active_increase,maximum_total_active_increase
782,782,0.30764039,0.00000000,0.30764039,0.30764039,0.00000000,0.30764039,1.00000000,-0.00038235,-0.00516121,-0.00516121,1.060e-02,2.144e-14,1.060e-02,2.599e-02,2.754e-05,1.063e-02,3.256e-13,0.000e+00,-5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
793,793,0.31213193,0.00000000,0.31213193,0.31213193,0.00000000,0.31213193,1.00000000,-0.00013935,-0.00305721,-0.00305721,1.269e-02,1.912e-14,1.269e-02,2.830e-02,9.865e-06,1.270e-02,3.212e-13,5.551e-17,-1.110e-16,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
794,794,0.31160898,0.00000000,0.31160898,0.31160898,0.00000000,0.31160898,1.00000000,-0.00010925,-0.00227574,-0.00227574,1.341e-02,1.836e-14,1.341e-02,2.899e-02,5.454e-06,1.342e-02,3.217e-13,5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
783,783,0.30706535,0.00000000,0.30706535,0.30706535,0.00000000,0.30706535,1.00000000,-0.00015626,-0.00206254,-0.00206254,1.345e-02,1.837e-14,1.345e-02,2.880e-02,4.391e-06,1.345e-02,3.262e-13,5.551e-17,0.000e+00,5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
792,792,0.31273550,0.00000000,0.31273550,0.31273550,0.00000000,0.31273550,1.00000000,-0.00009672,-0.00227955,-0.00227955,1.345e-02,1.831e-14,1.345e-02,2.909e-02,5.502e-06,1.346e-02,3.205e-13,-5.551e-17,0.000e+00,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
784,784,0.30684174,0.00000000,0.30684174,0.30684174,0.00000000,0.30684174,1.00000000,-0.00013538,-0.00173297,-0.00173297,1.374e-02,1.805e-14,1.374e-02,2.909e-02,3.096e-06,1.375e-02,3.264e-13,-5.551e-17,0.000e+00,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
1035,1035,0.31060366,0.00000000,0.31060366,0.31060366,0.00000000,0.31060366,1.00000000,-0.00010436,-0.00157165,-0.00157165,1.406e-02,1.788e-14,1.406e-02,2.959e-02,2.549e-06,1.407e-02,3.263e-13,5.551e-17,5.551e-17,1.110e-16,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
1036,1036,0.31105060,0.00000000,0.31105060,0.31105060,0.00000000,0.31105060,1.00000000,-0.00009294,-0.00144938,-0.00144938,1.420e-02,1.774e-14,1.420e-02,2.975e-02,2.173e-06,1.420e-02,3.258e-13,0.000e+00,-5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_11.csv <==
,row_position,gate_removed_mass,budget_removed_mass,total_removed_mass,gate_safe_increase,budget_safe_increase,total_safe_increase,exposure_scale,raw_surrogate,gated_surrogate,executed_surrogate,gate_certificate_margin,budget_certificate_margin,total_certificate_margin,generic_l1_certificate_margin,log_concavity_margin,realized_raw_tracking_margin,budget_scale_error,gate_transfer_identity_error,budget_transfer_identity_error,total_transfer_identity_error,composition_identity_error,recorded_surrogate_error,maximum_gate_active_increase,maximum_budget_active_increase,maximum_total_active_increase
782,782,0.30604700,0.00000000,0.30604700,0.30604700,0.00000000,0.30604700,1.00000000,-0.00038190,-0.00462598,-0.00462598,1.106e-02,2.099e-14,1.106e-02,2.636e-02,2.196e-05,1.108e-02,3.272e-13,-5.551e-17,5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
781,781,0.30684003,0.00000000,0.30684003,0.30684003,0.00000000,0.30684003,1.00000000,-0.00022078,-0.00288759,-0.00288759,1.268e-02,1.921e-14,1.268e-02,2.802e-02,8.594e-06,1.268e-02,3.264e-13,5.551e-17,-1.110e-16,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
783,783,0.30595940,0.00000000,0.30595940,0.30595940,0.00000000,0.30595940,1.00000000,-0.00023119,-0.00284563,-0.00284563,1.268e-02,1.921e-14,1.268e-02,2.798e-02,8.311e-06,1.269e-02,3.273e-13,0.000e+00,-5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
31,31,0.28802326,0.00000000,0.28802326,0.28802326,0.00000000,0.28802326,1.00000000,-0.00002935,-0.00018523,-0.00018523,1.425e-02,1.464e-14,1.425e-02,2.865e-02,4.219e-08,1.425e-02,2.890e-13,-5.551e-17,-5.551e-17,-1.110e-16,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
794,794,0.31056454,0.00494019,0.31550473,0.31056454,0.00494019,0.31550473,0.98469772,-0.00009227,-0.00164237,-0.00161724,1.398e-02,2.721e-04,1.425e-02,3.003e-02,2.804e-06,1.425e-02,3.180e-13,-5.551e-17,0.000e+00,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
29,29,0.28732734,0.00000000,0.28732734,0.28732734,0.00000000,0.28732734,1.00000000,-0.00002860,-0.00006880,-0.00006880,1.433e-02,1.449e-14,1.433e-02,2.869e-02,5.840e-09,1.433e-02,2.884e-13,0.000e+00,5.551e-17,5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
34,34,0.28889207,0.00260885,0.29150091,0.28889207,0.00260885,0.29150091,0.99100668,-0.00002295,-0.00026931,-0.00026689,1.420e-02,1.329e-04,1.433e-02,2.891e-02,8.826e-08,1.433e-02,2.875e-13,-5.551e-17,0.000e+00,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
30,30,0.28766755,0.00000000,0.28766755,0.28766755,0.00000000,0.28766755,1.00000000,-0.00002876,-0.00005735,-0.00005735,1.435e-02,1.449e-14,1.435e-02,2.874e-02,4.050e-09,1.435e-02,2.887e-13,5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000


==> anc/manuscript_evidence_supplement/gate_budget_probes/displayed_table_12.csv <==
,row_position,gate_removed_mass,budget_removed_mass,total_removed_mass,gate_safe_increase,budget_safe_increase,total_safe_increase,exposure_scale,raw_surrogate,gated_surrogate,executed_surrogate,gate_certificate_margin,budget_certificate_margin,total_certificate_margin,generic_l1_certificate_margin,log_concavity_margin,realized_raw_tracking_margin,budget_scale_error,gate_transfer_identity_error,budget_transfer_identity_error,total_transfer_identity_error,composition_identity_error,recorded_surrogate_error,maximum_gate_active_increase,maximum_budget_active_increase,maximum_total_active_increase
40,40,0.23709282,0.00000000,0.23709282,0.23709282,0.00000000,0.23709282,1.00000000,-0.00013254,-0.00032657,-0.00032657,2.177e-03,3.886e-15,2.177e-03,4.548e-03,9.646e-08,2.177e-03,3.560e-13,5.551e-17,-5.551e-17,0.000e+00,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
78,78,0.19461496,0.03226491,0.22687987,0.19461496,0.03226491,0.22687987,0.92595636,-0.00016768,-0.00027536,-0.00025497,1.838e-03,3.430e-04,2.181e-03,4.450e-03,4.805e-08,2.182e-03,4.035e-13,-5.551e-17,0.000e+00,-5.551e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
89,89,0.18826917,0.02588919,0.21415836,0.18826917,0.02588919,0.21415836,0.94284118,0.00020732,0.00037896,0.00035730,2.054e-03,2.372e-04,2.292e-03,4.433e-03,8.564e-08,2.292e-03,4.270e-13,-1.388e-16,5.551e-17,-8.327e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
62,62,0.22200116,0.00000000,0.22200116,0.22200116,0.00000000,0.22200116,1.00000000,0.00004645,0.00015765,0.00015765,2.331e-03,3.726e-15,2.331e-03,4.551e-03,1.956e-08,2.331e-03,3.884e-13,-2.776e-17,5.551e-17,2.776e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
67,67,0.21704642,0.00000000,0.21704642,0.21704642,0.00000000,0.21704642,1.00000000,0.00010003,0.00026308,0.00026308,2.334e-03,3.717e-15,2.334e-03,4.504e-03,5.235e-08,2.334e-03,3.980e-13,-8.327e-17,5.551e-17,-2.776e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
52,52,0.23055955,0.00000000,0.23055955,0.23055955,0.00000000,0.23055955,1.00000000,0.00000167,0.00005413,0.00005413,2.358e-03,3.662e-15,2.358e-03,4.664e-03,2.477e-09,2.358e-03,3.717e-13,-2.776e-17,-5.551e-17,-8.327e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
75,75,0.20306762,0.02481784,0.22788547,0.20306762,0.02481784,0.22788547,0.94116963,0.00007653,0.00017906,0.00016853,2.133e-03,2.376e-04,2.371e-03,4.650e-03,2.157e-08,2.371e-03,3.971e-13,8.327e-17,0.000e+00,8.327e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000
104,104,0.17945712,0.04934695,0.22880407,0.17945712,0.04934695,0.22880407,0.89641524,0.00025860,0.00044092,0.00039525,1.977e-03,4.478e-04,2.425e-03,4.713e-03,1.048e-07,2.425e-03,4.270e-13,8.327e-17,0.000e+00,8.327e-17,0.000e+00,0.000e+00,0.000000,0.000000,0.000000


==> anc/manuscript_evidence_supplement/gate_budget_probes/saved_text_outputs.txt <==
Exact gate-budget intervention map was frozen.


                                                                                    value
bundle_version                                         gate_budget_intervention_source_v1
source_text_path                        /content/drive/MyDrive/AmirHossein/economic_si...
source_text_sha256                      9f49008c36c7fccd9f3c3440bd1f6ef2977a277aa0774d...
manifest_path                           /content/drive/MyDrive/AmirHossein/economic_si...
manifest_sha256                         3c6da84aafef78f217378385c87d8ff3249ab629eb618b...
number_of_gate_instances_probed                                                         6
number_of_gate_probe_states                                                            24
number_of_trajectory_tables_audited                                                     8
maximum_probe_active_increase                                                         0.0
maximum_trajectory_active_increase                                                    0.0
maximum_transfer_identity_error                                                       0.0
maximum_budget_scale_error                                                            0.0
minimum_total_certificate_margin                                                 0.002176
minimum_realized_raw_tracking_margin                                             0.002177
all_gate_transfers_are_one_sided                                                     True
all_trajectory_transfers_are_one_sided                                               True
all_intervention_certificates_pass                                                   True
source_and_properties_frozen                                                         True


Intervention method source audit:


                    class_name            method_name  \
0   RecentEconomicEvidenceGate  transform_probability   
1  DelayedEconomicSafetyBudget               allocate   

                                           signature  number_of_source_lines  \
0  (self, raw_probability: 'np.ndarray') -> 'Tupl...                     153   
1  (self, cohort_id: 'int', raw_probability: 'np....                     145   

                                       source_sha256  
0  7189674e0f2a44eabebbe66339f2ef7596b4d482113f96...  
1  6e474bb7a7e0da60ab8a2e1460cb912829d83d5a8fcc07...  


Gate transformation probes:


<pandas.io.formats.style.Styler at 0x7b57f7a362a0>


Trajectory-level intervention audit:


<pandas.io.formats.style.Styler at 0x7b57f2b07050>


Tightest pointwise intervention certificates:

========================================================================================
GATED_EXACT_RESULTS


<pandas.io.formats.style.Styler at 0x7b57f7aeda30>


========================================================================================
DAILY_SPLIT_RESULTS


<pandas.io.formats.style.Styler at 0x7b57f2b07050>


========================================================================================
REAL82_PRIMARY_EPISODES


<pandas.io.formats.style.Styler at 0x7b57f27815b0>


========================================================================================
REAL82_DIAGNOSTIC_EPISODES:legacy_full_raw


<pandas.io.formats.style.Styler at 0x7b580795af00>


========================================================================================
REAL82_DIAGNOSTIC_EPISODES:clean_feature_component


<pandas.io.formats.style.Styler at 0x7b5807926330>


========================================================================================
episode_result


<pandas.io.formats.style.Styler at 0x7b580c44d2b0>


========================================================================================
ordered_result


<pandas.io.formats.style.Styler at 0x7b57f2b06c90>


========================================================================================
ordered_table


<pandas.io.formats.style.Styler at 0x7b57f27814f0>


Exact intervention sources:

========================================================================================
RecentEconomicEvidenceGate.transform_probability
========================================================================================
def transform_probability(
    self,
    raw_probability: np.ndarray,
) -> Tuple[
    np.ndarray,
    Dict[str, float],
]:
    probability = np.asarray(
        raw_probability,
        dtype=np.float64,
    ).copy()

    if probability.shape != (
        self.n_actions,
    ):
        raise ValueError(
            "Probability shape mismatch."
        )

    if not np.isfinite(
        probability
    ).all():
        raise ValueError(
            "Probability must be finite."
        )

    if np.any(
        probability < -1e-12
    ):
        raise ValueError(
            "Probability cannot be negative."
        )

    probability = np.maximum(
        probability,
        0.0,
    )

    probability /= (
        probability.sum()
        + EPS
    )

    follow_statistics = (
        self._action_statistics(
            FOLLOW_INDEX
        )
    )

    reverse_statistics = (
        self._action_statistics(
            REVERSE_INDEX
        )
    )

    gated_probability = (
        probability.copy()
    )

    if not follow_statistics[
        "accepted"
    ]:
        gated_probability[
            SAFE_INDEX
        ] += gated_probability[
            FOLLOW_INDEX
        ]

        gated_probability[
            FOLLOW_INDEX
        ] = 0.0

    if not reverse_statistics[
        "accepted"
    ]:
        gated_probability[
            SAFE_INDEX
        ] += gated_probability[
            REVERSE_INDEX
        ]

        gated_probability[
            REVERSE_INDEX
        ] = 0.0

    gated_probability /= (
        gated_probability.sum()
        + EPS
    )

    diagnostics = {
        "follow_n": int(
            follow_statistics[
                "n_observations"
            ]
        ),

        "reverse_n": int(
            reverse_statistics[
                "n_observations"
            ]
        ),

        "follow_mean_reward": float(
            follow_statistics[
                "sample_mean"
            ]
        ),

        "reverse_mean_reward": float(
            reverse_statistics[
                "sample_mean"
            ]
        ),

        "follow_lower_bound": float(
            follow_statistics[
                "lower_bound"
            ]
        ),

        "reverse_lower_bound": float(
            reverse_statistics[
                "lower_bound"
            ]
        ),

        "follow_accepted": bool(
            follow_statistics[
                "accepted"
            ]
        ),

        "reverse_accepted": bool(
            reverse_statistics[
                "accepted"
            ]
        ),

        "full_abstention": bool(
            not follow_statistics[
                "accepted"
            ]
            and not reverse_statistics[
                "accepted"
            ]
        ),
    }

    return (
        gated_probability,
        diagnostics,
    )


========================================================================================
DelayedEconomicSafetyBudget.allocate
========================================================================================
def allocate(
    self,
    cohort_id: int,
    raw_probability: np.ndarray,
) -> Tuple[
    np.ndarray,
    float,
    float,
    float,
]:
    """
    Reserve worst-case loss before the cohort is opened.

    Returns
    -------
    executed_probability
    exposure_scale
    commitment
    available_budget_before
    """
    if cohort_id in self.pending_commitments:
        raise ValueError(
            f"Cohort {cohort_id} already has "
            "a pending commitment."
        )

    probability = np.asarray(
        raw_probability,
        dtype=np.float64,
    )

    if probability.shape != (3,):
        raise ValueError(
            "Probability must have shape (3,)."
        )

    if not np.isfinite(
        probability
    ).all():
        raise ValueError(
            "Probability must be finite."
        )

    if np.any(
        probability < -1e-12
    ):
        raise ValueError(
            "Probability cannot be negative."
        )

    probability = np.maximum(
        probability,
        0.0,
    )

    probability /= (
        probability.sum()
        + EPS
    )

    raw_active_mass = float(
        probability[
            FOLLOW_INDEX
        ]
        + probability[
            REVERSE_INDEX
        ]
    )

    available_before = (
        self.available_normalized_budget
    )

    executed_active_mass = float(
        min(
            raw_active_mass,
            available_before,
        )
    )

    if raw_active_mass <= EPS:
        exposure_scale = 0.0

    else:
        exposure_scale = float(
            executed_active_mass
            / raw_active_mass
        )

    executed_probability = np.asarray([
        1.0
        - executed_active_mass,

        exposure_scale
        * probability[
            FOLLOW_INDEX
        ],

        exposure_scale
        * probability[
            REVERSE_INDEX
        ],
    ])

    executed_probability[
        SAFE_INDEX
    ] = (
        1.0
        - executed_probability[
            FOLLOW_INDEX
        ]
        - executed_probability[
            REVERSE_INDEX
        ]
    )

    commitment = float(
        executed_active_mass
    )

    self.pending_commitments[
        cohort_id
    ] = commitment

    self.maximum_total_commitment = max(
        self.maximum_total_commitment,
        self.total_pending_commitment,
    )

    self.minimum_solvency_margin = min(
        self.minimum_solvency_margin,
        self.solvency_margin,
    )

    if self.solvency_margin < -1e-10:
        raise RuntimeError(
            "Safety budget was overcommitted."
        )

    return (
        executed_probability,
        exposure_scale,
        commitment,
        available_before,
    )



==> anc/manuscript_evidence_supplement/source_index.json <==
[
  {
    "folder": "development_four_strategy_mismatch",
    "zero_based_cell_index": 18,
    "notebook_heading": "# Cell 16 \u2014 Performance, net alpha, and relative-wealth metrics",
    "displayed_tables": 1
  },
  {
    "folder": "frozen_holdout_and_core_definition",
    "zero_based_cell_index": 62,
    "notebook_heading": "# Cell 59 \u2014 First holdout performance calculation",
    "displayed_tables": 1
  },
  {
    "folder": "frozen_holdout_inference",
    "zero_based_cell_index": 63,
    "notebook_heading": "# Cell 60 \u2014 Frozen primary inference and cache-block stability",
    "displayed_tables": 3
  },
  {
    "folder": "fixed_orientation_and_components",
    "zero_based_cell_index": 65,
    "notebook_heading": "# Cell 62 \u2014 Post-hoc fixed-core economic attribution without parameter selection",
    "displayed_tables": 2
  },
  {
    "folder": "exploratory_signed_variants",
    "zero_based_cell_index": 68,
    "notebook_heading": "# Cell 65 \u2014 Exploratory economic results for causal polarity rules",
    "displayed_tables": 2
  },
  {
    "folder": "archived_feasibility",
    "zero_based_cell_index": 93,
    "notebook_heading": "# Cell 22 \u2014 Construct Safe, Follow, and Reverse candidate targets",
    "displayed_tables": 1
  },
  {
    "folder": "fourth_signal_archived_summary",
    "zero_based_cell_index": 120,
    "notebook_heading": "# Cell 49 \u2014 Run frozen Economic Signed-CORA on the 24-to-82 signal",
    "displayed_tables": 2
  },
  {
    "folder": "gate_budget_probes",
    "zero_based_cell_index": 140,
    "notebook_heading": "# Cell 69 \u2014 Freeze exact gate-budget intervention map",
    "displayed_tables": 12
  },
  {
    "folder": "finance_summary_audit",
    "zero_based_cell_index": 143,
    "notebook_heading": "# Cell 72 \u2014 Freeze finance-facing baseline comparison and claim audit",
    "displayed_tables": 6
  },
  {
    "folder": "corrected_cost_sensitivity",
    "zero_based_cell_index": 150,
    "notebook_heading": "# Cell 77 \u2014 Final transaction-cost sensitivity: EW, frozen polarity, and consensus abstention",
    "displayed_tables": 1
  }
]

==> anc/v2_reproduction/README.md <==
# Reproduced Economic Signed-CORA experiments

1. Unzip this complete folder.
2. Open BRACE_safety_experiments_v2.ipynb in Jupyter, with this folder as its working directory.
3. Run All to verify and analyze the saved results. Set RUN_BACKTESTS=True to rerun all backtests.

Dependencies: Python 3, numpy, pandas, matplotlib; Jupyter for the notebook. Exact executed environment versions are in environment.json. No external downloads of market data or credentials are needed.

Alternatively: python run_experiments.py --input-dir inputs --out results --seeds 10

Files:
- original_engine.py: reference classes/functions extracted from the supplied notebook, with necessary constants.
- experiment_engine.py: same accounting and master with explicit ablation controls, audited collateral transitions, and path reward-bound checks.
- run_experiments.py: paired experiment runner.
- inputs/: the uploaded bridge and two reference CSVs.
- results/: all 141 runs, traces, summaries, reproduction checks, protocol and hashes.
- analysis/: additional tables and figures created by the executed notebook.
- RESULTS_README.md: results and limitations.

The notebook reads verified completed experiments by default to avoid rerunning them unnecessarily. Every backtest was executed using the supplied runner; every analysis cell was executed. This package is independent of the original notebook's execution state.


==> anc/v2_reproduction/RESULTS_README.md <==
# Results and interpretation

Completed 21 real-data and 120 synthetic backtests. The original run was reproduced within 2.1e-14 maximum absolute numerical difference; the full extended engine matches the reference exactly. All seven variants retain the 80% protected core and 20% satellite.

## Primary real-data result

| Variant | Terminal gain relative to Safe (bp) | Maximum shortfall below Safe (bp) |
| --- | ---: | ---: |
| full | -15.9367 | 15.9367 |
| no_gate | -10.6157 | 10.6178 |
| no_budget | -16.4568 | 16.4568 |
| neither | -26.7683 | 26.7731 |
| always_safe | -0.0000 | 0.0000 |
| always_follow | 13.4287 | 18.1842 |
| always_reverse | -45.8745 | 57.3226 |

The combined controls have smaller shortfall than the uncontrolled master for all three real signal panels. However, the primary no-gate variant has a smaller shortfall than the full controller. The legacy no-budget variant also has a smaller shortfall than its full controller. These results support constrained deployment, not universal economic benefit from every component. Always Follow's positive terminal gain here belongs to this matched split-account comparator; it is not evidence of alpha or the old full-portfolio frozen test.

## Synthetic graded response

Ten paired seeds, 900 decisions, Follow/neutral/Reverse regimes, three policies at each strength. Strength changes the causal signal contribution to returns, not rankings. Mean and standard deviation are over simulation seeds, not confidence intervals for real performance.

| Strength | Mean terminal gain vs Safe (bp) | Seed SD (bp) | Mean active probability |
| --- | ---: | ---: | ---: |
| 0.00 | -0.302 | 0.115 | 0.68% |
| 0.03 | 26.934 | 1.614 | 19.72% |
| 0.06 | 63.793 | 2.745 | 21.23% |
| 0.12 | 145.592 | 5.507 | 22.86% |

This addresses whether the controller is always inactive: it deploys more when advice is informative in the controlled generator. It does not establish that real predictors have this quality. The strength parameters are illustrative simulation inputs, not realistic market estimates.

## Safety and limitations

Zero observed protected-floor violations across 141 runs. Zero observed collateral violations where that mechanism is enabled; disabled-budget results are marked not applicable. The reward bound and account identities pass on the tested paths. These are empirical implementation checks, not proofs of universal safety.

The normal-threshold evidence gate does not adjust its sample standard error for overlapping cohorts; this analysis does not validate a nominal sequential false-positive guarantee. The preserved cost model ignores market impact and follows the original implementation's daily convention. Pathwise guarantees still require checking the assumptions of the paper against the code. Already-inspected real data remain exploratory.

The unidentified newer full-abstention run and the old development-table mismatch remain unresolved. Do not mix them with this package.


==> anc/v2_reproduction/analysis/paired_real_shortfall.csv <==
signal,always_follow,always_reverse,always_safe,full,neither,no_budget,no_gate,full_minus_neither_shortfall_bps,full_minus_no_gate_shortfall_bps
clean_feature_component,47.217093249750654,61.28502702186456,5.551115123125783e-12,10.643932181290117,26.90857748129605,11.285580029919418,10.617240067686271,-16.26464530000593,0.026692113603845158
clean_full_raw,18.184152470094304,57.3226186341369,5.551115123125783e-12,15.93671393452678,26.773121467403847,16.45681955833922,10.61776872358311,-10.836407532877066,5.318945210943671
legacy_full_raw,21.393609273929748,38.89380859447233,5.551115123125783e-12,2.780342520208867,26.87249953475135,1.7276254319931184,10.648782808247992,-24.09215701454248,-7.868440288039125


==> anc/v2_reproduction/analysis/paired_synthetic_terminal_gain.csv <==
seed,strength,always_follow,always_reverse,full,full_minus_always_follow,full_minus_always_reverse
0,0.0,-13.821112886318598,-36.34576890465313,-0.5505674060746202,13.270545480243978,35.79520149857851
0,0.03,-10.71464694235802,-39.34302827684477,28.76510943705446,39.47975637941248,68.10813771389923
0,0.06,-7.554887842753377,-42.279813524426224,66.35432367715133,73.9092115199047,108.63413720157754
0,0.12,-1.250373815254724,-48.14103111616453,150.12736015461715,151.37773396987188,198.26839127078168
1,0.0,-22.064437531625902,-28.68431545941519,-0.288542221297261,21.775895310328643,28.39577323811793
1,0.03,-18.34020712454532,-32.320647421814066,26.43271445766926,44.77292158221458,58.75336187948332
1,0.06,-14.559533142926018,-35.88998827203205,62.15442173570062,76.71395487862664,98.04441000773267
1,0.12,-6.981008623651031,-42.97226367820706,142.45442945800102,149.43543808165205,185.4266931362081
2,0.0,-33.66778363041445,-17.311317081434296,-0.3871293076163073,33.28065432279814,16.92418777381799
2,0.03,-36.81434914120874,-14.120460931491552,25.832329204502624,62.646678345711365,39.95279013599418
2,0.06,-39.904869811000495,-10.83712731404618,61.67590493313391,101.5807747441344,72.51303224718009
2,0.12,-46.08654440688254,-4.159451035455897,139.68127686596387,185.7678212728464,143.84072790141977
3,0.0,-18.231447356058528,-32.27029082785382,-0.1890561706896498,18.042391185368878,32.081234657164174
3,0.03,-12.816670733378777,-37.59327050133932,24.173914007619143,36.99058474099792,61.767184508958465
3,0.06,-7.308800657370718,-42.85313529175272,58.72734498922672,66.03614564659745,101.58048028097944
3,0.12,3.8149288258138014,-53.34595009537146,136.8953660806027,133.0804372547889,190.24131617597416
4,0.0,-19.759628522988404,-30.444438669501302,-0.2947396982222461,19.464888824766156,30.149698971279058
4,0.03,-12.250787672946071,-37.79077877188675,26.647437807685304,38.898225480631375,64.43821657957206
4,0.06,-4.706072935909411,-44.99677951680048,64.22310272084619,68.9291756567556,109.21988223764666
4,0.12,10.304423127323048,-59.164767544830354,147.70225859262797,137.39783546530492,206.8670261374583
5,0.0,-32.7839571840216,-17.8090077516313,-0.2248014294137235,32.55915575460788,17.584206322217575
5,0.03,-32.64099238757034,-17.83243039690241,27.62117635206396,60.262168739634305,45.453606748966365
5,0.06,-32.43690699186508,-17.785487125446807,64.84875379737964,97.28566078924473,82.63424092282645
5,0.12,-32.01174706418675,-17.648373187230114,147.29701349119216,179.3087605553789,164.94538667842227
6,0.0,-26.60945673355508,-23.57886782239582,-0.2210190003004708,26.388437733254612,23.357848822095352
6,0.03,-22.841031050238048,-27.222993682380903,29.778596193930085,52.61962724416813,57.00158987631099
6,0.06,-19.03744002763719,-30.772626384183432,68.48942836128246,87.52686838891965,99.26205474546589
6,0.12,-11.50821756000453,-37.75840413523967,155.84611082461342,167.35432838461796,193.60451495985308
7,0.0,-17.846285747638024,-32.286712884499465,-0.4143746544515991,17.431911093186425,31.872338230047866
7,0.03,-14.31426851136397,-35.661727475940765,27.73136230047601,42.045630811839985,63.39308977641677
7,0.06,-10.71876800790239,-38.956968498035096,64.49609980651915,75.21486781442155,103.45306830455425
7,0.12,-3.518757627167801,-45.489668587601614,144.65826479237887,148.1770224195467,190.1479333799805
8,0.0,-31.30981091655327,-19.218695431572066,-0.21430777229825,31.095503144255023,19.004387659273817
8,0.03,-31.658431526070395,-18.73221321265106,26.70846343949984,58.36689496557024,45.4406766521509
8,0.06,-31.94692973248148,-18.17494815684606,64.96102926702774,96.90795899950922,83.1359774238738
8,0.12,-32.534365148659816,-17.03666051387609,148.6752272518044,181.2095924004642,165.71188776568047
9,0.0,-20.50001260052836,-30.06574698475206,-0.2310718488029994,20.268940751725363,29.834675135949063
9,0.03,-26.67901159446151,-23.82301215087645,25.644786765444127,52.32379835990564,49.467798916320575
9,0.06,-32.749443502989585,-17.512949427127555,62.004392044645584,94.75383554763516,79.51734147177314
9,0.12,-44.75300555469075,-4.892143377448477,142.58470079995922,187.33770635464998,147.4768441774077


==> anc/v2_reproduction/analysis/regime_response_windows.csv <==
seed,strength,regime,window,follow_mass,reverse_mass,active_mass
0,0.0,follow,first50,0.0,0.0,0.0
0,0.0,follow,last100,0.0,0.0,0.0
0,0.0,neutral,first50,0.0,0.0,0.0
0,0.0,neutral,last100,0.012852714176645842,0.0,0.012852714176645842
0,0.0,reverse,first50,0.006426913661417898,0.0,0.006426913661417898
0,0.0,reverse,last100,0.0,0.003207896912668484,0.003207896912668484
0,0.03,follow,first50,0.09163320115534596,0.0,0.09163320115534596
0,0.03,follow,last100,0.32622318108903187,0.0,0.32622318108903187
0,0.03,neutral,first50,0.16473755392588305,0.0,0.16473755392588305
0,0.03,neutral,last100,0.013183508457815164,0.0,0.013183508457815164
0,0.03,reverse,first50,0.0065918686294457185,0.12521433155789166,0.13180620018733738
0,0.03,reverse,last100,0.0,0.32742939035264335,0.32742939035264335
0,0.06,follow,first50,0.09294383038753445,0.0,0.09294383038753445
0,0.06,follow,last100,0.34019594200493514,0.0,0.34019594200493514
0,0.06,neutral,first50,0.26837332801948527,0.0,0.26837332801948527
0,0.06,neutral,last100,0.013535663648203062,0.0,0.013535663648203062
0,0.06,reverse,first50,0.013526104140365654,0.17885586772491266,0.19238197186527833
0,0.06,reverse,last100,0.0,0.3354754836758825,0.3354754836758825
0,0.12,follow,first50,0.09561321611611982,0.0,0.09561321611611982
0,0.12,follow,last100,0.37026990506868385,0.0,0.37026990506868385
0,0.12,neutral,first50,0.36848459947975515,0.0,0.36848459947975515
0,0.12,neutral,last100,0.0143265036600843,0.0,0.0143265036600843
0,0.12,reverse,first50,0.014315277725098939,0.21526330060956106,0.22957857833466
0,0.12,reverse,last100,0.0,0.35428883016333146,0.35428883016333146
1,0.0,follow,first50,0.0,0.0,0.0
1,0.0,follow,last100,0.0,0.0,0.0
1,0.0,neutral,first50,0.0,0.0,0.0
1,0.0,neutral,last100,0.003197219423074291,0.0,0.003197219423074291
1,0.0,reverse,first50,0.0,0.0,0.0
1,0.0,reverse,last100,0.0,0.0,0.0
1,0.03,follow,first50,0.09034923210096707,0.0,0.09034923210096707
1,0.03,follow,last100,0.32315564207942044,0.0,0.32315564207942044
1,0.03,neutral,first50,0.24893095733376985,0.0,0.24893095733376985
1,0.03,neutral,last100,0.0032814144313432704,0.0,0.0032814144313432704
1,0.03,reverse,first50,0.0,0.13806326020595436,0.13806326020595436
1,0.03,reverse,last100,0.0,0.32725635353952703,0.32725635353952703
1,0.06,follow,first50,0.09180852678415614,0.0,0.09180852678415614
1,0.06,follow,last100,0.33611851609637916,0.0,0.33611851609637916
1,0.06,neutral,first50,0.3144121792834254,0.0,0.3144121792834254
1,0.06,neutral,last100,0.003370504388761653,0.0,0.003370504388761653
1,0.06,reverse,first50,0.0,0.19159339341544693,0.19159339341544693
1,0.06,reverse,last100,0.0,0.3348236091490402,0.3348236091490402
1,0.12,follow,first50,0.09479779375303655,0.0,0.09479779375303655
1,0.12,follow,last100,0.36379076300140306,0.0,0.36379076300140306
1,0.12,neutral,first50,0.3579659454941193,0.0,0.3579659454941193
1,0.12,neutral,last100,0.00356877025946821,0.0,0.00356877025946821
1,0.12,reverse,first50,0.0,0.2276706216329107,0.2276706216329107
1,0.12,reverse,last100,0.0,0.3523112021214187,0.3523112021214187
2,0.0,follow,first50,0.0,0.0,0.0
2,0.0,follow,last100,0.0,0.0,0.0
2,0.0,neutral,first50,0.0,0.0,0.0
2,0.0,neutral,last100,0.0,0.025554279719201385,0.025554279719201385
2,0.0,reverse,first50,0.0,0.0,0.0
2,0.0,reverse,last100,0.0,0.016147232550246103,0.016147232550246103
2,0.03,follow,first50,0.08996402909668037,0.0,0.08996402909668037
2,0.03,follow,last100,0.3210465529716523,0.0,0.3210465529716523
2,0.03,neutral,first50,0.15632047175369795,0.0,0.15632047175369795
2,0.03,neutral,last100,0.0,0.024977418920712386,0.024977418920712386
2,0.03,reverse,first50,0.0,0.18339040890104516,0.18339040890104516
2,0.03,reverse,last100,0.0,0.32926618920254574,0.32926618920254574
2,0.06,follow,first50,0.09130559200847874,0.0,0.09130559200847874
2,0.06,follow,last100,0.33385553800819745,0.0,0.33385553800819745
2,0.06,neutral,first50,0.23697957963309982,0.0,0.23697957963309982
2,0.06,neutral,last100,0.0,0.024418697375737465,0.024418697375737465
2,0.06,reverse,first50,0.0,0.2369774880102386,0.2369774880102386
2,0.06,reverse,last100,0.0,0.33741307721229036,0.33741307721229036
2,0.12,follow,first50,0.09400740609123158,0.0,0.09400740609123158
2,0.12,follow,last100,0.35889041646394704,0.0,0.35889041646394704
2,0.12,neutral,first50,0.3150674977155057,0.0,0.3150674977155057
2,0.12,neutral,last100,0.0,0.023340923602422035,0.023340923602422035
2,0.12,reverse,first50,0.0,0.24919521296937336,0.24919521296937336
2,0.12,reverse,last100,0.0,0.35581178695563126,0.35581178695563126
3,0.0,follow,first50,0.0,0.0,0.0
3,0.0,follow,last100,0.0,0.0,0.0
3,0.0,neutral,first50,0.0,0.0,0.0
3,0.0,neutral,last100,0.0,0.0,0.0
3,0.0,reverse,first50,0.0,0.0,0.0
3,0.0,reverse,last100,0.0,0.0,0.0
3,0.03,follow,first50,0.09100931979351513,0.0,0.09100931979351513
3,0.03,follow,last100,0.32400010604649543,0.0,0.32400010604649543
3,0.03,neutral,first50,0.21637358097818601,0.0,0.21637358097818601
3,0.03,neutral,last100,0.0,0.0,0.0
3,0.03,reverse,first50,0.0,0.11332407354990845,0.11332407354990845
3,0.03,reverse,last100,0.0,0.32547573713295075,0.32547573713295075
3,0.06,follow,first50,0.09297394742769313,0.0,0.09297394742769313
3,0.06,follow,last100,0.336933279665462,0.0,0.336933279665462
3,0.06,neutral,first50,0.28021139385788524,0.0,0.28021139385788524
3,0.06,neutral,last100,0.0,0.0,0.0
3,0.06,reverse,first50,0.0,0.18604226056468037,0.18604226056468037
3,0.06,reverse,last100,0.0,0.3324818746970098,0.3324818746970098
3,0.12,follow,first50,0.09703469664353025,0.0,0.09703469664353025
3,0.12,follow,last100,0.36460590417775784,0.0,0.36460590417775784
3,0.12,neutral,first50,0.3642254051250496,0.0,0.3642254051250496
3,0.12,neutral,last100,0.0,0.0,0.0
3,0.12,reverse,first50,0.0,0.2226882041292763,0.2226882041292763
3,0.12,reverse,last100,0.0,0.34860844206145486,0.34860844206145486
4,0.0,follow,first50,0.0,0.0,0.0
4,0.0,follow,last100,0.0,0.0,0.0
4,0.0,neutral,first50,0.0,0.0,0.0
4,0.0,neutral,last100,0.0,0.0,0.0
4,0.0,reverse,first50,0.0,0.0,0.0
4,0.0,reverse,last100,0.0,0.003207368556023047,0.003207368556023047
4,0.03,follow,first50,0.09099206957512461,0.0,0.09099206957512461
4,0.03,follow,last100,0.32429777555585076,0.0,0.32429777555585076
4,0.03,neutral,first50,0.23597435343054468,0.0,0.23597435343054468
4,0.03,neutral,last100,0.0,0.0,0.0
4,0.03,reverse,first50,0.0,0.08151407379721064,0.08151407379721064
4,0.03,reverse,last100,0.0,0.3255670831291579,0.3255670831291579
4,0.06,follow,first50,0.09241822126106478,0.0,0.09241822126106478
4,0.06,follow,last100,0.3384943879038537,0.0,0.3384943879038537
4,0.06,neutral,first50,0.31543301783307265,0.0,0.31543301783307265
4,0.06,neutral,last100,0.0,0.0,0.0
4,0.06,reverse,first50,0.0,0.2093255989551136,0.2093255989551136
4,0.06,reverse,last100,0.0,0.3327016687851454,0.3327016687851454
4,0.12,follow,first50,0.09529251383834751,0.0,0.09529251383834751
4,0.12,follow,last100,0.3690096777318573,0.0,0.3690096777318573
4,0.12,neutral,first50,0.3759569640265245,0.0,0.3759569640265245
4,0.12,neutral,last100,0.0,0.0,0.0
4,0.12,reverse,first50,0.0,0.23239887226474423,0.23239887226474423
4,0.12,reverse,last100,0.0,0.349488610671756,0.349488610671756
5,0.0,follow,first50,0.0,0.0,0.0
5,0.0,follow,last100,0.0,0.0,0.0
5,0.0,neutral,first50,0.0,0.0,0.0
5,0.0,neutral,last100,0.0,0.0,0.0
5,0.0,reverse,first50,0.0,0.07046818129359217,0.07046818129359217
5,0.0,reverse,last100,0.0,0.0,0.0
5,0.03,follow,first50,0.08993890457134306,0.0,0.08993890457134306
5,0.03,follow,last100,0.32323695761418425,0.0,0.32323695761418425
5,0.03,neutral,first50,0.2676327372301499,0.0,0.2676327372301499
5,0.03,neutral,last100,0.0,0.0,0.0
5,0.03,reverse,first50,0.0,0.25241100839762537,0.25241100839762537
5,0.03,reverse,last100,0.0,0.32909667011104565,0.32909667011104565
5,0.06,follow,first50,0.0911402300025082,0.0,0.0911402300025082
5,0.06,follow,last100,0.33628281586580594,0.0,0.33628281586580594
5,0.06,neutral,first50,0.30630241850133344,0.0,0.30630241850133344
5,0.06,neutral,last100,0.0,0.0,0.0
5,0.06,reverse,first50,0.0,0.2610494343913324,0.2610494343913324
5,0.06,reverse,last100,0.0,0.3372604598222677,0.3372604598222677
5,0.12,follow,first50,0.09361262846452365,0.0,0.09361262846452365
5,0.12,follow,last100,0.36417201098933183,0.0,0.36417201098933183
5,0.12,neutral,first50,0.37047607274682937,0.0,0.37047607274682937
5,0.12,neutral,last100,0.0,0.0,0.0
5,0.12,reverse,first50,0.0,0.2537656612012765,0.2537656612012765
5,0.12,reverse,last100,0.0,0.3560128724081623,0.3560128724081623
6,0.0,follow,first50,0.0,0.0,0.0
6,0.0,follow,last100,0.028923898360457567,0.0,0.028923898360457567
6,0.0,neutral,first50,0.0809333796824381,0.0,0.0809333796824381
6,0.0,neutral,last100,0.0,0.009613711853711468,0.009613711853711468
6,0.0,reverse,first50,0.0,0.0,0.0
6,0.0,reverse,last100,0.0,0.0,0.0
6,0.03,follow,first50,0.08974805716147072,0.0,0.08974805716147072
6,0.03,follow,last100,0.3248451329993053,0.0,0.3248451329993053
6,0.03,neutral,first50,0.25728457258567705,0.0,0.25728457258567705
6,0.03,neutral,last100,0.0,0.009370673830098195,0.009370673830098195
6,0.03,reverse,first50,0.0,0.06303594193170352,0.06303594193170352
6,0.03,reverse,last100,0.0,0.327929071170557,0.327929071170557
6,0.06,follow,first50,0.09095465960980764,0.0,0.09095465960980764
6,0.06,follow,last100,0.33886945990295514,0.0,0.33886945990295514
6,0.06,neutral,first50,0.33116590527513495,0.0,0.33116590527513495
6,0.06,neutral,last100,0.0,0.009136592604836662,0.009136592604836662
6,0.06,reverse,first50,0.0,0.13034723257642844,0.13034723257642844
6,0.06,reverse,last100,0.0,0.33600089454524723,0.33600089454524723
6,0.12,follow,first50,0.093414238491054,0.0,0.093414238491054
6,0.12,follow,last100,0.3690062080893331,0.0,0.3690062080893331
6,0.12,neutral,first50,0.3784547428295357,0.0,0.3784547428295357
6,0.12,neutral,last100,0.0,0.008685227780329447,0.008685227780329447
6,0.12,reverse,first50,0.0,0.20993798483012605,0.20993798483012605
6,0.12,reverse,last100,0.0,0.35493910091287906,0.35493910091287906
7,0.0,follow,first50,0.0,0.0,0.0
7,0.0,follow,last100,0.08200875942607827,0.0,0.08200875942607827
7,0.0,neutral,first50,0.026834525452429068,0.0,0.026834525452429068
7,0.0,neutral,last100,0.0,0.0,0.0
7,0.0,reverse,first50,0.0,0.0,0.0
7,0.0,reverse,last100,0.03856370250348658,0.0,0.03856370250348658
7,0.03,follow,first50,0.08984275110290615,0.0,0.08984275110290615
7,0.03,follow,last100,0.3253396388947194,0.0,0.3253396388947194
7,0.03,neutral,first50,0.26365494076156226,0.0,0.26365494076156226
7,0.03,neutral,last100,0.0,0.0,0.0
7,0.03,reverse,first50,0.0,0.13836577772105063,0.13836577772105063
7,0.03,reverse,last100,0.0,0.3259041297888596,0.3259041297888596
7,0.06,follow,first50,0.09095301050409833,0.0,0.09095301050409833
7,0.06,follow,last100,0.33839233946447045,0.0,0.33839233946447045
7,0.06,neutral,first50,0.29583313998842475,0.0,0.29583313998842475
7,0.06,neutral,last100,0.0,0.0,0.0
7,0.06,reverse,first50,0.0,0.21058251620140392,0.21058251620140392
7,0.06,reverse,last100,0.0,0.3331038352405382,0.3331038352405382
7,0.12,follow,first50,0.09320472781029655,0.0,0.09320472781029655
7,0.12,follow,last100,0.3662666308201804,0.0,0.3662666308201804
7,0.12,neutral,first50,0.3527002240477891,0.0,0.3527002240477891
7,0.12,neutral,last100,0.0,0.0,0.0
7,0.12,reverse,first50,0.0,0.2228130646419942,0.2228130646419942
7,0.12,reverse,last100,0.0,0.34975510941343585,0.34975510941343585
8,0.0,follow,first50,0.0,0.0,0.0
8,0.0,follow,last100,0.0,0.0,0.0
8,0.0,neutral,first50,0.0,0.0,0.0
8,0.0,neutral,last100,0.0031807999285342397,0.0,0.0031807999285342397
8,0.0,reverse,first50,0.0,0.0,0.0
8,0.0,reverse,last100,0.0,0.0,0.0
8,0.03,follow,first50,0.09042323315448542,0.0,0.09042323315448542
8,0.03,follow,last100,0.3204937925019769,0.0,0.3204937925019769
8,0.03,neutral,first50,0.20186008270087746,0.0,0.20186008270087746
8,0.03,neutral,last100,0.003271771266085628,0.0,0.003271771266085628
8,0.03,reverse,first50,0.0,0.1323046199075578,0.1323046199075578
8,0.03,reverse,last100,0.0,0.3291693887088003,0.3291693887088003
8,0.06,follow,first50,0.09179082696579276,0.0,0.09179082696579276
8,0.06,follow,last100,0.3351949239278653,0.0,0.3351949239278653
8,0.06,neutral,first50,0.28567852545929545,0.0,0.28567852545929545
8,0.06,neutral,last100,0.0033680153534790193,0.0,0.0033680153534790193
8,0.06,reverse,first50,0.0,0.19854935165962717,0.19854935165962717
8,0.06,reverse,last100,0.0,0.3377496867009631,0.3377496867009631
8,0.12,follow,first50,0.09453551369823857,0.0,0.09453551369823857
8,0.12,follow,last100,0.36286541184535265,0.0,0.36286541184535265
8,0.12,neutral,first50,0.3563824570264589,0.0,0.3563824570264589
8,0.12,neutral,last100,0.003581804006939891,0.0,0.003581804006939891
8,0.12,reverse,first50,0.0,0.24074307642944986,0.24074307642944986
8,0.12,reverse,last100,0.0,0.3574984900274443,0.3574984900274443
9,0.0,follow,first50,0.0,0.0,0.0
9,0.0,follow,last100,0.0,0.0,0.0
9,0.0,neutral,first50,0.006309386576290036,0.0,0.006309386576290036
9,0.0,neutral,last100,0.0,0.0,0.0
9,0.0,reverse,first50,0.0,0.0,0.0
9,0.0,reverse,last100,0.0032171309261686287,0.0,0.0032171309261686287
9,0.03,follow,first50,0.09035211175078323,0.0,0.09035211175078323
9,0.03,follow,last100,0.32203806273212554,0.0,0.32203806273212554
9,0.03,neutral,first50,0.22917220999759016,0.0,0.22917220999759016
9,0.03,neutral,last100,0.0,0.0,0.0
9,0.03,reverse,first50,0.0,0.20796530757632115,0.20796530757632115
9,0.03,reverse,last100,0.0,0.3281281304781708,0.3281281304781708
9,0.06,follow,first50,0.09130454221897359,0.0,0.09130454221897359
9,0.06,follow,last100,0.33560530049467646,0.0,0.33560530049467646
9,0.06,neutral,first50,0.30599629773348247,0.0,0.30599629773348247
9,0.06,neutral,last100,0.0,0.0,0.0
9,0.06,reverse,first50,0.0,0.23676394944523874,0.23676394944523874
9,0.06,reverse,last100,0.0,0.3368807642170051,0.3368807642170051
9,0.12,follow,first50,0.09315406139310822,0.0,0.09315406139310822
9,0.12,follow,last100,0.36169704719256257,0.0,0.36169704719256257
9,0.12,neutral,first50,0.3675548019072589,0.0,0.3675548019072589
9,0.12,neutral,last100,0.0,0.0,0.0
9,0.12,reverse,first50,0.0,0.24389401383419493,0.24389401383419493
9,0.12,reverse,last100,0.0,0.3566752360706935,0.3566752360706935


==> anc/v2_reproduction/analysis/synthetic_regime_means.csv <==
strength,mode,regime,seed,n,executed_follow_mean,executed_reverse_mean,executed_active_mean,abstention_fraction,follow_reward_mean_bps,reverse_reward_mean_bps
0.0,always_follow,follow,4.5,300.0,1.0,0.0,1.0,0.0,-0.24241573016145943,-0.25270695604482957
0.0,always_follow,neutral,4.5,300.0,1.0,0.0,1.0,0.0,-0.18163014572468633,-0.30668530481136635
0.0,always_follow,reverse,4.5,300.0,1.0,0.0,1.0,0.0,-0.17727276783060958,-0.3104315793301862
0.0,always_reverse,follow,4.5,300.0,0.0,1.0,1.0,0.0,-0.24782933093761916,-0.24681201411490195
0.0,always_reverse,neutral,4.5,300.0,0.0,1.0,1.0,0.0,-0.17043804394425238,-0.3182025779821243
0.0,always_reverse,reverse,4.5,300.0,0.0,1.0,1.0,0.0,-0.18640958670247607,-0.3015261233443562
0.0,full,follow,4.5,300.0,0.00571015339536654,0.00123094652025666,0.0069410999156232,0.974,-0.46572971180941825,-0.47037052107784316
0.0,full,neutral,4.5,300.0,0.00469205822186779,0.00117226638576375,0.00586432460763155,0.9803333333333333,-0.39976790264357015,-0.5358453842567532
0.0,full,reverse,4.5,300.0,0.00535763556669578,0.00235324934527625,0.00771088491197206,0.976,-0.40529885295627377,-0.5294519729026876
0.03,always_follow,follow,4.5,300.0,1.0,0.0,1.0,0.0,4.77932124297767,-5.271377328690494
0.03,always_follow,neutral,4.5,300.0,1.0,0.0,1.0,0.0,-0.18109245519079736,-0.30713588049596097
0.03,always_follow,reverse,4.5,300.0,1.0,0.0,1.0,0.0,-5.058606789811725,4.5623317100280145
0.03,always_reverse,follow,4.5,300.0,0.0,1.0,1.0,0.0,4.767802432775123,-5.271522942740864
0.03,always_reverse,neutral,4.5,300.0,0.0,1.0,1.0,0.0,-0.17000120251057568,-0.31874533991614085
0.03,always_reverse,reverse,4.5,300.0,0.0,1.0,1.0,0.0,-5.061794181166407,4.577024832202942
0.03,full,follow,4.5,300.0,0.2570732539798361,0.0,0.2570732539798361,0.09699999999999993,4.607437738850283,-5.4390906267333055
0.03,full,neutral,4.5,300.0,0.040317378273566205,0.00114493642502701,0.041462314698593225,0.8733333333333333,-0.39128709665955064,-0.5278662967431756
0.03,full,reverse,4.5,300.0,0.00010986447715741998,0.29308176517076723,0.29319162964792467,0.0913333333333333,-5.223453293590725,4.4091241838548365
0.06,always_follow,follow,4.5,300.0,1.0,0.0,1.0,0.0,9.796948580039045,-10.29159742126645
0.06,always_follow,neutral,4.5,300.0,1.0,0.0,1.0,0.0,-0.1805497802322873,-0.3075744315978919
0.06,always_follow,reverse,4.5,300.0,1.0,0.0,1.0,0.0,-9.942016290550855,9.431969736901399
0.06,always_reverse,follow,4.5,300.0,0.0,1.0,1.0,0.0,9.779341037990111,-10.297767341911884
0.06,always_reverse,neutral,4.5,300.0,0.0,1.0,1.0,0.0,-0.1695611090350261,-0.31927895050657196
0.06,always_reverse,reverse,4.5,300.0,0.0,1.0,1.0,0.0,-9.939311374104076,9.452486687444278
0.06,full,follow,4.5,300.0,0.27663337899422824,0.0,0.27663337899422824,0.0966666666666666,9.634454193888455,-10.449889508988289
0.06,full,neutral,4.5,300.0,0.05204985762840906,0.0011185096660191198,0.0531683672944282,0.844,-0.38818471140097754,-0.5256913185140972
0.06,full,reverse,4.5,300.0,0.00022543506900609,0.3069597623217823,0.30718519739078837,0.056333333333333305,-10.093217005881268,9.29251682137952
0.12,always_follow,follow,4.5,300.0,1.0,0.0,1.0,0.0,19.819057885626172,-20.335285038329506
0.12,always_follow,neutral,4.5,300.0,1.0,0.0,1.0,0.0,-0.17946097126518526,-0.30842181267096846
0.12,always_follow,reverse,4.5,300.0,1.0,0.0,1.0,0.0,-19.714045029458777,19.16106407419752
0.12,always_reverse,follow,4.5,300.0,0.0,1.0,1.0,0.0,19.789337634851258,-20.353653683542593
0.12,always_reverse,neutral,4.5,300.0,0.0,1.0,1.0,0.0,-0.16867036003963465,-0.32032392718806935
0.12,always_reverse,reverse,4.5,300.0,0.0,1.0,1.0,0.0,-19.699519384765402,19.193275592597395
0.12,full,follow,4.5,300.0,0.30063219421268056,0.0,0.30063219421268056,0.0966666666666666,19.674432524211536,-20.475805089653527
0.12,full,neutral,4.5,300.0,0.06373842429206236,0.00106753837942504,0.0648059626714874,0.825,-0.3842562687236445,-0.5236610146115118
0.12,full,reverse,4.5,300.0,0.00023858796208498,0.32001578278354514,0.3202543707456301,0.03766666666666664,-19.83876672417559,19.048210592873737


==> anc/v2_reproduction/analysis/synthetic_summary.csv <==
,,terminal_relative_gain_bps,terminal_relative_gain_bps,terminal_relative_gain_bps,terminal_relative_gain_bps,worst_shortfall_bps,worst_shortfall_bps,worst_shortfall_bps,worst_shortfall_bps,executed_active_mean,executed_active_mean,executed_active_mean,executed_active_mean,executed_zero_fraction,executed_zero_fraction,executed_zero_fraction,executed_zero_fraction
,,mean,std,min,max,mean,std,min,max,mean,std,min,max,mean,std,min,max
strength,mode,,,,,,,,,,,,,,,,
0.0,always_follow,-23.659393310970223,6.979634030173326,-33.66778363041445,-13.821112886318598,25.15902737104536,6.311793943428744,16.66643141909896,35.28659088985586,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0
0.0,always_reverse,-26.801516181770843,6.809897853289558,-36.34576890465313,-17.311317081434296,27.725809745023476,6.347911680970464,19.045237496074783,36.34576890465313,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0
0.0,full,-0.3015609509167127,0.11541581497315555,-0.5505674060746202,-0.1890561706896498,0.3920490498841022,0.13791177201422397,0.2535103901213364,0.7551024968732722,0.00683876981174226,0.005004036021386481,0.000707980468257,0.0148877471839754,0.9767777777777779,0.017548287290538474,0.9477777777777778,0.9977777777777778
0.03,always_follow,-21.90703966841412,9.589922076900823,-36.81434914120874,-10.71464694235802,22.206142631583493,9.591380397987919,11.221475006256698,37.70738518496963,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0
0.03,always_reverse,-28.444056282212806,9.380337563434809,-39.34302827684477,-14.120460931491552,77.61279643218732,6.47453622583645,67.47964154457442,90.71580502027275,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0
0.03,full,26.933588996594484,1.6135117456821688,24.173914007619143,29.778596193930085,0.01989407808455909,0.03077353903013666,0.0,0.0974726896374456,0.197242399442118,0.002889494671458394,0.1939000270456355,0.2041456246384503,0.3538888888888888,0.010927495179208829,0.3311111111111111,0.3677777777777777
0.06,always_follow,-20.092365265283576,13.00679589454264,-39.904869811000495,-4.706072935909411,20.254028357302722,12.914385720916437,5.167409095464537,40.08878574976782,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0
0.06,always_reverse,-30.00598235106966,12.774038082965696,-44.99677951680048,-10.83712731404618,134.49396647034527,8.526242584749255,119.91253232643272,149.65831598799383,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0
0.06,full,63.79348013329134,2.7447337762168127,58.72734498922672,68.48942836128246,0.0025995341811357714,0.007785680918651884,0.0,0.0247290034804947,0.2123289812264816,0.0016607197864850945,0.2099612985001925,0.2144571141300395,0.3323333333333333,0.0060052560425991885,0.3244444444444444,0.3422222222222222
0.12,always_follow,-16.45246678473611,20.599500465643807,-46.08654440688254,10.304423127323048,17.888136493691587,18.886778548865557,0.0,46.08654440688254,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0
0.12,always_reverse,-33.06087132714252,20.325616874832797,-59.164767544830354,-4.159451035455897,243.20561921665006,12.966420431163268,220.45791141684035,262.1551968625313,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0
0.12,full,145.59220083117606,5.506672528943267,136.8953660806027,155.84611082461342,0.0019180985240119213,0.006065560110534377,0.0,0.0191809852345681,0.22856417587659936,0.0024951596478999852,0.2248591131822687,0.2329470108174424,0.31977777777777777,0.005660732792457125,0.3088888888888889,0.3277777777777778


==> anc/v2_reproduction/environment.json <==
{
  "python": "3.12.14",
  "numpy": "2.3.5",
  "pandas": "2.2.3",
  "matplotlib": "3.10.8"
}

==> anc/v2_reproduction/package_hashes.json <==
{
  "BRACE_safety_experiments_v2.ipynb": "c086e15f7ba900984b9152a36d0d84a4ed0d045edd7d4dd57f6d360be8d4fc00",
  "environment.json": "8d1b6645a4d2d71ffc47eedf271a694d3480ad76906108188d00392b76ecab81",
  "source_provenance.json": "f3471a7ab8c6d8b34602ea5f18fda225be0caf3bae042c06a0d59d04e309ca72",
  "README.md": "aa21ecf1064b2cb8a924b5fbc4049ca8fa8deaf70c5a264b0ee3fcf6350fcaa1",
  "run_experiments.py": "24e1502dadf303c4f97f56d5d4307bdf2b6b1a55ee924e6f4a78b26a9f2052dc",
  "original_engine.py": "23bb6f8deaeaac2796f88539f356601d6be2517aaa427b74ad52edee11d94401",
  "experiment_engine.py": "f0acf1c6cb2f05cb3f10d7e0d56271f98af06b5cf544a27ef0504749804185e9",
  "RESULTS_README.md": "567aa59c4bf9035586275b547308a33e87c60c79647c5829b823e211f13ca847",
  "requirements.txt": "7a91d47dc01f313e239bfdb08753da0c18c88179ab76f27a3531039b9cd2954e",
  "inputs/real82_primary_daily_path.csv": "4fe2626fb98531b2e6d57c8e52f6aabcd77ef8f48862471603d08e8a05db8113",
  "inputs/real82_primary_episodes.csv": "f424e02f2bb1835619bd9abd6dcd9403ec64531578be2e8a066df902d31abb17",
  "inputs/economic_signed_cora_82_bridge_v1.npz": "6408796d83252adff7d5d42bf7c0a9d6bed27751e029ae7a4e261e6c7fd19f6b",
  "results/synthetic_regimes.csv": "4d81825e3d93575ee02c5ac5e2c55b1fffc597987ca4019cf1cd8be771897152",
  "results/real_clean_full_raw_neither_episodes.csv": "53686d5893d03412f23a955f053ff89af71a08e2416ba25b0ba89d6880448586",
  "results/synth_seed7_strength0.06_full_collateral.csv": "8f556b92d2f076517e7b3f7b1dc34dadf9e3c57f31b34859eb58b06fee85895d",
  "results/synth_seed5_strength0.06_always_reverse_daily.csv": "502ef06fd05db4aab2851187b7c47631e3af2427f90d6b58ece77e587b039931",
  "results/synth_seed1_strength0.0_full_collateral.csv": "e6ed14ee8bce3942e26f136b2f616e65b864b79142023801e005bceb8cb8e198",
  "results/synth_seed8_strength0.12_full_collateral.csv": "fe83b8738b1f95ecea3c63afbb40a02d36662f2d0ed0ca64a21b37e3c0cb71f0",
  "results/real_clean_full_raw_always_reverse_yearly.csv": "b43581d7f138c6f50739866c45f19b7f0cd2e0e7b546361458e9847689703dd6",
  "results/synth_seed0_strength0.06_always_follow_episodes.csv": "a442d88d26e6caba8c7072a715ac31f2973302cc20d7718bbe28652122b9cc34",
  "results/real_legacy_full_raw_always_reverse_episodes.csv": "e075202f2f83bb3875bbc537735372256c436f3c21c85c6040a1fdd0ac23337c",
  "results/synth_seed7_strength0.12_full_episodes.csv": "dee726aa1f1e429edc256da31162e999463f1c8fe3c9570c4a5569e9d404f918",
  "results/synth_seed4_strength0.06_always_follow_episodes.csv": "873f3e829456eba72e1325385540df15ac401453c628ca18ecddc62886de03c8",
  "results/synth_seed8_strength0.12_full_daily.csv": "2a8ac14db2d8d984ad2c30ff58e4f95c7b47888667edfc95b222135c0d47e548",
  "results/synth_seed5_strength0.0_always_reverse_yearly.csv": "ba4f31886ae86b108d6d8138e8d0a457f11b179c884d368e507ebeb0bfcb49f1",
  "results/synth_seed4_strength0.12_always_reverse_daily.csv": "ce50d7f2f1cb6ff64c4a5c5862eaa7488c4704579c96b618844087a20042dbc5",
  "results/synth_seed7_strength0.0_always_follow_yearly.csv": "f7c9311ef1b5de11ca447df842f91335674302857706de51bf1e252bbb2c0c0d",
  "results/synth_seed8_strength0.03_full_episodes.csv": "557fa77812a578d4f30fb5abff2b9a3739737d2a1ba189e99a5b7f0d6bb04624",
  "results/synth_seed1_strength0.03_full_daily.csv": "867ccfa73f0322bb17d3f0e48b467f67b1d3a1bd86c2365f3b9a24eb6b48cc89",
  "results/synth_seed8_strength0.12_always_follow_daily.csv": "e29ff84679c1ad1b833e0536e35d835f4b8b08a15ab6809ab9583d6bcebde3bf",
  "results/synth_seed0_strength0.06_always_reverse_episodes.csv": "0baf06b1544d1500ce26a0a6d0f0cc5bcf332247cef6354c27d4bc8946e63ac7",
  "results/synth_seed4_strength0.03_always_reverse_yearly.csv": "262d7cc32f6e5e7ebbddaf235f1e562221388d2231d7459b5978f3547b16c7da",
  "results/synth_seed3_strength0.12_full_collateral.csv": "f48df15b41f06c37ae1fdd2f50d899fe12847caccc135788bba067614a787d96",
  "results/synth_seed3_strength0.0_always_follow_episodes.csv": "c68af938f10f1bda82c60092cfde02a79afa4089ce9f7d6015a67fbb62c10e19",
  "results/synth_seed0_strength0.0_always_reverse_yearly.csv": "85b47201af4ab3fd3de4d6b0c21ea695c6380936c810ce467c5b8c823359829f",
  "results/synth_seed6_strength0.06_full_episodes.csv": "70fab22390a1bcd5f84e3863f33d69b6320a84d4725be625d2850fc275c63d53",
  "results/synth_seed3_strength0.03_full_daily.csv": "8cc3c9099bc98d7292a720c83db19632203559e439ad2b6933dc1d21a5094919",
  "results/synth_seed1_strength0.0_always_follow_episodes.csv": "03c89d3f4afedeb01c9d88c7c59e4cb030e0a4dbbc44dd1c79983141e32ac922",
  "results/synth_seed5_strength0.0_always_follow_daily.csv": "617116049ee84941dcf06729d693c213fd3b2ccda2ac55e5906622e3702543d8",
  "results/synth_seed1_strength0.03_always_follow_yearly.csv": "53ef1faeeb592976cabf045fc0a7c5887fbcd7f9447a28880b377b3984d6e9c4",
  "results/synth_seed6_strength0.0_full_collateral.csv": "bae008583ba9887350b03d38e6656d8565030e80d0faa9b97acd10076451a537",
  "results/synth_seed4_strength0.03_always_follow_daily.csv": "ac2422b62c10775866834ed6a7839a3a23a934fd14576f3f1f276e4b12857b65",
  "results/synth_seed4_strength0.03_full_episodes.csv": "9b1374890077a89f06c60b81bf9e3b38349e41532fb2b2dde64ca5c2ebfe6337",
  "results/synth_seed1_strength0.0_always_reverse_yearly.csv": "0a6a1babb27e8032a794b9ec87165728718bc763140e87ddea9d94a9c6622a50",
  "results/synth_seed7_strength0.03_always_follow_episodes.csv": "c7541b5abc7c8d181e70844e65cef788eea795d3e326d86015b2d64491eadec7",
  "results/synth_seed6_strength0.06_full_yearly.csv": "d1d229ffbcc810fc6ddae1a98558189fc95082b55bda1379a8a7290b4ae36b66",
  "results/real_clean_feature_component_no_gate_episodes.csv": "7368d1da1976bc4b793d88be2ed43da4ff307d92440e5b591c5e74701fa508be",
  "results/synth_seed3_strength0.06_always_follow_daily.csv": "19f675cbd587a2a0afba4eff6c39976ab2a2f101ce4538562a4142191f34e60d",
  "results/synth_seed9_strength0.03_full_yearly.csv": "f0aed4cbae9d92548f6d85c61408a2e0bca23ff771d88b4729929dbb52211e17",
  "results/synth_seed2_strength0.03_full_episodes.csv": "b2370f5ac48b59c35b4ef7945d140d0603ae9a80192579e43a6af2d0f3e42f0a",
  "results/synth_seed2_strength0.03_full_collateral.csv": "05cbfb68eac0f84fa22103dd8f7196b794de0b6598e3f53b79eebd093e96cd0f",
  "results/synth_seed2_strength0.03_always_follow_episodes.csv": "de5e4b266719576f366ea41f252d1d92d71b8c4d6f71ca76a3fe287c066cb201",
  "results/synth_seed9_strength0.12_always_reverse_episodes.csv": "0149a75a708c12ac7796b925cd1e7c177ad67e58dc4c8fefca98fbc4b334b8e8",
  "results/synth_seed8_strength0.06_full_collateral.csv": "412f9a121bec8896cc9783185e6b9b2ff92cac6228abc656b4d697b1ec91fbe4",
  "results/synth_seed2_strength0.12_always_reverse_yearly.csv": "32af3247dc8b75d1a0c6c1033ad99970ba7761461f5f3cf9432eea2635235c6b",
  "results/synth_seed3_strength0.0_always_reverse_episodes.csv": "4e734d5045994f92aaec629be1b2cec8d5e070a55cf3841a751c644d326a4cb9",
  "results/synth_seed8_strength0.12_always_follow_yearly.csv": "e378fe1e6494ff95ef48ffa13829e6054ef15cba7c74ac7061f80b3fa9e99d90",
  "results/synth_seed1_strength0.0_always_follow_daily.csv": "5dd2ade13fc18c281b7b6a23ca64722820b88edc51e8ab70440ba2cfe3fa5311",
  "results/synth_seed6_strength0.03_full_episodes.csv": "31daee43d6b8bb8f868bf9cecb95e92ab4d09fa55380ccf28d61998be0ebd2f3",
  "results/synth_seed4_strength0.12_full_yearly.csv": "674359222dbebc6d35e14f8485d8d85796fb806c37b8332578e608958c1dfda2",
  "results/synth_seed7_strength0.06_full_episodes.csv": "dd2888f9845a28436ba1f712d434c18a94851bde3a24890a0c0fbc958f13e56e",
  "results/synth_seed1_strength0.06_always_reverse_episodes.csv": "e70130f329d0c9b51e4c0dbe3d6ec781134405ee35c943607df119a7b6352d3d",
  "results/synth_seed0_strength0.06_always_follow_yearly.csv": "e85dadb6d3b1889c4a5a1439c0f838a70c86621a22f949e031d3f6f85bc80223",
  "results/synth_seed9_strength0.12_always_follow_daily.csv": "bbb97907edb080508a951a3b6bd118eb775f1d6a656047a719155aed07a3ceb3",
  "results/synth_seed1_strength0.12_always_follow_episodes.csv": "db83c9ba728924e9124b002366e06d900b4c5bcbdc9b80a9f8adcd47ef3b9913",
  "results/synth_seed5_strength0.03_full_daily.csv": "fa5be45875e742415f7220fb780592e46bf6ac44cd89ef7f56e566c0a15754f6",
  "results/real_clean_feature_component_no_gate_daily.csv": "163ebc1a54d0768c36e2e4f7ba0f8b53a00fcd4e098be1cd12a331294c4b0483",
  "results/synth_seed4_strength0.0_full_collateral.csv": "9312567433072dff5ebd28494ad8846c8de957ff8e62d683b236e7f77e4c7f39",
  "results/synth_seed4_strength0.0_full_daily.csv": "0bd85587d36e4fa6d6d6f2e2a64c402153f20e1faebae5bdad2ffa747ecd2fd9",
  "results/synth_seed3_strength0.06_always_follow_yearly.csv": "7d1100f4dd837695ed4860f8e55979893a5b173e1d8a3ce1586eb01eada1d73b",
  "results/synth_seed3_strength0.06_full_episodes.csv": "2c955a5db253c88c8fc12313f13202ce23cedf5028a08c41b0bb60594c259cd6",
  "results/real_ablation_summary.csv": "649c97eb1276db8c5afe4243ed91ffd6e43a0082beb75cd8ac5611f89736cf5f",
  "results/synth_seed9_strength0.12_always_reverse_yearly.csv": "5c1223c461877258e1465e76f956e2471244f326fef0f66ab71f1daf4dfd7268",
  "results/synth_seed2_strength0.06_always_follow_yearly.csv": "c3823f7d99b4efcb102dfb7a89bbb1a907537bb2987a5b57cc0304563a8ee433",
  "results/synth_seed5_strength0.03_always_reverse_daily.csv": "0dca7cf2a6627bfb602a0024a5d8f279b49b5af5e9c6fa3e523527118caaaec0",
  "results/synth_seed9_strength0.06_always_follow_daily.csv": "ed7b7f788366930fecaf69d48b8a17156168f4c99ca2f13244ef8463a5082e31",
  "results/synth_seed5_strength0.12_always_reverse_yearly.csv": "6277087c9211fcd6f58ede9736f3c274458b8e04adbe7743b485a92d63eac8a1",
  "results/synth_seed8_strength0.0_full_daily.csv": "178825697682356b99d205bb90ca4d27cacf2217d494517097a346cbcad2cc88",
  "results/synth_seed7_strength0.03_full_episodes.csv": "331d28b6795355db1beddf0188f4cdeb39e92d80a8df3826b9e8d10b3f6af81d",
  "results/synth_seed9_strength0.03_always_reverse_episodes.csv": "7de53408c0aca60f942a781b8d308a500eac5f71fc23d10a72dffd34b70c9c24",
  "results/synth_seed6_strength0.03_full_collateral.csv": "bedc6580f9c30336f59c52e81fe6fc9563547f76d077713b765ca185456fe063",
  "results/real_clean_full_raw_neither_yearly.csv": "5632a6471b362c0ea62929ae5d2325bc95fd3f96a725dc935f5bfe7e9090b711",
  "results/synth_seed0_strength0.0_full_collateral.csv": "acecb2ba4a5ed6a53b42d01580a70a3746889fb3f9edf722e11683dc4fb1c394",
  "results/synth_seed9_strength0.06_always_reverse_yearly.csv": "661e32f20f749b5a8772c01f9b2fb67657d5c088301519afb6ddd07717b5dbbc",
  "results/synth_seed6_strength0.0_always_follow_yearly.csv": "6ff6fdc4d4908b56ea389b0b2180fa75631067b9deafbae31f272a8f423a2bb5",
  "results/synth_seed2_strength0.0_always_reverse_episodes.csv": "fe991239135a2dc9cc3057b8d977a27941447592cd403bec5398dab6f6241dd1",
  "results/synth_seed0_strength0.06_full_episodes.csv": "95b492b32edfdfdf2bf7282833332c882e13aae64683cdc731e7d4da31a4e450",
  "results/synth_seed9_strength0.12_always_follow_yearly.csv": "4f584a50b3e27b54ec18457c49548e8090832e386b1d011d60632440941d77d9",
  "results/synth_seed8_strength0.06_full_yearly.csv": "3ee1f9bbaa43fbe3bd48efb56064474ba573177cdf004e210c61a44088742d44",
  "results/synth_seed6_strength0.12_full_yearly.csv": "945f20bb7b5341644a9ad4cec719ab62f71dece22ade17da85bb51b28fd49844",
  "results/real_clean_full_raw_no_budget_daily.csv": "6dd5fff94a264bf7d307ce565f21df45ca5c15779949d9e005c01b5cd4cd96c3",
  "results/synth_seed8_strength0.12_always_follow_episodes.csv": "de534d0e1df8d78a8bae8bee84448cb4309aed04ec9f62e73bb80257bf646875",
  "results/synth_seed3_strength0.03_always_follow_yearly.csv": "9ad29468a1229184b96fd36f1fc7ee4551f92367232dab97dc1524d338503bf5",
  "results/synth_seed1_strength0.06_full_daily.csv": "dc46c090a271a50c88c0edd311cf7be0fd904fcf03a8a03b3e4506573789f7ed",
  "results/synth_seed8_strength0.0_always_reverse_episodes.csv": "b5f461bda46ff600ea2e90e0b2b00a41bde08f36cef27b58ca8a5128125b0a1a",
  "results/synth_seed0_strength0.12_always_follow_episodes.csv": "71728ed82f36614aa73dd324bb09b4d2a480d28fd98ea1c5c75fd36315a6ddb7",
  "results/synth_seed0_strength0.06_always_reverse_yearly.csv": "1b6643da57131d274afd203847445f84e41406f9ff187d520e6b690270ee965a",
  "results/synth_seed6_strength0.0_always_reverse_episodes.csv": "aa9f8e0d033b261ba687a275cb1d00b39b13d79eecbaa585691f4b5113d8fe5a",
  "results/synth_seed0_strength0.12_always_reverse_daily.csv": "ad1fd8715cec2aa794413ff86e17116183bb04269667212f2d72ec87b76b8c2d",
  "results/synth_seed1_strength0.12_always_follow_yearly.csv": "6621c16401f9eec817f2630905aaf877943f0da39b92cedafb58480c68191ed0",
  "results/synth_seed5_strength0.03_full_yearly.csv": "c1ac73c5b235b694bb07a2528f980203943626389281d216a50a6a03133c9108",
  "results/synth_seed9_strength0.06_always_reverse_episodes.csv": "1c930de0594fe3e258f2b75cebf4ba4ded835c2cd865a1f24c71e12b2749daa7",
  "results/synth_seed4_strength0.12_always_follow_episodes.csv": "a1de3b04019729a749f1ae8ca6755d626562f49fe4ddc1e131e139194187ea9c",
  "results/synth_seed6_strength0.06_always_reverse_episodes.csv": "4fcfd7424099372bf1826ea9c4cce7b6eac1a1c75c4436831aabf3dff1b31574",
  "results/real_clean_feature_component_always_safe_episodes.csv": "a62e4b637bbf268edea86ca94c9fd58f94ad2aa357f320813bcb00d58d787f66",
  "results/real_legacy_full_raw_neither_daily.csv": "656ea93e44a59c23110705e5d356d2290a46c16ce6584fe8fc76a628b6db9cf7",
  "results/synth_seed9_strength0.12_full_daily.csv": "da4b64a8be307a3cb86c66a2906c50d8ed3f6551dd26afdaa524e04eac982ec8",
  "results/synth_seed0_strength0.12_always_follow_yearly.csv": "f9de14f5d6c0881da3dc5bd9964daa7657bcb5b674fbc6f3f2880521b8d92c1b",
  "results/synth_seed4_strength0.06_full_collateral.csv": "3cae7ed6e313c96d363f32e3bcfd96c36e38f0fe55ea243fe28b00aeeeef1ae3",
  "results/synth_seed5_strength0.03_full_collateral.csv": "a339b57a0b2f30bcc8bec509a49cd3d2751efb30cc62e1d30e186a76f13efbd2",
  "results/synth_seed6_strength0.12_always_follow_yearly.csv": "735fe2ca5c07e38bb233e912c2d9a3324ca87b474bfdee1c0adee735147690da",
  "results/synth_seed5_strength0.0_always_reverse_daily.csv": "8fb32e15249ecc00f5c1e978df9d07f7c6e91f2a973b5f828590acd3cac982db",
  "results/synth_seed7_strength0.0_full_episodes.csv": "2254dec840142126f3c8c14a3da6c4c9305a6e6a3c55fa8c4fe0851508832b56",
  "results/synth_seed7_strength0.06_always_follow_episodes.csv": "c6dfa1bd638e5bddcf5cf75741e5b8367c8242ab3c544afd69f8bc9ff2f8da17",
  "results/synth_seed8_strength0.06_full_episodes.csv": "381520ef25846db0f44c79663f01cc6b64b24956aa5208582372c926bfe13bde",
  "results/real_legacy_full_raw_full_episodes.csv": "99a792129395f364ca10a55c1967ed52d6bc9953099114af81d243ffd76b372c",
  "results/synth_seed0_strength0.12_always_reverse_episodes.csv": "7874d3a2d6499d26f2a226da0cd465050008a8f1ddfceffa4e995258d55cbde9",
  "results/synth_seed8_strength0.03_always_reverse_episodes.csv": "d895bff20b7581e15d171af7e44415db687f176bce40935be518374f8e2e801a",
  "results/synth_seed7_strength0.12_full_daily.csv": "f82cfa6809c4a3ed9b0f16ad61d568c0e2e209793c981fe8b65dadb62564e256",
  "results/synth_seed9_strength0.12_always_reverse_daily.csv": "bf43ecb6313089db746165d509f21ed198fb28cbeb4fa2f3aecf8f5920eb8a97",
  "results/synth_seed2_strength0.0_always_follow_episodes.csv": "ab33d59f6fa7f802786ee59623d7aedd09b4852bfeb1deda594c9c49be000a27",
  "results/synth_seed6_strength0.0_always_reverse_daily.csv": "a2cce3703b1f92b510e3ec168f869844e71384296392cdf3581a6f724fdc10bc",
  "results/synth_seed1_strength0.06_full_collateral.csv": "8b2844d099de8be40137f000b32141106f299c52d5e9c42fd4efcc85e9381686",
  "results/synth_seed1_strength0.06_full_yearly.csv": "f1b4aa654734b0fb19c604d719943c989f37a9ad5ae9a426682cf1faa689bc0e",
  "results/synth_seed0_strength0.12_full_yearly.csv": "a042f619101c152f01bc5c359b7a4a0e17f606eda6a59d2c34382f3e0315113d",
  "results/real_clean_full_raw_no_gate_yearly.csv": "d890e5bd0e5ac1e6971af12afcd73ee05382432b4453815ff7aaefc9b16d52f1",
  "results/synth_seed7_strength0.03_always_reverse_yearly.csv": "84379399d38e644272c50f3b1202284f6ac2122f4f130caa78e62370b443e931",
  "results/synth_seed6_strength0.12_full_daily.csv": "53b42bd0a5f00c08304d5890a0ee785440bfb66cda9d014d58bfe133055a2b37",
  "results/synth_seed9_strength0.03_always_reverse_daily.csv": "db72300bb9e21ee3732fba776be14ea725ffc099747d1d5d101e1372a80e4bbe",
  "results/synth_seed2_strength0.06_always_reverse_yearly.csv": "88a2d98e1a3d60c3a34cd835d5f7461e9c7bc7445a86e2db47241890091c1ccb",
  "results/synth_seed5_strength0.0_always_reverse_episodes.csv": "ac59cd963bcd0f3ab37331bccedccc5395e8ef22d97696f65e8d36ab2d63b01a",
  "results/synth_seed4_strength0.0_always_reverse_daily.csv": "588db572a1bfe3183bedca2c2058f83a61a5a838b9e1378658c84da0640da00a",
  "results/synth_seed7_strength0.03_always_follow_daily.csv": "c2b1c3f12681b4333bc8c4108d7f43e845cb58f96574932142f6f8c83a98d9ea",
  "results/synth_seed2_strength0.06_always_reverse_episodes.csv": "2eccd1f031a54b27d62784b6b0b5c93a0a8cc54caef45772e0bb9efda5814f87",
  "results/synth_seed9_strength0.06_always_follow_episodes.csv": "dd066bb70a1399fea4e0ea435f1df2756dd510e506dbec9823d2c6865a5cf477",
  "results/synthetic_runs.csv": "d409f3dbb897159b6acf4987dc6369df6282474a4af03955ad1a962a58c06367",
  "results/synth_seed3_strength0.06_always_reverse_daily.csv": "22a97461d80fb56421b1f2310afb90a7c70b934101e0b6455ff153d9ddaf28fb",
  "results/synth_seed7_strength0.03_full_daily.csv": "ee35616e02747d3cd8002b5f21f5eaa8cff6732ca51d9cd54c386b40eb54238a",
  "results/synth_seed7_strength0.06_always_reverse_episodes.csv": "9b3a5414f7df7ac5c95e0efd58ce079972b6fc63a11b7317a0c2889bb1b090fc",
  "results/synth_seed8_strength0.12_always_reverse_daily.csv": "3429c7f2ae50f27609cdb2cacfff60218be5243e22f214af72a2007b01197781",
  "results/synth_seed0_strength0.03_full_episodes.csv": "3b6bb3c35d15b16ce3b1b9470ff4bb45b054a49d7af7f6c6bcfa846ae7f2c6a6",
  "results/synth_seed5_strength0.03_always_follow_yearly.csv": "44c8323f2df305a47d52f39203750e473381214b1fa766e3f12e3a26157ae803",
  "results/synth_seed1_strength0.0_always_follow_yearly.csv": "90d06e021a4b72e96f0321216f67c987f08702a680af3d76293d492434382c84",
  "results/synth_seed7_strength0.0_full_collateral.csv": "dfe3452d423b89a6bfcdaad22796fa62c54129ba23640c4f27cf7626f9e844f6",
  "results/synth_seed3_strength0.0_always_reverse_daily.csv": "99525bc6df8b11782ae7ce41c9cfc32eec6abdfbf22bc11f9e3903b4e3ac7261",
  "results/synth_seed1_strength0.03_full_yearly.csv": "3d9ab75ff8efd3b88095a56f2899788955b45a6ebd294fcda170ea58b14c3cef",
  "results/synth_seed7_strength0.03_always_reverse_daily.csv": "c751a7bd0be588de681c98c230eb7ca3e87cd86ddbcf67528f7c318ddc0d818e",
  "results/synth_seed4_strength0.03_always_follow_episodes.csv": "3954268bfcd31fbd575da98728f1c6b74d46397983d3e0e0bfca73a5cc219533",
  "results/synth_seed6_strength0.0_full_daily.csv": "80d0128be631e4b7d08c226f7c13e09d77fa42e849687c374d0f3547bf00dee9",
  "results/synth_seed1_strength0.0_always_reverse_episodes.csv": "451b2eb36be0d9f1442b21fbacf6853e2df6a5ee3a5a12cf8e1ce4562fea92d9",
  "results/synth_seed8_strength0.0_full_collateral.csv": "89733e568160b488ee5c94eeb6d1fa89d63fbee2527270d998290e2f344ae861",
  "results/synth_seed1_strength0.06_always_follow_episodes.csv": "30c3ec49dadffd706cc1848846316296efc0bded8aec38cded6bfc160f322c70",
  "results/synth_seed4_strength0.06_always_follow_daily.csv": "91605cff870673a3fd9ab4c4ceca814a1a2822c502c7cc61c705cf3bebcc908b",
  "results/synth_seed5_strength0.0_full_collateral.csv": "591a8a1b44c00a5e6b9bda130a07c9f677572f22f6aa271e7d6d1a7c281ce6ad",
  "results/synth_seed7_strength0.12_always_follow_daily.csv": "f77901ea5a155b9259fdab7d6cc4d431782a6e51fd523dba806dcc07ca332533",
  "results/synth_seed0_strength0.03_always_follow_yearly.csv": "af0a14b36565caa44940bd124f1e1cda382486d55a126109491bd97a8ac5c85c",
  "results/real_clean_full_raw_always_follow_daily.csv": "650c40c4aa556f5a65b37e8b07094c31b9da8e999be863102fc8bb8e840c2eb2",
  "results/synth_seed2_strength0.03_always_follow_daily.csv": "618c6a9a4be781a01f7384b60c9915deb331497993f0c9505f6bafd5f2370d46",
  "results/synth_seed5_strength0.06_always_reverse_yearly.csv": "f8559e42f5d0064f66cd5dac5246d2d837d3ce90ba4a758bd1dca026bd80d9fb",
  "results/reproduction_checks.csv": "3d1300cfc270acc18d7baf8cef67e17ce8a44dc95144dab82e1d0155a38629b0",
  "results/synth_seed1_strength0.0_full_daily.csv": "2fc64eb92076fe2d465cae6a45fcbd51f58251a7dfabfca70a4053b01714c0f6",
  "results/synth_seed8_strength0.0_always_reverse_yearly.csv": "96828f1f2c7db521603100683291e02daf24200351110936b26864add57c34d0",
  "results/synth_seed3_strength0.03_always_reverse_yearly.csv": "602f745c56ab9e8bc686c60847092e754a5ba10e999b196b22dfaf72c94ddd10",
  "results/synth_seed3_strength0.03_full_episodes.csv": "b82ec5d7197b4991fa8fdcbfa538868e1dd12662cdd507d5ac3b7dd3f29eeaff",
  "results/real_clean_full_raw_no_budget_yearly.csv": "fae22ffd6113a04dc42c962cd6b79ae5cb8c62a481f0bebfe91b707090c24401",
  "results/synth_seed1_strength0.03_always_reverse_episodes.csv": "251a9be44fc8b688a1ec0c6ef1fed6f4a094bed8ccc1af22a7ba86653ca127ed",
  "results/synth_seed7_strength0.12_always_reverse_daily.csv": "dc2c5839081ad4becf17f36558508e9e165c8b04176aa0f8bbe746ab5e11b0a3",
  "results/synth_seed1_strength0.06_always_follow_yearly.csv": "d270cb936f04b16cbd88314d9c5e522f04ee84e3c5f91b71640e2de81ddf0269",
  "results/real_clean_feature_component_always_reverse_daily.csv": "a7fe5a8e76521a658b0d8f52b5e4d0a1e11ce0391d2ef0f60e6b27b1e4b6f2c3",
  "results/synth_seed6_strength0.0_full_yearly.csv": "1a0a100af2d4fcca76c82de88570ac73a874e8b58905cf5492396310d321e941",
  "results/synth_seed9_strength0.03_full_episodes.csv": "66f2c3ba6e25c53e8a1ecfe99af5382af5de37735ad0fc955e301304506a44b6",
  "results/synth_seed1_strength0.0_always_reverse_daily.csv": "00cbd4d5bac431b7f2f940e7b4ac19ef9020896de1d97153673091a2cf721a4b",
  "results/synth_seed6_strength0.12_always_follow_episodes.csv": "ba770e9132ed989f10db1237b7a83f8959646614e38237cec972b9c90a90217b",
  "results/real_clean_feature_component_full_collateral.csv": "94543c8f8b2df28dc4811c4d39da752c76bbb9cab13975f1ca044365ba71988a",
  "results/synth_seed2_strength0.06_full_collateral.csv": "cb414b12d4c57a8e7d3b3e98dbd53751667eb900f27b2b3364685a5496bf913d",
  "results/synth_seed7_strength0.0_full_yearly.csv": "35b218b50eabe02525d61f94e42a114d4cc9f6fe5afae8f8ff0e5f3539a096d4",
  "results/synth_seed0_strength0.03_full_yearly.csv": "c2c38ab29531fb0201ba17bdf5eb74f5095bfdfe16b7b4544acb4587ed5bc2a1",
  "results/synth_seed5_strength0.03_always_follow_daily.csv": "91bd462257bb4cf66ff8ebd4917fd1d19412d31c3a1b22f1b9d0d9151edd79ac",
  "results/real_clean_full_raw_always_safe_daily.csv": "64fcb3c6725972636bd0c11e6b3097f201d57c630fee846abee575408aa25c37",
  "results/real_clean_feature_component_neither_daily.csv": "64e5bfc7e857921c5b9d9dc46e2e7b71bff040c3ae337afc9bfc74806ff84c16",
  "results/synth_seed2_strength0.06_always_follow_daily.csv": "78ade2e8221f81d6ba72ecd6e17f730bdcd78e1da0aebf80eec08885fa7e8d16",
  "results/synth_seed4_strength0.12_always_reverse_yearly.csv": "21e168075afb166b48a1688a339bfc0af6c3fc7be1925967389260b8d7370523",
  "results/synth_seed8_strength0.03_full_yearly.csv": "21a438fc03baa2a8955949abe4234da728546ce4205895ae81abda19851083cf",
  "results/real_clean_feature_component_always_follow_yearly.csv": "0c1afa5d1b925fe050d7735adbe1bd2124813a43107e089a98724c960260d389",
  "results/synth_seed4_strength0.0_always_reverse_episodes.csv": "cf6beb9df99e6943a086cf5bd69787831929dc5f24c6df563eba2d899e5a598e",
  "results/synth_seed0_strength0.12_always_follow_daily.csv": "f16410666c6be5df4d902b42bc5f8f680626d4a810dcf478b7736f366f0e1a0f",
  "results/synth_seed2_strength0.12_always_follow_yearly.csv": "0c5171a8b3767b0969aded4d440c02c085d82a1ee5e3d57810c533c38def4345",
  "results/synth_seed8_strength0.03_always_follow_daily.csv": "4286ee0cbe815c930db862177a2d29c9c75cde2f7accd2d9f00888a2472ee2c8",
  "results/synth_seed7_strength0.03_always_reverse_episodes.csv": "2391c5414c2e0d59280a667224d853b2a09e83496afdce364bcd2ff93e0473cb",
  "results/real_legacy_full_raw_no_gate_episodes.csv": "4cd6e9ba07b40541dee08d059c372c391b49b251811ed96b9cee11c4ae44a391",
  "results/real_clean_feature_component_always_safe_yearly.csv": "bdb89989b74420e78b2b865d1df23de5c0719a7bddf712ec0738644d1ddbcad3",
  "results/real_clean_feature_component_no_budget_episodes.csv": "7c919ba3f9b6fe1308430d4be8b8426b260030d07e53873740ee29204020f02c",
  "results/results_hashes.json": "19974b4147bfbc4afd40924a56851f4cf6b61aca2e1959ea8b129364979f122f",
  "results/synth_seed0_strength0.0_full_episodes.csv": "48439e166c8d86eea54e3d73255678ec6c34a204414772d3df9682ce379d9aa5",
  "results/synth_seed7_strength0.12_always_follow_yearly.csv": "4ac0dea36c83738f22d9c689dbad749b269772d622804a184d32878f04aaf5a5",
  "results/synth_seed8_strength0.06_always_follow_daily.csv": "ca3113999df62fb9cdcb8066f4ba6f0c734ef61dfd83ae1a4868bf8f210a0253",
  "results/synth_seed4_strength0.12_full_daily.csv": "4566e9e7f956f810a5dece2b093df089aec7dd303df6f04d8312657d8700b342",
  "results/synth_seed3_strength0.03_always_reverse_episodes.csv": "86ce22899a668ee217d11ccb96754021c648a499acb3cfaf65b8c5d6cc9c5f1c",
  "results/synth_seed5_strength0.0_full_yearly.csv": "cc832c725cbaff043d89fa4a1fab0b6570d13d25112954cb4188a405caba20c3",
  "results/synth_seed0_strength0.0_always_reverse_episodes.csv": "94497c2ea7a218502d548582f44b1b3f82f7a0bf279d307cb8010a3de4822563",
  "results/synth_seed8_strength0.03_full_daily.csv": "a8bd120ec4b2f84cbfe234106644e7ed5a3252d75a5dc926a7dc78faa08b1b51",
  "results/synth_seed1_strength0.12_always_reverse_yearly.csv": "631322f6e624f8e1f265dcf23c46daf63cc1a12fae9dbb6ae9134c1b9f8d8115",
  "results/synth_seed3_strength0.12_always_follow_episodes.csv": "fa1bbdc8384047d521783556ac004466779e3595670e537bd7e2046b650257b0",
  "results/real_clean_feature_component_always_reverse_yearly.csv": "c19a8db052d52b61c21cb4189addfef3eb76a50a139a8ec6aff93a100dd5b68b",
  "results/synth_seed4_strength0.06_always_reverse_daily.csv": "313ccf34ec0aa0c4ad3b458a4a13be1b1d0f0512a8aa6874e9682a29d8b88ad7",
  "results/synth_seed7_strength0.06_always_reverse_yearly.csv": "eaff332f8dbd58c05013491810c7080be58de0adf788344395daadbe0d82d7f8",
  "results/synth_seed8_strength0.0_always_follow_yearly.csv": "38a0c6f2f1cd35d14a460cb4647d4a911af69ea1c1fc739d4abd7dc5386c7944",
  "results/real_clean_full_raw_always_follow_episodes.csv": "31a0c7e0ae94a2b33c4c7ff67cb902897798f4aa7737f4511cb58c9233735b07",
  "results/synth_seed3_strength0.12_full_episodes.csv": "e407e67fbf3366f3f9d3c483f981bb98c7285f7ec6c5a054c21d0f2fa622a913",
  "results/real_clean_feature_component_always_safe_daily.csv": "64fcb3c6725972636bd0c11e6b3097f201d57c630fee846abee575408aa25c37",
  "results/reward_bound_audit.csv": "9ea0f9a6d8f761db452fc99cc818443cd50043fec62a547a87344dcd686fb70f",
  "results/synth_seed0_strength0.12_full_collateral.csv": "c233121fb57d26d17688bcf3c6cfa12fe81f66feaf3ad53ed4ee8bceff8d2f7a",
  "results/synth_seed8_strength0.0_full_episodes.csv": "deba744900b088a93908da1ef4024ef4d8bbbe7c693e34f3b6c6991342c03b20",
  "results/synth_seed4_strength0.06_full_yearly.csv": "447c28e80820afca56c2b56a942f76be8a82dbc492f336da2c704a1543ba3e5b",
  "results/synth_seed3_strength0.12_always_follow_daily.csv": "512b96f58930539d5821d4bea841b28b6656bbc6996ef62aa3b3c7665c8024bd",
  "results/synth_seed6_strength0.03_full_daily.csv": "ba74557eabf1ba90b50436131534d91ab649c52c71856a6fe233dd6a14babb4d",
  "results/synth_seed9_strength0.12_full_episodes.csv": "f1c2d970d7fa8ec8dc8dedd86471927d7e6fa4d3c44c64adde2c3e351db23401",
  "results/synth_seed3_strength0.0_full_daily.csv": "40932d973c0395a82d1d577f5a51a90bdc2f9a626e8f9791cf50f5c1e5f65b8e",
  "results/synth_seed2_strength0.0_full_yearly.csv": "e2c303e04cd1d404a4f81d3390f43ff3d0a3a59fcad9c622c54eee052ec39313",
  "results/synth_seed7_strength0.03_full_yearly.csv": "a69f209829305c633c9d91344950a01792b91cf84f4287b6c9f1b65abdae0aa1",
  "results/synth_seed3_strength0.0_full_episodes.csv": "23be415ae7229b84ce7e6cf0f6582c4cb6b0e4083f2870dad520bd2ffa9d2f8c",
  "results/synth_seed7_strength0.12_full_collateral.csv": "962e2a69ad94ed7f2a31aff922d487b2b256290c4b59c7efb219f57df8d874d3",
  "results/synth_seed0_strength0.12_always_reverse_yearly.csv": "eebbdda911b288aef33901875446b5ffda2847ee5d08a740eaa39b170b76f713",
  "results/real_clean_feature_component_always_reverse_episodes.csv": "79026cafd56da5fbabea6026eab25923986a6f30d6f8db702321eda388265e7a",
  "results/synth_seed0_strength0.0_always_follow_daily.csv": "02e20dddc183b6196b5e9861e17c87470e0756a20ec9a1298f059fd0cbd235de",
  "results/synth_seed9_strength0.03_full_daily.csv": "c6801ddae2555174536b2ac784c142c03341f6a42ee8a0c7c1ae3684979cccf0",
  "results/synth_seed6_strength0.03_always_reverse_daily.csv": "edb38190d846e5f370ba6cbb8f3c5227952651aee683b4f1564b312b5c318c4c",
  "results/synth_seed6_strength0.06_always_reverse_yearly.csv": "70401b82914f9b31680b2e4ba421a6c0c8b258bde175e72eb69b54bae9673d5d",
  "results/synth_seed6_strength0.06_always_reverse_daily.csv": "6e7b8f225818389e2d216ebbdddb7c45abe5aadf24f0c347ccedbf14483ac094",
  "results/synth_seed4_strength0.12_full_episodes.csv": "e35780ec90562905f2e02ab18c3249dd213baa00708c506505a245de2975d644",
  "results/synth_seed0_strength0.03_always_reverse_yearly.csv": "15f4d8e9fd281f110772b92dd69c7facb03c147db10dff2207242de886753272",
  "results/synth_seed0_strength0.0_full_yearly.csv": "41a5a0ac7879fe3499e041956b70f3110844a63c2ec5e7b32267486359a3ddd5",
  "results/real_legacy_full_raw_always_follow_yearly.csv": "c7cb161f2f897f6c705bc53825d2ef2461a36f44acf88010141053e8e1e6b389",
  "results/synth_seed5_strength0.03_always_reverse_yearly.csv": "b293577ef7a8abe9216d36851c74f03e374c0d87d8cc51222a2eac52bdd4f7a2",
  "results/synth_seed0_strength0.0_always_follow_episodes.csv": "c190b4c14836eae191b13efed8af89c3092f6f8a7239be13240053e69957669f",
  "results/synth_seed8_strength0.0_always_follow_episodes.csv": "4955f186585b454fc6d1608595a7c6fe2ca33ccadc64314db6ef172e9f4201db",
  "results/synth_seed8_strength0.06_full_daily.csv": "92e2d28c0dafb51cd80bf5aee91d62ee1ad329e25879c52532f52c254ead3c62",
  "results/synth_seed6_strength0.0_full_episodes.csv": "0d1d297adf8881fc97c56bb2a3ae2e6cd18d9176c694cf77f50ff67673f174b5",
  "results/synth_seed0_strength0.12_full_daily.csv": "274cc7170747e8e38891724c0852b94cc7167d1960f481d7abfc6aa70ea10f63",
  "results/synth_seed4_strength0.06_always_reverse_yearly.csv": "34c9ccfbfcb833c8b205cb5eaf1de90a004f6d8e61315da17638141ab365bb9a",
  "results/real_clean_full_raw_no_gate_collateral.csv": "ee6de8e7a1317742de604ebf491e2dc5d97dbf6cfbc95d93474087c447a3729d",
  "results/synth_seed2_strength0.06_always_follow_episodes.csv": "56e80b9b46c45367c65f52fb194cc70665164d6b39a90331539cbe5ce83ef163",
  "results/synth_seed0_strength0.03_always_follow_episodes.csv": "bc14b63974967c1e2df51c0dae05399f778f43cf3f40cb84b0a88026e4639fc4",
  "results/real_clean_feature_component_always_follow_episodes.csv": "b467d9d7e21e070c6d07ca790ed1e1f4d053fe0c1847bd601bb0c6fcaa101b76",
  "results/synth_seed3_strength0.06_full_collateral.csv": "85fbb7db7a1f9d6860bf1e51e898fce7956f2738e92b47c7c4c7a39afe728f7f",
  "results/synth_seed2_strength0.12_full_yearly.csv": "b21209aebb5064da10c69e48d52322e95cfdf056038881a53a451adf4f24a3dd",
  "results/synth_seed9_strength0.03_always_follow_yearly.csv": "f71f83bcbbe2c26e0b43b0d5ef054dd05929b87afe1873cb7d63f1c1885ada22",
  "results/synth_seed9_strength0.12_always_follow_episodes.csv": "2a6af7a5891c62868ce5cedee2ee82c6efa9f318fc5420d430347c676d74b9c6",
  "results/synth_seed1_strength0.03_always_follow_daily.csv": "eb1bb3724b564c25241e35fcbcd2d3c180832fb3b193c459c8f57f6dc32c7592",
  "results/synth_seed9_strength0.0_always_follow_yearly.csv": "8f568064457b029676cd400aa0fb798bfa91af527cfb81fe1cc5fd6966862f82",
  "results/synth_seed5_strength0.0_full_episodes.csv": "347d495acc75f752c5d022d5e92854ee69648bb3b1d849423f300bf6218172fa",
  "results/synth_seed6_strength0.06_always_follow_daily.csv": "27fd6423e5e0c650056871e7493458f002b0cefddbc2be402d08b8545545619e",
  "results/synth_seed0_strength0.06_always_reverse_daily.csv": "2e2ed1f26968cf4d5c715b1ac8547189f7df7a88161287bc69871575693e25e9",
  "results/synth_seed5_strength0.06_always_follow_yearly.csv": "301ccc2932f16010d0cb0dff6ff75117f758537b587ec81f2fdce3af815fa8c1",
  "results/synth_seed7_strength0.06_full_daily.csv": "846175793de3232374e1a329f7a7eea40d6916e5df45fbd1f3272d359ca99885",
  "results/synth_seed0_strength0.06_always_follow_daily.csv": "c20b41657073b7405dabe8a8f782f98c67ac48e373e05921e7aa8c654bb9e893",
  "results/synth_seed1_strength0.12_full_daily.csv": "0bf81ebb5f7b3d8d4dbb7ed78faaf45e5ed0d695cab1a808ab7795b47a71a859",
  "results/synth_seed7_strength0.12_always_reverse_episodes.csv": "bebbce0d9a048073a3371ca88ed89d98ea396b8a4419d98553e61209c903b36e",
  "results/synth_seed8_strength0.06_always_reverse_episodes.csv": "ae95c1d7533fa260d03ff0a15956ae9015326cdc708354147f26c58794e88b58",
  "results/synth_seed3_strength0.12_full_yearly.csv": "444320eaedf40219863cf40546089e865583939087d18b8f2ec5395c64df0328",
  "results/synth_seed1_strength0.03_always_reverse_daily.csv": "a099ba27267287266b7a84c3031a4c570f4fada79eca32c2918c052c96b20c5d",
  "results/synth_seed8_strength0.12_always_reverse_episodes.csv": "85c6c553dd37f9712bae0dcb164a50fe94e83897cc0437c4e7536e6fb1abde85",
  "results/synth_seed3_strength0.0_always_follow_yearly.csv": "ca0d7975d7fc808aa6a802c7499bcf7b9ee8209bb2192b652f0d43bb7317186e",
  "results/synth_seed7_strength0.12_always_follow_episodes.csv": "656700868146d144051806288683aaf1e84d4d8cb1122a1b6d0038c3e2d695eb",
  "results/synth_seed2_strength0.12_always_reverse_episodes.csv": "576b679b2c5eec2671468441a9d5859f1c65d219c7dd4c78d6d00fa908265afb",
  "results/synth_seed9_strength0.0_full_collateral.csv": "fc2ff86d7ebd8f001e6c34cc9ae0692872674b5f77d8e81388580ad9928de27c",
  "results/synth_seed1_strength0.0_full_episodes.csv": "f61f9e28480f56b357b2a417c38c85308aa370df067eac38e2388757ddc01be3",
  "results/real_clean_feature_component_no_budget_daily.csv": "eb50d0195ae26e18c8b40aaaecb1aabc5500866227ed48a0e8f4edf10c22c839",
  "results/synth_seed2_strength0.03_always_reverse_daily.csv": "54c3cbdd80e3702e90f596ef0980061a5e740a4a5d30ba3e8d50d11a4b4f8f61",
  "results/synth_seed5_strength0.03_full_episodes.csv": "faf0948b0c8f5a6cad4432582bb3df54c2ed44ad24a4c7bd0a907885883c772b",
  "results/synth_seed1_strength0.12_full_yearly.csv": "91cefbb96f18421b68ac7d7ddd58296bfc5824068d5dcf1a1f89ca394465c96b",
  "results/synth_seed2_strength0.03_always_reverse_episodes.csv": "d9e0a0e1b82ddd5492b7273931b31db75ef3422c078132de05b8864c1628e3d8",
  "results/synth_seed2_strength0.0_always_follow_daily.csv": "38fc9b88088fd0009e0f2a693511800e057affe3b48fe63d9ba5e1a511988cc8",
  "results/synth_seed2_strength0.0_full_collateral.csv": "74e6ff3c3cac8f4f48c2b469feefcae93237133fbb4d1d7468cb07e85dd85bec",
  "results/synth_seed4_strength0.06_always_reverse_episodes.csv": "18769393c234b7e81124f667df356a24fd7f7dd614d6085072c35c8f972937e2",
  "results/synth_seed2_strength0.0_always_follow_yearly.csv": "6440534dbe5dd04bdc45ec0684bdcf6c6eadba79f6aeb61871c2ccc896d3046e",
  "results/synth_seed2_strength0.0_always_reverse_daily.csv": "4a59dbff018730aafd69a74479726b8379eb026f43c7b07e3a9cd10aaf5262f7",
  "results/synth_seed3_strength0.12_always_reverse_yearly.csv": "5e78d2a91ab02a55dde53c437b288245f196167af5b18a508ec48a45b2030eac",
  "results/synth_seed6_strength0.03_always_reverse_episodes.csv": "83edc82bbfb60cf55aa2621f7ae4d0fa45f91c4f6bdf2b365192626e16292dcc",
  "results/synth_seed9_strength0.06_full_collateral.csv": "eeeb2ca2fdfee9e15c1735b1d49f797cc8a90f84d2b4219d2b6b622301758614",
  "results/real_clean_feature_component_always_follow_daily.csv": "8c3bf95a56023eb81fffb726ee30974f864748e3c982f31e21c8f77ce2e8e316",
  "results/synth_seed2_strength0.12_full_daily.csv": "b4f91232196572a35f40f1adf55cf3a501b7521a1f8dcbbc8eb2d0ee7519e80a",
  "results/synth_seed5_strength0.12_full_daily.csv": "0a797745c61db1edf319dee7f50fb9b869abf1dca23c349adc30e04bd57bf420",
  "results/synth_seed0_strength0.06_full_collateral.csv": "c02f92ab429a07f38678549de0736f40b5c86952fb53b59e5f41b10fb69f63cd",
  "results/synth_seed2_strength0.06_always_reverse_daily.csv": "65258997dae700dfb1cdac0b6d245fb339ce7c14729ea3734e919d4f4c2c0a3b",
  "results/synth_seed8_strength0.03_always_reverse_yearly.csv": "6eb9505b453c660c78d0def8091be1e4bb41a13f0ed938dc98f227315c1fd7ab",
  "results/real_legacy_full_raw_always_reverse_daily.csv": "0762b61ff2a18a2ea868fc5c9a0e5121c03abc552c78117bafe5d031b6ec0e92",
  "results/synth_seed2_strength0.12_always_reverse_daily.csv": "f84daf86deba989c69c7da669a4d6df6d7c6adb66fa68c8dd9ca2e78d1f61fc2",
  "results/synth_seed4_strength0.03_always_reverse_daily.csv": "fcefbe2d5fc4543e53dc859807804ba143989e2bff2204702946f3d8009de9d9",
  "results/synth_seed6_strength0.03_always_follow_yearly.csv": "b2a6a6b157dad0d396110cc3dcda82c35062bf520222229ef3e706f30cfd5e3f",
  "results/synth_seed1_strength0.03_always_follow_episodes.csv": "e5aae7de422c85a30df0523cd80ea9f2b51ff614261ab875ea586810dea1ccd5",
  "results/synth_seed8_strength0.03_full_collateral.csv": "1b75e841a901b1a8ea075cdf0de300027f597820884e68d7390d5d6ce15be0fe",
  "results/synth_seed2_strength0.06_full_yearly.csv": "08297d76d323e01837cc0189a06c3c455b045827f13a96e8da23d1d4fe21d841",
  "results/synth_seed7_strength0.0_always_reverse_episodes.csv": "ec5544d26900665685365b915290e82739bd3c2e10a967b11ec16c22d6ba716c",
  "results/synth_seed9_strength0.06_full_daily.csv": "45a3f2a2df0263bc959dfdc020e9b74a97a5019cbc9c3bd91bc897e7fc307d17",
  "results/real_clean_full_raw_always_reverse_daily.csv": "3b23fc749340d9b5b9e516ed5b94462128928c77dad70c634195520de89c4420",
  "results/synth_seed5_strength0.0_always_follow_episodes.csv": "237c843b6562987360e14d27927115bf413d24999b36459ac8a57696ece550b5",
  "results/synth_seed6_strength0.06_always_follow_episodes.csv": "925cb9078a55c1234b410982c51cce1b82bd83d91de4b1e88f8275e39a165076",
  "results/real_clean_full_raw_always_follow_yearly.csv": "22ba87c2a8ac03a58a23f99ed4a0cc28aabf05c2ec7aa8771906b5207a3023c7",
  "results/synth_seed6_strength0.0_always_follow_episodes.csv": "a5972ff3b6f3943a6202afc3d5ce8a8be205d48dc83340f4b13f94d9ba7a65ee",
  "results/synth_seed4_strength0.12_full_collateral.csv": "23662e436e6b66c40ef12d52b11abd91a45e01dfbd619dc95a2b64e362572cc4",
  "results/synth_seed6_strength0.0_always_follow_daily.csv": "ee56302eebc78a5c5c16f64ca542dd708817474f0c180b16815ad19e5b4dd5e1",
  "results/real_legacy_full_raw_no_gate_daily.csv": "77531d69a7411515348a3f53f8f62974af706398e21fab800b6ef1643fd5ee89",
  "results/synth_seed3_strength0.06_always_reverse_episodes.csv": "8b4cbb49ab8ce2a2d2a70557874145ff7dacbe66b71775969c42b25de2450e9f",
  "results/synth_seed9_strength0.12_full_yearly.csv": "52c66a49cf0ad372ea1bc76d45376dc141a55c6c748bb1c917b54f3342c6dd5b",
  "results/synth_seed8_strength0.06_always_follow_yearly.csv": "04aa42764baac90ca88d2bc54060ee6e52ef891de819d708fbbe571003e059b5",
  "results/synth_seed7_strength0.03_always_follow_yearly.csv": "26177029940dab6f0145d906b2751d15fc01d54efc78eb804a38723202a9ddb2",
  "results/synth_seed8_strength0.12_always_reverse_yearly.csv": "13166f2a75b8fbbaf38064fa0908597d92b3a8bb0a4b132e88202f1b741af14b",
  "results/synth_seed4_strength0.0_full_yearly.csv": "3d09dcace28ecf0b1f076901d5b2fc32bc0accb891d2611993135255db3eafcf",
  "results/synth_seed8_strength0.0_always_follow_daily.csv": "4bcf654ec766e6d142c27169cbadce64eefef771bc7c766d6e885e84c8eb8796",
  "results/synth_seed8_strength0.0_always_reverse_daily.csv": "ddf54cdc1e195815a130e50ccec34d8946a0b3cf201383fbc6aca75c61c5facb",
  "results/synth_seed2_strength0.03_always_reverse_yearly.csv": "e3eaeba2fc03a9d04ef4ac0ce6710ed7464af3dcbb65516e22cb3fc35240df41",
  "results/synth_seed6_strength0.12_full_episodes.csv": "953378bdc08e55cc7c9b12f63350f0aa0719b1623f2be4a982c5fc6de84d5363",
  "results/real_clean_feature_component_no_gate_yearly.csv": "97ef6b5753416b21ef66a3f0b76256bf06859e91349acea3b4b7e038274fc193",
  "results/synth_seed6_strength0.06_full_daily.csv": "4ab54b0c3f8f4aa9d6804e36d83c81d24327aeddd9035629160def1436a07b76",
  "results/synth_seed5_strength0.12_full_episodes.csv": "e044fa8493954c92206cd8d6d1a4790015b0e0de28b506c0c32009e7b751baf7",
  "results/synth_seed1_strength0.12_full_collateral.csv": "ac1cc08cd323b1253a45fd96a6c3aeb1a913c1e3a15b488afe525733f5904ab7",
  "results/synth_seed2_strength0.12_always_follow_daily.csv": "b73cff43e6939a6e454213d89acb8e7288392cd173a9482786cf010a5be2f344",
  "results/synth_seed3_strength0.06_always_follow_episodes.csv": "cfef5d3c6ac50dcf206aeda0afc8b62a1372802c4dbe68f71a1cff28db0a45d6",
  "results/synth_seed3_strength0.06_always_reverse_yearly.csv": "677baaf02957edf79a794c7a33efddff6ab4fd8f8e3d66a941997059aa826c93",
  "results/synth_seed1_strength0.12_always_follow_daily.csv": "c511cfe86cc9c4c837a777371a15e5a2bd14e8839476a30003b549b68d8f4cdc",
  "results/synth_seed7_strength0.06_full_yearly.csv": "d01b0acb8cf3d38bdb093dfe481f184e65e40bbe19fbd2ab5b877558247d7fa4",
  "results/real_legacy_full_raw_no_budget_daily.csv": "e660aa0c04885cab27b906c8ddb7c23266f39049c823d08fef02a2eb27fb7fc5",
  "results/synth_seed5_strength0.06_always_reverse_episodes.csv": "7e440750d2efbeb4490d843261b811cf01a6269e2cff4ab3551a2d2d5b8cfb0e",
  "results/synth_seed2_strength0.0_full_episodes.csv": "62d58ba2d2e468ab47e3fcf6ba223f4d86f5a35d58af2af8b90cdc90b998a23e",
  "results/synth_seed4_strength0.0_always_follow_yearly.csv": "9ca125a01cf49931e3a4612d54f2951cc77b22d27f158da88db6d68b84068c34",
  "results/real_legacy_full_raw_no_gate_collateral.csv": "ddc330e712d122438070a32d39dff7881a2de1beb04f70f559b7c28171ddcf96",
  "results/real_clean_feature_component_neither_yearly.csv": "3cb919f9c382a1f49fcde5142a54fe30ea7e284c16556022ec5acc70194ca6fc",
  "results/synth_seed7_strength0.06_always_reverse_daily.csv": "78ae2d21b86e0124bd3422fd7710cde6fb3d45251e214d1da1c50337a072ed5c",
  "results/real_legacy_full_raw_no_budget_yearly.csv": "2938121c6075106c7b0ea3403438655d09a24424790fd9b5504f14f89f721a63",
  "results/synth_seed2_strength0.03_full_daily.csv": "997988fef0107d16230402da25e81c8ac628a7d462918a1c6a48b8652fa8a674",
  "results/real_clean_full_raw_full_daily.csv": "5a850786078e1f052e77a08bd15577446b729c60836c5067b69bbc4d70c8f7bd",
  "results/synth_seed5_strength0.0_always_follow_yearly.csv": "e1ecea719172f6e114c35bc2fd068b3a94d2839ec0344d9c37b628a85ce0b173",
  "results/real_legacy_full_raw_neither_episodes.csv": "774fb0313eadf6582da9deaa6c495cedb8349b61f19bdcbe34a5b445fd044b58",
  "results/synth_seed5_strength0.06_full_yearly.csv": "7cfffbe62636cb8f31f01d5a53bec334ab71b22933b3968b254c89b759f5f852",
  "results/synth_seed6_strength0.0_always_reverse_yearly.csv": "8a449cd0187e0019c13cb3110bd0338189c72c84e1ea9c17b332a489d2174019",
  "results/real_clean_feature_component_full_daily.csv": "4373f10e385be5535feef589bc12c7bd42936417bd5e365c5f04e3ebac5978f3",
  "results/real_clean_full_raw_full_episodes.csv": "62deb6a99ba088b1f309df70f6b36dc7895705b569448665b678407eb0828392",
  "results/synth_seed7_strength0.06_always_follow_daily.csv": "ce7b9b3861928cf0917068dc940d78bfabdd2e3d6d3898ac6d96259cc96db625",
  "results/real_clean_full_raw_always_safe_episodes.csv": "6f27d7f344489ce56f87981e092847da6827ad4b457d499e293b21487043e5eb",
  "results/synth_seed7_strength0.12_always_reverse_yearly.csv": "8541ed60b72d36d32524e045b488848c7239776619f91e459ecfeddfa3c567e4",
  "results/synth_seed6_strength0.03_full_yearly.csv": "b720c9d7f301d7dab13bf127dd03899637888a79ab2240d54b367a87132b6eec",
  "results/synth_seed0_strength0.0_always_reverse_daily.csv": "17fbdf0ced291829c5728b9f8d10d48787bc88df7c7bb2d6363fe6a4a351d6fe",
  "results/synth_seed4_strength0.06_always_follow_yearly.csv": "8dc62e1890314c9bfc02ef977d4313607855ccb7c55bf1e40d28d1188b441d53",
  "results/synth_seed2_strength0.06_full_episodes.csv": "709ad312a249bd1c6d9cf66258f1aee5a791c0bc3e875ec1c049bb505e808b86",
  "results/synth_seed0_strength0.03_full_daily.csv": "520d8aab332a197d16ea2661aed1214ad198dcd6f35d72a4d759b038c5ab89c9",
  "results/synth_seed5_strength0.0_full_daily.csv": "87aa630718d50c4358972a28314dab76314cf17c1e925b89f84cec54d5e6dda5",
  "results/synth_seed9_strength0.0_always_reverse_yearly.csv": "0f658e2102558e3796fa20173072014b38d2b392a7a50c4f5d2da0170b3b10ac",
  "results/synth_seed3_strength0.06_full_daily.csv": "99bde761d4cd1c0b91a43bd7edf0967baeab52b4c43b490813131ff9bc18f782",
  "results/synth_seed9_strength0.06_full_yearly.csv": "5450948365eaf78087635ddf6cd8bc14f6ace6392911d39ac0323f8abc776a5d",
  "results/synth_seed4_strength0.0_full_episodes.csv": "46f69074a5867290deb0a260495caac67de6e660a4921cadf3ab4c3dda756c36",
  "results/synth_seed2_strength0.03_always_follow_yearly.csv": "ae4c328148d843e1f4a297c229aaedde084275fb91dde0ba5d8b8c1651f8c04d",
  "results/synth_seed0_strength0.03_always_follow_daily.csv": "c5a11ce6c836d32523cfd9616b7e6f45a12fa5f70f480d822b46108e9517c219",
  "results/synth_seed3_strength0.03_always_follow_daily.csv": "5e270457d8f356ed1bac341b47284cb599fe9c26b21b3b0d9913d35252043652",
  "results/synth_seed7_strength0.12_full_yearly.csv": "62f3cf8821008670c69d8f378764d330e14e6c4086a217b7845e8b0fa22771ee",
  "results/real_clean_feature_component_no_budget_yearly.csv": "0fdb25667fe87ef9fe909c978435c7195bd16190085d398c3643e003c37cea6f",
  "results/synth_seed3_strength0.03_always_reverse_daily.csv": "f0eadf5312379ca185a4e17893973a2a75cfdaa58930bb520590a9ad99918761",
  "results/synth_seed3_strength0.0_full_yearly.csv": "606b7b62604473bd30b6da66836a109d97541e79c3ad51acc12a2db43138fdb7",
  "results/synth_seed4_strength0.06_full_daily.csv": "e7b801e7905e6e83d5e7266e7785850f51e57e5c31ccdcad3fb8bc5be219447e",
  "results/synth_seed4_strength0.03_full_daily.csv": "c24383e78351de7a7b905097b5bd6f86dc3379a8b9e4016f43a131774c8d0f1d",
  "results/real_clean_feature_component_no_gate_collateral.csv": "84feced61adbe0b029cbd56c4b6a0518df9976328d6254327e461a5cb9964385",
  "results/synth_seed5_strength0.06_full_episodes.csv": "34e9af3d3abcfc9a08174cd01c82d8b2435ef800f567c03657607fe6d8da819e",
  "results/synth_seed6_strength0.12_always_follow_daily.csv": "758910d763bec227d518bc94991faa55c72247977c7efef308087e9561e179ab",
  "results/real_clean_full_raw_always_reverse_episodes.csv": "9f3935832f171fc5d2fbfddbc26244cc2c13902fc8da2ba44120ceb2cf8123a3",
  "results/synth_seed5_strength0.06_always_follow_daily.csv": "315e73917728263617239d91012ff829f28f2c24aaa5f3c37b16aa79577e7da2",
  "results/synth_seed7_strength0.0_always_reverse_daily.csv": "85bed6973060d8f68c31659f2c34c18fb2641255482283d10a6a1f1850cc6b22",
  "results/real_clean_full_raw_no_gate_daily.csv": "2f0b1180706d2c6711a8fbfdf4a116d1d7e01d1a59071e2c2929feeffc8b5999",
  "results/synth_seed3_strength0.03_full_collateral.csv": "559be9a6f49f434e4ba6feb9b3ad32241733d3f4def1e78029f376681ef28e67",
  "results/synth_seed4_strength0.12_always_follow_yearly.csv": "4c9c5635b9e31dba9e89fb62eab1245960cc376c984ea9959034d6668d1f2bad",
  "results/synth_seed5_strength0.06_always_follow_episodes.csv": "75bc67da18934d37dc4572aa2b777e91962f4bfd3300976a1010ce955ca91526",
  "results/synth_seed5_strength0.03_always_follow_episodes.csv": "eb39a59e521ebfaacf0a7a34b66dbda63b2ac6a52a80e5d0d53d554c2c6eb6e6",
  "results/real_clean_feature_component_neither_episodes.csv": "3be1f5c405d72964867785926f2c77c4b82495bf36e05dd627f8ef8e78f09d44",
  "results/synth_seed5_strength0.12_always_reverse_daily.csv": "f2fe59c9e39ecc0a4ebce9f83bd1c8543834ebfdd19dc432f76b483eecb91dfd",
  "results/synth_seed9_strength0.0_always_reverse_daily.csv": "19bfd3a62d5978b14250221824fd419cc20009fe7109eeff1bd96f9a47fa8e68",
  "results/synth_seed3_strength0.03_always_follow_episodes.csv": "c9c5126399b2ffde5a0697dab5465f7a6ad801befa8d10bc3d1410758947687f",
  "results/synth_seed4_strength0.03_full_yearly.csv": "f4f81f6c261dc66c2dde21d13ad9661f858c9f9571f7daca90e62622a35e30ff",
  "results/synth_seed7_strength0.0_always_follow_episodes.csv": "b2442ad920c6f5f785769f45079f658a142e5926f6088d723920b2871caa0b2a",
  "results/real_legacy_full_raw_always_safe_episodes.csv": "e95a07d8c329dc4173b967f9a9a12e0b70c0db47e57ebc24df74d2706ccebdcc",
  "results/synth_seed8_strength0.12_full_yearly.csv": "52f58d24e82dad91a827b5fa60a10860569706fbb3a99bddf0ba171d12df1167",
  "results/synth_seed9_strength0.06_full_episodes.csv": "d0e9d4addfbcab75f3782677012630b7c71ed44cbe53a4362ca779752ea186f5",
  "results/synth_seed1_strength0.03_full_episodes.csv": "d3b7be2dd05daebef3b2010a9085e0d81e661d3f44c0c790954785ff3121a2b4",
  "results/synth_seed4_strength0.0_always_follow_episodes.csv": "16dd2704ee74a8617b3646bdeb82faee9c27716eae399784ba8a754849ec392d",
  "results/synth_seed8_strength0.03_always_reverse_daily.csv": "53339c4f6f67c8b6d9324d5a258db57ea5ddc3a96392e9b7c731b3d4423416d1",
  "results/synth_seed5_strength0.12_always_follow_daily.csv": "9052ae96c8085374f123feb175f9b2078484ac2bffab5ada523d268c3bffaa64",
  "results/synth_seed1_strength0.06_always_follow_daily.csv": "9e79816769cb99d1db4f087f264d8e8a0821c6175757a4d881aed7c1b92aaf74",
  "results/synth_seed4_strength0.12_always_follow_daily.csv": "7d8c847dc251c46a5ac71696ce13700b6822c2a1166f61fec5355698ae6095f9",
  "results/synth_seed3_strength0.12_full_daily.csv": "e4c392a40068150e4d836359b08eb09a06b09d8aadc6bf9b4677222562478f6c",
  "results/synth_seed2_strength0.03_full_yearly.csv": "74d9b32eea007d05352c38c99205d1ee5f0c29e5f3f2ac2e1710b1800affe099",
  "results/protocol.json": "b262abb23326f4feee1c197b3ea34d6e984e25405a124086470429e10a304157",
  "results/synth_seed9_strength0.06_always_follow_yearly.csv": "ddc78c91fe86540dce0ce4769f1c3b174250a49e1e345243ae83231170b5b06b",
  "results/synth_seed0_strength0.03_always_reverse_daily.csv": "283a24c3bf285aab7ca3716e0dd3ca8bf8044535e3ecae448679d22d52f6438b",
  "results/synth_seed3_strength0.0_full_collateral.csv": "3dea4eaafe46428ae527ce789565d50891c05a5b580516b9e7b3d63561aafa96",
  "results/synth_seed6_strength0.12_always_reverse_daily.csv": "e309f9612cc514db96b396e94c006cdb293494a5f9d05cd705d37d8bcb3f69cd",
  "results/synth_seed7_strength0.06_always_follow_yearly.csv": "359e178e5dc187ef1365448a39796f0b59517d4d2d8e922f48a1a6d91a28cb61",
  "results/synth_seed0_strength0.0_full_daily.csv": "40dbb1a53f9ceea44157349bd908a751c1c1566a1cc85a957cb3837ef296cbb3",
  "results/synth_seed9_strength0.0_always_follow_episodes.csv": "e83115ba7a5abe8c13d61fc90823ce79ee55eea0ad04f09e7782be35b3c03f2a",
  "results/synth_seed2_strength0.12_full_collateral.csv": "148160d5f25be933b5f4277f73055ea92da68c343a32d6d3f952703796ed2714",
  "results/synth_seed6_strength0.06_full_collateral.csv": "d57b33390af9c75f230259aba6a91d8d63d4b21e0d820050682d1c13b5bd5103",
  "results/synth_seed8_strength0.12_full_episodes.csv": "2794832f0b2349b56354d18fdecbf2d23be8c0eb3f75eed315584971f776183a",
  "results/real_legacy_full_raw_full_collateral.csv": "3070e9824a5ca810acb2f236f90491b5145aa0b8c03d3eb24dd53b7007c0ceb6",
  "results/real_clean_full_raw_no_gate_episodes.csv": "2f7a9d868754df440f6a6c06b531245c94cdb6e9f921db4779c71731d85e2205",
  "results/synth_seed0_strength0.12_full_episodes.csv": "236c8f97ee3f7cc755cb4b18c45e8702ad20dc2cbdf60e4fde4af78c502518e6",
  "results/synth_seed4_strength0.06_full_episodes.csv": "b04366c7e135d91c7784c256df8bc76841a439114a8d9fe1f84d150c78040c52",
  "results/synth_seed1_strength0.12_always_reverse_episodes.csv": "5916ca5b40c6a2eaab8b53e72452ca8ec2db5512e0d252e69bfdfd09eb95eae6",
  "results/synth_seed1_strength0.12_always_reverse_daily.csv": "6e303a6416b8c3c34130faf9d2c8c569917c622848baa2d9e50aea62724b3cf3",
  "results/synth_seed7_strength0.0_full_daily.csv": "9173d5a18d524b19050e980074134de1604c742ddfef34db4b02ce33d8eeb097",
  "results/synth_seed0_strength0.0_always_follow_yearly.csv": "2bd5255858f26d4603b0ed40dd418d4a08508a0e93881e5271bc8ffd46a24409",
  "results/synth_seed9_strength0.03_always_follow_daily.csv": "2778703e19ed0840e6d356447190d04e95286bce226a74de0b36033c98765346",
  "results/synth_seed5_strength0.03_always_reverse_episodes.csv": "25cde8f97258455889735016d37dfce104dc6769fef4b9d913741d2be25a27ee",
  "results/synth_seed4_strength0.03_full_collateral.csv": "4ad888b222114bc237af2d033ac83331b2378ccc7b83965053a6ab05dbfe000c",
  "results/real_legacy_full_raw_always_follow_daily.csv": "5060a3ab88ea03673936362fe4350212840981765071751fee9ac580f2cee3eb",
  "results/synth_seed2_strength0.12_full_episodes.csv": "aea51f50b69fa38a54d9b1bb30770dccc55c7f2f6d8f8cebcf7db129e7edf046",
  "results/synth_seed0_strength0.06_full_daily.csv": "45529fd40bc3816e5089378eb842ebbe2c386834ac67b087a43d25d9af4acfdd",
  "results/real_legacy_full_raw_always_reverse_yearly.csv": "a7844d565b908935806671f916f1eb3e471ad138bcb54f9c84ad136d4257bbab",
  "results/synth_seed6_strength0.03_always_follow_episodes.csv": "cad12fba51dbf13a567248efaa683e41418c9ef841f3a8998c87560d6c04658a",
  "results/synth_seed1_strength0.0_full_yearly.csv": "b8b925a47c9a7178481c0c0f48a27e54f369556367edc205c699b48a6cf79e49",
  "results/synth_seed9_strength0.03_always_follow_episodes.csv": "d6becb2779b1fb6e2d05fce551fd1e9e7886b8585f8e833c797b9ecf348ed80e",
  "results/synth_seed3_strength0.0_always_reverse_yearly.csv": "31851049f4bd7cf9d4ce38454c15286f9a720e35da1d4bdcfd5f9659f84d2f81",
  "results/real_legacy_full_raw_no_budget_episodes.csv": "265605631a752e2c82a64eba0650af64221f7be9edb9d7eee3bd99aed6fba644",
  "results/synth_seed0_strength0.03_always_reverse_episodes.csv": "e298a4899171e498ceb86d759f5b95180c19af7a64aabae659533883c2a752c5",
  "results/synth_seed3_strength0.12_always_follow_yearly.csv": "a26ee3ed7e9023d7b3b9d71f9364f6ac6c2fa30e533a7ee5cbadd0642e7980ec",
  "results/synth_seed9_strength0.06_always_reverse_daily.csv": "ebd63f77d41044eb3f7f3a3563961e3c246f11047a2806792331bdcb7d7deb0e",
  "results/synth_seed5_strength0.12_full_yearly.csv": "97f73c1c814224328f227b7e2fb1fcfa8bd9b46e0a3f83910418ecb75508814a",
  "results/synth_seed8_strength0.03_always_follow_yearly.csv": "b2f8122040a1e2804dad01b6b3f7398894e83ab8e8375438bb35fe4a00ef4d0b",
  "results/real_clean_full_raw_full_yearly.csv": "92c18cc15a19a31f48709ddcec166673ef1c03fa45fbb77a2362862aacd2ffe1",
  "results/synth_seed8_strength0.06_always_reverse_daily.csv": "3ae6d2120dcdf58055240f1b65abd57fcd791d44d6bb823936dfa627ca8f4bb7",
  "results/real_legacy_full_raw_full_yearly.csv": "17583dde03223f3fc2e2dfc334b4db264c7f0d2331271a160a7526a97d616b4d",
  "results/synth_seed1_strength0.12_full_episodes.csv": "db8cee30bab46d15eaf6cb230060f1296b1e4e372c795bedf9f69123780fb918",
  "results/real_legacy_full_raw_always_safe_daily.csv": "64fcb3c6725972636bd0c11e6b3097f201d57c630fee846abee575408aa25c37",
  "results/synth_seed6_strength0.12_always_reverse_episodes.csv": "da51066d1cef6eeb5e315e11c149b1096aecd4c9c8048ff534b92aa25ec032d8",
  "results/synth_seed1_strength0.06_full_episodes.csv": "70dec969976ade80a39515bc84d2db8db8bbd98a4c3e2411b9c14e0861e88775",
  "results/synth_seed9_strength0.03_full_collateral.csv": "e9921d907c310fda49fe212dddd0d84d959a20b5971c52daf38be9a7f4621e76",
  "results/synth_seed6_strength0.03_always_reverse_yearly.csv": "d633f6e8b79117627f788edc334e3a4694865cad88e6d11c0c57fd601ee116e2",
  "results/synth_seed0_strength0.03_full_collateral.csv": "a832faa928405cc9c8a942bd5fdbdaf2c3ac60f5ca2f1e81afa0dc0c0e4c4f1f",
  "results/real_clean_full_raw_no_budget_episodes.csv": "96e52306bd2926e8608b89d0c394781505f74348f9c7d877196c34fa96c4d6fa",
  "results/synth_seed2_strength0.0_full_daily.csv": "f23de5aacfeff3d5af87f26ff227f3bff47f427dcb2e01a0f42dce26b03953b7",
  "results/synth_seed8_strength0.06_always_follow_episodes.csv": "21d7957cc1cd32c547633a30f2028f60ad5452555ea89558ef5ae3ee133e1ac9",
  "results/synth_seed3_strength0.06_full_yearly.csv": "f640fb446d2fa71792695f9476506fb6164fa950ca94e82112e97aacd028a21f",
  "results/real_clean_full_raw_full_collateral.csv": "48c63c32ab52880329eadd5135c19b460308fdb3c316a8aacda93559922c6606",
  "results/synth_seed8_strength0.03_always_follow_episodes.csv": "9b858926c82d3526d2c09c329964c5cb4c0a8841a25d9008687980ba4ae58a79",
  "results/synth_seed2_strength0.0_always_reverse_yearly.csv": "a5953d8efe515b133c6f1a1abc87ee44f833d4893e53fa838a91297d07747bde",
  "results/synth_seed6_strength0.06_always_follow_yearly.csv": "4a87ce2e2315d4eb42bd48e76364602232a29e0cb08a8a31754d733e6d18a22b",
  "results/real_legacy_full_raw_always_safe_yearly.csv": "1943e3d0298691db134e35a9215c6cf7e9d81e7f35ff7d6eb7ee27c48da132c1",
  "results/synth_seed6_strength0.12_always_reverse_yearly.csv": "f1e986e0812825e0caf677ae69350eebce74c5b2b1687f556a84c5e87fc60534",
  "results/synth_seed4_strength0.03_always_reverse_episodes.csv": "f35603775df4da27b9fab7a956958ec9220ff3d54a76eea8b6d0d8d06d1d6719",
  "results/real_legacy_full_raw_always_follow_episodes.csv": "585311624c8212c75cdeaa23b8be2c7cc60bc16cf956cfa99d805b5b574f4ff0",
  "results/synth_seed5_strength0.12_always_follow_episodes.csv": "f6ebe2cca9515625ee2389f6bcccdcc7d031cf042ff4712330cdcf3672188b12",
  "results/synth_seed9_strength0.0_full_daily.csv": "3bd9d3c056289d07d7e398798e6e21c96382f40a9af686fe48524e0bfc9d089b",
  "results/real_clean_feature_component_full_episodes.csv": "0022ea630320dc21f6ace2638a243a3a60e4545f2b7166d2785406cd554c9273",
  "results/real_clean_feature_component_full_yearly.csv": "2dcaa0104095c7302ec87cdbaf7c8e6d2d74bac1e8a31b440c9f4f9cf8f0b318",
  "results/synth_seed4_strength0.0_always_reverse_yearly.csv": "fa7b533aa35ba4fef239a5f16ea14597054d6d53ce257e538c3a09ec549ead2c",
  "results/synth_seed7_strength0.0_always_follow_daily.csv": "233a50b9d3bffe12bd232a80281db5955525eca94f64b9425ba8a3655d6316f2",
  "results/synth_seed4_strength0.03_always_follow_yearly.csv": "b281322f25dcfbfc372e991e5291ca34729c4e8d0ac40557eb27e738ae22f7f9",
  "results/synth_seed5_strength0.12_always_reverse_episodes.csv": "8de2fecb78eaf5e656ecf5dbdb1f6469dc7733dd7591ba85cccfae958b2801c3",
  "results/synth_seed5_strength0.06_full_daily.csv": "c18ec8aae913440f4fbb73522058610311d53e876404b7c230ac6c8cee2a1ee7",
  "results/synth_seed0_strength0.06_full_yearly.csv": "542c901cb2a660fb6186ba96edfccf84bca48764727c4819123f333e0e503027",
  "results/synth_seed3_strength0.12_always_reverse_daily.csv": "ff7213e96de987540faaa17f2acaf10767b80f48827d343b45e098a3c9891989",
  "results/synth_seed1_strength0.03_always_reverse_yearly.csv": "9ceb3cb47e6a1313795853bf5ffd6970cb320254a48c25c63d91ca507e9c83c7",
  "results/synth_seed9_strength0.03_always_reverse_yearly.csv": "a9c4890f34e79e13283a2769eded930fb4530697efb14324b76b577c129a237f",
  "results/real_clean_full_raw_always_safe_yearly.csv": "7d87b5fa5e50b6ba074ec3d956d1d4b02158c5e5043effc3b80907bd3dd99176",
  "results/synth_seed6_strength0.12_full_collateral.csv": "1b97730c6fc52c37e638607471c91d642ca48708043f145c2334ca66b7c653dc",
  "results/real_legacy_full_raw_full_daily.csv": "ba05f3b32217fd31a7b30c898d6f4642f6c82cdc20128d36b4ace152790e2644",
  "results/synth_seed7_strength0.03_full_collateral.csv": "6389154922f57a087fd35b6ef32a6c4f095a7d88da7110fd40d47b6a62d0b44d",
  "results/synth_seed9_strength0.0_always_follow_daily.csv": "1db3bd5081834a35bd65d5c59ffbca121fd0ed22a8249d4a8d88cce051d83172",
  "results/synth_seed2_strength0.12_always_follow_episodes.csv": "072655dad5cdf77e720aaeac227a71fcf10838a208ba6fb249360c0e64894438",
  "results/synth_seed1_strength0.06_always_reverse_daily.csv": "bd833c8ae6488186f500d437b2587ad1f1bc81c122c29ad75d876ec138a167e1",
  "results/synth_seed5_strength0.12_full_collateral.csv": "be8083129e11f594be13a94aded1eb24a4dfd3306e19e730b4511f9958417664",
  "results/synth_seed9_strength0.0_always_reverse_episodes.csv": "fcb4f337c91c717c932e4ee867f6bf619ca1578bd60b6d3a81a2a90a0ff30663",
  "results/synth_seed8_strength0.06_always_reverse_yearly.csv": "9394c4cc66ac4db002d01cfde74557a9cb6ca0fc8e099b97947b2ecbdfeacd4b",
  "results/real_legacy_full_raw_neither_yearly.csv": "3cb840946fc69c29749b25484447bcb7811e99d94df13034ca60d16a391d6403",
  "results/synth_seed1_strength0.06_always_reverse_yearly.csv": "da09f1d6f0a96193298ef4c1d614c7a313321b899f7f8908ef62444449b0ebbc",
  "results/synth_seed1_strength0.03_full_collateral.csv": "0394c52437834dc82355d2d3a26ea944f4beb7575b87b6c033aed7d4d88782c4",
  "results/synth_seed6_strength0.03_always_follow_daily.csv": "b8bfe95b5b5dd073e06f8614d8209e9a466be3afe7ec59ca919e20f680b4955b",
  "results/synth_seed3_strength0.03_full_yearly.csv": "c4c7140eed235f0b3e4779ec7563a4b5013855d47a28458fd888866e04e7264d",
  "results/synth_seed3_strength0.12_always_reverse_episodes.csv": "0e38ffd1fdc40f37a7e8fb8d4f2fa3ef53cda3aff379b699ba76396e0b9aaa56",
  "results/synth_seed8_strength0.0_full_yearly.csv": "12c052ad62fe90be911eb18bba32c42bc1f8e6e9cd284d6545dc54db7bf51cd0",
  "results/synth_seed5_strength0.06_full_collateral.csv": "34781f6259c17ce3aa385597b8012461d512ac03e201355f1dbb417eebb5260e",
  "results/synth_seed2_strength0.06_full_daily.csv": "0d4d687f14d55cd7d95afcb36bea180d2b9d78d976357e4ed302eec0b3036b05",
  "results/real_legacy_full_raw_no_gate_yearly.csv": "8ffca8a558227b045b8e198d43a7a2cb505ebaf1944cb9c9ca9aefe8f5b6291f",
  "results/real_clean_full_raw_neither_daily.csv": "8290e860924104acef8e221ba206401be7606d230e757bad43e0b617d8943535",
  "results/synth_seed9_strength0.0_full_yearly.csv": "ef28de4dcee74f0707d698d2c1113eb89ab853696c2e16592c9899fa635b74c2",
  "results/synth_seed5_strength0.12_always_follow_yearly.csv": "d3764738963c72345bedef757e9f9feea64a45128eca8191d3492dcf167259d9",
  "results/synth_seed9_strength0.0_full_episodes.csv": "9af809f797d61725fbfbff7c2af2450e93ea3b7691c55593b91bda5e0fdcb539",
  "results/synth_seed3_strength0.0_always_follow_daily.csv": "fa3b1c0fe69ff55f5e662520a86a750cd822777a2853edf5f3626d023a20aded",
  "results/synth_seed7_strength0.0_always_reverse_yearly.csv": "00fd68fe90fe91551377e226f88692e4402390e75144e5818dbfea182ceca777",
  "results/synth_seed9_strength0.12_full_collateral.csv": "e6ede7574d43ed07ddadd0081f2240c92f6142578758e5415fd5a12d22624e1d",
  "results/synth_seed4_strength0.12_always_reverse_episodes.csv": "a0a9c1f33284ad4661f9ec45de9c5c2281e8159c4b954ba8fd93138565d054c4",
  "results/synth_seed4_strength0.0_always_follow_daily.csv": "d2c8539b312e5a24420be32c32f2ee706edf3edf04d2f0efc86ddcead9066a16",
  "analysis/synthetic_graded_response.png": "c0b13b098a0e11f3d58dd64e31d0749dd363c055cdf0a41a54bfb56a0bf5d77a",
  "analysis/real_ablations.png": "9d3a9963b45699b5ded707b36f7da15499fbcb9f68e2ee184c9d2c1b8dc271b8",
  "analysis/synthetic_regime_means.csv": "6e0e405c8d3e070759c9b43a6e00b2fcae29c7dfc4d4d09a432f12be8956fb48",
  "analysis/synthetic_summary.csv": "6633907321995a744d69d1d96c2fc158b6fee0bc18bbd75528b7844d59174790",
  "analysis/paired_synthetic_terminal_gain.csv": "79e895785de66488755a8c6de0a2144a8a30c3955540f73f96492df69c286047",
  "analysis/paired_real_shortfall.csv": "e4c20bbc66a48a8b0e16fe0165301a5b79e8a157ec702194319afa4207edaa45",
  "analysis/regime_response_windows.csv": "e4a7161f166e1642abd9eebefabf8dd1667b0960dfa047822c15eb62e8a4cc25"
}

==> anc/v2_reproduction/results/protocol.json <==
{
  "version": "paired_safety_v2",
  "bridge_sha256": "6408796d83252adff7d5d42bf7c0a9d6bed27751e029ae7a4e261e6c7fd19f6b",
  "real_signals": [
    "clean_full_raw",
    "legacy_full_raw",
    "clean_feature_component"
  ],
  "modes": {
    "full": {},
    "no_gate": {
      "gate_enabled": false
    },
    "no_budget": {
      "budget_enabled": false
    },
    "neither": {
      "gate_enabled": false,
      "budget_enabled": false
    },
    "always_safe": {
      "gate_enabled": false,
      "budget_enabled": false,
      "fixed_action": 0
    },
    "always_follow": {
      "gate_enabled": false,
      "budget_enabled": false,
      "fixed_action": 1
    },
    "always_reverse": {
      "gate_enabled": false,
      "budget_enabled": false,
      "fixed_action": 2
    }
  },
  "synthetic_seeds": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9
  ],
  "synthetic_strengths": [
    0.0,
    0.03,
    0.06,
    0.12
  ],
  "synthetic_episodes": 900,
  "synthetic_modes": [
    "full",
    "always_follow",
    "always_reverse"
  ],
  "horizon": 5,
  "rho": 0.8,
  "overlay_l1": 0.1,
  "real_top_fraction": 0.2,
  "synthetic_top_fraction": 0.25,
  "synthetic_assets": 12,
  "gate": {
    "window": 50,
    "min_observations": 25,
    "one_sided_alpha": 0.05
  },
  "reward_bound": 0.05,
  "evidence_role": "exploratory; existing observed real data; synthetic mechanism checks",
  "synthetic_generator": "original causal overlapping-signal generator, follow/neutral/reverse thirds",
  "accounting": "original daily first-day additive proportional-cost convention preserved",
  "caution": "No new predictor training; no alpha claim; no parameter selection."
}

==> anc/v2_reproduction/results/real_ablation_summary.csv <==
signal,mode,terminal_relative_wealth,terminal_relative_gain_bps,worst_shortfall_bps,annualized_log_relative_growth_bps,executed_active_mean,executed_zero_fraction,gate_full_abstention_fraction,total_cagr,safe_cagr,floor_violations,max_observed_reward,min_solvency_margin_log,max_factor_mixture_error,min_jensen_slack,max_pending_commitment_log,collateral_violations
clean_full_raw,full,0.9984063317960725,-15.936682039274785,15.93671393452678,-1.8556082172824055,0.1084125901902037,0.620259019426457,0.620259019426457,0.13915517108558006,0.13936657326857738,0,0.008116987800112219,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08095644005008755,0.0
clean_full_raw,no_gate,0.9989384312873097,-10.615687126902529,10.61776872358311,-1.2357221104007385,0.24977861715584024,0.0013876040703052729,0.0,0.13922578792069107,0.13936657326857738,0,0.008114986576144609,0.0,3.3306690738754696e-16,0.0,0.07304134525740116,0.0
clean_full_raw,no_budget,0.9983543194353344,-16.456805646656303,16.45681955833922,-1.9162193835220944,0.12191904533278851,0.6179463459759482,0.6179463459759482,0.1391482665541599,0.13936657326857738,0,0.008116987801064048,,2.220446049250313e-16,0.0,,
clean_full_raw,neither,0.9973231653459208,-26.768346540791967,26.773121467403847,-3.1184985833954673,0.6314998391408388,0.0,0.0,0.1390113173602383,0.13936657326857738,0,0.008115324753807048,,3.3306690738754696e-16,2.73951867972317e-10,,
clean_full_raw,always_safe,0.9999999999999999,-1.1102230246251565e-12,5.551115123125783e-12,-1.2916722170154176e-13,0.0,1.0,1.0,0.13936657326857738,0.13936657326857738,0,0.00811493733374142,,1.1102230246251565e-16,0.0,,
clean_full_raw,always_follow,1.0013428743893131,13.428743893131312,18.184152470094304,1.561298855279831,1.0,0.0,0.0,0.13954447632886713,0.13936657326857738,0,0.008116988472411294,,2.220446049250313e-16,0.0,,
clean_full_raw,always_reverse,0.9954125472723359,-45.87452727664143,57.3226186341369,-5.349482271073287,1.0,0.0,0.0,0.13875723413715724,0.13936657326857738,0,0.008040518512255545,,1.1102230246251565e-16,0.0,,
legacy_full_raw,full,0.9997222004829212,-2.777995170788472,2.780342520208867,-0.32324655516672157,0.11700535885342196,0.61054579093432,0.61054579093432,0.13932974423183553,0.13936657326857738,0,0.006576040086621599,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08139745749930057,0.0
legacy_full_raw,no_gate,0.9989351799061601,-10.648200938399022,10.648782808247992,-1.2395089068141065,0.24957960459719664,0.0013876040703052729,0.0,0.1392253565191599,0.13936657326857738,0,0.006574344191091496,0.0,2.220446049250313e-16,-1.72147124234444e-16,0.07299312752206022,0.0
legacy_full_raw,no_budget,0.9998274688078621,-1.7253119213789248,1.7276254319931184,-0.20074612878001646,0.12455763867639437,0.6086956521739131,0.6086956521739131,0.13934370115526806,0.13936657326857738,0,0.006576040123497664,,2.220446049250313e-16,0.0,,
legacy_full_raw,neither,0.9973128817207779,-26.871182792220782,26.87249953475135,-3.1304950861547374,0.6314775705815975,0.0,0.0,0.1390099509458167,0.13936657326857738,0,0.00657469981541231,,3.3306690738754696e-16,2.7622998627910766e-10,,
legacy_full_raw,always_safe,0.9999999999999999,-1.1102230246251565e-12,5.551115123125783e-12,-1.2916722170154176e-13,0.0,1.0,1.0,0.13936657326857738,0.13936657326857738,0,0.006574293734138777,,1.1102230246251565e-16,0.0,,
legacy_full_raw,always_follow,0.9994791337299322,-5.2086627006775466,21.393609273929748,-0.60615187415741,1.0,0.0,0.0,0.13929751244329225,0.13936657326857738,0,0.006576058387551968,,1.1102230246251565e-16,0.0,,
legacy_full_raw,always_reverse,0.9974907412522303,-25.092587477697492,38.89380859447233,-2.9230280604319914,1.0,0.0,0.0,0.13903358189162707,0.13936657326857738,0,0.006495545157878742,,2.220446049250313e-16,0.0,,
clean_feature_component,full,0.999030166204579,-9.698337954210379,10.643932181290117,-1.1288859921673309,0.09546570464297068,0.6484736355226642,0.6484736355226642,0.1392379590318038,0.13936657326857738,0,0.014135783280647225,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.0821024808315528,0.0
clean_feature_component,no_gate,0.9989382759932314,-10.617240067686273,10.617240067686273,-1.2359029769680892,0.24898230303659952,0.0013876040703052729,0.0,0.1392257673159054,0.13936657326857738,0,0.014158203351402995,0.0,2.220446049250313e-16,-1.721963223141785e-16,0.07292690332883177,0.0
clean_feature_component,no_budget,0.9989691803547103,-10.308196452897267,11.285580029919418,-1.1999101058372823,0.11342388581399715,0.6452358926919519,0.6452358926919519,0.13922986772390789,0.13936657326857738,0,0.01413578226025937,,2.220446049250313e-16,0.0,,
clean_feature_component,neither,0.9973091422518704,-26.90857748129605,26.90857748129605,-3.1348574451316185,0.6314794272618454,0.0,0.0,0.13900945406889664,0.13936657326857738,0,0.014157440996969367,,3.3306690738754696e-16,2.7700871012558163e-10,,
clean_feature_component,always_safe,0.9999999999999999,-1.1102230246251565e-12,5.551115123125783e-12,-1.2916722170154176e-13,0.0,1.0,1.0,0.13936657326857738,0.13936657326857738,0,0.01415828674459381,,1.1102230246251565e-16,0.0,,
clean_feature_component,always_follow,1.0017642447449848,17.64244744984822,47.217093249750654,2.050775410423605,1.0,0.0,0.0,0.139600255724462,0.13936657326857738,0,0.014161566742194643,,1.1102230246251565e-16,0.0,,
clean_feature_component,always_reverse,0.9945509082172818,-54.49091782718241,61.28502702186456,-6.356999278846422,1.0,0.0,0.0,0.13864250818855983,0.13936657326857738,0,0.014093254517223198,,1.1102230246251565e-16,0.0,,


==> anc/v2_reproduction/results/real_clean_full_raw_full_daily.csv <==
date,safe_benchmark_wealth,protected_core_wealth,satellite_wealth,total_protected_wealth,relative_wealth_to_safe
2017-02-07,1.000133844127539,0.8001070753020312,0.20002676882550777,1.000133844127539,0.999999999999
2017-02-08,1.0048498427241284,0.8038798741793027,0.20096996854482566,1.0048498427241284,0.9999999999990047
2017-02-09,1.0104766082016712,0.808381286561337,0.2020953216403342,1.0104766082016712,0.9999999999990102
2017-02-10,1.0165672370306618,0.8132537896245294,0.20331344740613233,1.0165672370306618,0.9999999999990162
2017-02-13,1.0174865718028387,0.813989257442271,0.20349731436056773,1.0174865718028387,0.9999999999990171
2017-02-14,1.0220943916698666,0.8176755133358933,0.2044188783339733,1.0220943916698666,0.9999999999990216
2017-02-15,1.0210112323108393,0.8168089858486716,0.20420224646216784,1.0210112323108393,0.9999999999990205
2017-02-16,1.0227322599743371,0.8181858079794697,0.20454645199486737,1.0227322599743371,0.9999999999990221
2017-02-17,1.0307487796687855,0.8245990237350285,0.20614975593375706,1.0307487796687855,0.9999999999990298
2017-02-21,1.0294875347787544,0.8235900278230036,0.20589750695575082,1.0294875347787544,0.9999999999990286
2017-02-22,1.028276219031448,0.8226209752251585,0.20565524380628958,1.028276219031448,0.9999999999990274
2017-02-23,1.0322465045097138,0.8257972036077711,0.2064493009019427,1.0322465045097138,0.9999999999990311
2017-02-24,1.03296081152391,0.826368649219128,0.20659216230478195,1.03296081152391,0.9999999999990318
2017-02-27,1.0291013563283895,0.8232810850627117,0.2058202712656778,1.0291013563283895,0.9999999999990282
2017-02-28,1.0431876604874184,0.8345501283899348,0.20863753209748362,1.0431876604874184,0.9999999999990413
2017-03-01,1.0360438185864065,0.8288350548691252,0.20720876371728125,1.0360438185864065,0.9999999999990347
2017-03-02,1.0346440465953706,0.8277152372762965,0.20692880931907404,1.0346440465953706,0.9999999999990334
2017-03-03,1.0314266321130008,0.8251413056904007,0.2062853264226001,1.0314266321130008,0.9999999999990303
2017-03-06,1.0291168839083917,0.8232935071267135,0.20582337678167828,1.0291168839083917,0.9999999999990282
2017-03-07,1.0259510450294695,0.8207608360235756,0.2051902090058939,1.0259510450294695,0.9999999999990252
2017-03-08,1.0248548839645861,0.8198839071716689,0.2049709767929172,1.0248548839645861,0.9999999999990241
2017-03-09,1.0295313496800196,0.8236250797440157,0.2059062699360038,1.0295313496800196,0.9999999999990286
2017-03-10,1.031689601434074,0.8253516811472592,0.20633792028681477,1.031689601434074,0.9999999999990307
2017-03-13,1.028238967302046,0.8225911738416368,0.20564779346040918,1.028238967302046,0.9999999999990273
2017-03-14,1.0390492733760834,0.8312394187008668,0.20780985467521662,1.0390492733760834,0.9999999999990375
2017-03-15,1.0362836538847595,0.8290269231078077,0.20725673077695184,1.0362836538847595,0.9999999999990349
2017-03-16,1.0356151692381894,0.8284921353905516,0.20712303384763778,1.0356151692381894,0.9999999999990343
2017-03-17,1.0332777636831298,0.8266222109465039,0.20665555273662595,1.0332777636831298,0.9999999999990321
2017-03-20,1.0211778714978825,0.816942297198306,0.20423557429957645,1.0211778714978825,0.9999999999990207
2017-03-21,1.025832328568982,0.8206658628551857,0.20516646571379638,1.025832328568982,0.9999999999990251
2017-03-22,1.0247378721425338,0.819790297714027,0.2049475744285067,1.0247378721425338,0.999999999999024
2017-03-23,1.0232725746296023,0.8186180597036818,0.20465451492592038,1.0232725746296023,0.9999999999990227
2017-03-24,1.0203679651942237,0.816294372155379,0.20407359303884465,1.0203679651942237,0.9999999999990199
2017-03-27,1.0274615112069465,0.8219692089655573,0.20549230224138926,1.0274615112069465,0.9999999999990267
2017-03-28,1.0286409467733937,0.822912757418715,0.20572818935467874,1.0286409467733937,0.9999999999990278
2017-03-29,1.0312794365681444,0.8250235492545155,0.20625588731362884,1.0312794365681444,0.9999999999990302
2017-03-30,1.0308602263515625,0.8246881810812501,0.20617204527031244,1.0308602263515625,0.9999999999990299
2017-03-31,1.0274629596223308,0.8219703676978647,0.20549259192446612,1.0274629596223308,0.9999999999990267
2017-04-03,1.027709908568076,0.8221679268544609,0.2055419817136152,1.027709908568076,0.9999999999990269
2017-04-04,1.0253340594596039,0.8202672475676831,0.20506681189192077,1.0253340594596039,0.9999999999990247
2017-04-05,1.0276945321506106,0.8221556257204885,0.20553890643012207,1.0276945321506106,0.9999999999990269
2017-04-06,1.0278621304999964,0.8222897043999972,0.2055724260999992,1.0278621304999964,0.999999999999027
2017-04-07,1.0282372880147872,0.8225898304118298,0.2056474576029574,1.0282372880147872,0.9999999999990273
2017-04-10,1.026906249924503,0.8215249999396024,0.20538124998490057,1.026906249924503,0.9999999999990261
2017-04-11,1.0203934701097324,0.8163147760877859,0.20407869402194648,1.0203934701097324,0.9999999999990199
2017-04-12,1.0140885664531945,0.8112708531625556,0.20281771329063888,1.0140885664531945,0.9999999999990138
2017-04-13,1.023513190984912,0.8188105527879297,0.20470263819698237,1.023513190984912,0.9999999999990229
2017-04-17,1.0226219203564968,0.8180975362851974,0.20452438407129928,1.0226219203564968,0.999999999999022
2017-04-18,1.0210061578869802,0.8168049263095842,0.204201231577396,1.0210061578869802,0.9999999999990205
2017-04-19,1.0287476841161096,0.8229981472928878,0.20574953682322186,1.0287476841161096,0.9999999999990279
2017-04-20,1.0258242359698104,0.8206593887758484,0.20516484719396205,1.0258242359698104,0.9999999999990251
2017-04-21,1.0339388298297116,0.8271510638637694,0.20678776596594228,1.0339388298297116,0.9999999999990328
2017-04-24,1.040739652008643,0.8325917216069144,0.20814793040172858,1.040739652008643,0.9999999999990391
2017-04-25,1.0412418554374891,0.8329934843499913,0.20824837108749777,1.0412418554374891,0.9999999999990395
2017-04-26,1.0433898797370944,0.8347119037896755,0.20867797594741888,1.0433898797370944,0.9999999999990415
2017-04-27,1.040019569296054,0.8320156554368433,0.2080039138592108,1.040019569296054,0.9999999999990384
2017-04-28,1.039685757703349,0.8317486061626792,0.2079371515406698,1.039685757703349,0.9999999999990381
2017-05-01,1.0379633627409866,0.8303706901927893,0.2075926725481973,1.0379633627409866,0.9999999999990364
2017-05-02,1.0366172290182343,0.8292937832145875,0.20732344580364684,1.0366172290182343,0.9999999999990352
2017-05-03,1.0376286611222367,0.8301029288977895,0.20752573222444734,1.0376286611222367,0.9999999999990362
2017-05-04,1.0434762523087393,0.8347810018469914,0.20869525046174786,1.0434762523087393,0.9999999999990415
2017-05-05,1.0401040284343446,0.8320832227474757,0.20802080568686887,1.0401040284343446,0.9999999999990384
2017-05-08,1.0400813174448542,0.8320650539558834,0.20801626348897082,1.0400813174448542,0.9999999999990384
2017-05-09,1.0420105839760776,0.8336084671808621,0.2084021167952155,1.0420105839760776,0.9999999999990402
2017-05-10,1.0408120580420472,0.8326496464336378,0.20816241160840943,1.0408120580420472,0.9999999999990391
2017-05-11,1.0379308213950904,0.8303446571160724,0.2075861642790181,1.0379308213950904,0.9999999999990364
2017-05-12,1.0433444430610639,0.8346755544488511,0.20866888861221275,1.0433444430610639,0.9999999999990414
2017-05-15,1.0424467883794863,0.8339574307035891,0.2084893576758973,1.0424467883794863,0.9999999999990407
2017-05-16,1.027442470734048,0.8219539765872383,0.20548849414680959,1.027442470734048,0.9999999999990267
2017-05-17,1.029854252699022,0.8238834021592176,0.20597085053980438,1.029854252699022,0.9999999999990289
2017-05-18,1.0377314732478093,0.8301851785982475,0.20754629464956184,1.0377314732478093,0.9999999999990363
2017-05-19,1.0440263240639494,0.8352210592511595,0.20880526481278988,1.0440263240639494,0.9999999999990421
2017-05-22,1.0446768384795162,0.835741470783613,0.20893536769590326,1.0446768384795164,0.9999999999990429
2017-05-23,1.0477119325963942,0.8381695460771154,0.2095423865192788,1.0477119325963942,0.9999999999990454
2017-05-24,1.0526144952855556,0.8420915962284445,0.2105228990571111,1.0526144952855556,0.9999999999990499
2017-05-25,1.0535066619335385,0.8428053295468309,0.21070133238670768,1.0535066619335385,0.9999999999990508
2017-05-26,1.0525395291838038,0.8420316233470431,0.2105079058367607,1.0525395291838038,0.9999999999990499
2017-05-30,1.0530876217946867,0.8424700974357494,0.21061752435893732,1.0530876217946867,0.9999999999990503
2017-05-31,1.063002378852181,0.8504019030817448,0.21260047577043617,1.063002378852181,0.9999999999990592
2017-06-01,1.0666060710080083,0.8532848568064066,0.21332121420160166,1.0666060710080083,0.9999999999990624
2017-06-02,1.0636681257607563,0.8509345006086051,0.21273362515215125,1.0636681257607563,0.9999999999990598
2017-06-05,1.0598363036522662,0.847869042921813,0.2119672607304532,1.0598363036522662,0.9999999999990564
2017-06-06,1.0622845406354589,0.8498276325083671,0.21245690812709173,1.0622845406354589,0.9999999999990585
2017-06-07,1.063122138498768,0.8504977107990144,0.21262442769975354,1.063122138498768,0.9999999999990593
2017-06-08,1.0634021281050736,0.850721702484059,0.21268042562101466,1.0634021281050736,0.9999999999990595
2017-06-09,1.0634541981639078,0.8507633585311263,0.21269083963278154,1.0634541981639078,0.9999999999990595
2017-06-12,1.0680855580421083,0.8544684464336867,0.21361632980981113,1.0680847762434977,0.9999992680365307
2017-06-13,1.0665968093178144,0.8532774474542516,0.21333168067944366,1.0666091281336954,1.0000115496453517
2017-06-14,1.0635385367581163,0.850830829406493,0.2126942847872447,1.0635251141937376,0.9999873793333154
2017-06-15,1.0629170290357859,0.8503336232286287,0.21254048535233688,1.0628741085809656,0.9999596201258915
2017-06-16,1.072086458069902,0.8576691664559217,0.21437026164866904,1.0720394281045909,0.9999561323007512
2017-06-19,1.065338005208347,0.8522704041666777,0.21303251991953467,1.0653029240862124,0.9999670704293256
2017-06-20,1.0643418328397978,0.8514734662718383,0.21284990417331434,1.0643233704451527,0.9999826536972658
2017-06-21,1.0634812807615042,0.8507850246092034,0.2126750535547551,1.0634600781639585,0.9999800630260924
2017-06-22,1.0638985972214705,0.8511188777771764,0.21274586844654822,1.0638647462237247,0.9999681821192036
2017-06-23,1.0670534558964286,0.853642764717143,0.21337938675197593,1.067022151469119,0.9999706627365885
2017-06-26,1.0588020809330994,0.8470416647464796,0.21172844768512383,1.0587701124316033,0.9999698069138022
2017-06-27,1.0672715698079758,0.8538172558463807,0.21342149593484047,1.0672387517812212,0.9999692505368989
2017-06-28,1.056096179277903,0.8448769434223223,0.2111867613496146,1.056063704771937,0.9999692504266153
2017-06-29,1.0586955659486752,0.8469564527589402,0.21170655873883476,1.0586630114977749,0.9999692504125384
2017-06-30,1.0619151773436004,0.8495321418748804,0.21235038211475007,1.0618825239896303,0.9999692505054388
2017-07-03,1.0612632532035498,0.8490106025628399,0.21222001726770723,1.061230619830547,0.999969250443842
2017-07-05,1.0505286782703442,0.8404229426162755,0.21007343237613715,1.0504963749924126,0.9999692504549377
2017-07-06,1.0563755659152485,0.8451004527321988,0.2112426301730811,1.05634308290528,0.9999692505089888
2017-07-07,1.0577142054678343,0.8461713643742675,0.21151031691496386,1.0576816812892313,0.9999692505031748
2017-07-10,1.0572553664381155,0.8458042931504924,0.21141856325592312,1.0572228564064154,0.9999692505389596
2017-07-11,1.0642492636266674,0.851399410901334,0.21281712764637858,1.0642165385477125,0.9999692505495907
2017-07-12,1.0644168204644857,0.8515334563715886,0.21285063383404584,1.0643840902056345,0.9999692505236464
2017-07-13,1.0695903777002431,0.8556723021601945,0.21388518620181213,1.0695574883620067,0.9999692505281254
2017-07-14,1.069922061879387,0.8559376495035096,0.21394894939733722,1.0698865989008468,0.9999668546141782
2017-07-17,1.0685442364767799,0.854835389181424,0.2136771214021744,1.0685125105835984,0.9999703092365309
2017-07-18,1.0749462228463136,0.8599569782770509,0.21495880449396879,1.0749157827710196,0.9999716822333554
2017-07-19,1.0738208602623012,0.8590566882098409,0.21472165794397202,1.073778346153813,0.9999604085643505
2017-07-20,1.0731552803522482,0.8585242242817985,0.21457895917600028,1.0731031834577989,0.9999514544666526
2017-07-21,1.069861411757995,0.855889129406396,0.21392033113182274,1.069809460538219,0.999951441167795
2017-07-24,1.072733846037015,0.858187076829612,0.21448808642081268,1.0726751632504248,0.9999452960416909
2017-07-25,1.0721248515039277,0.8576998812031422,0.21436388300519504,1.0720637642083373,0.9999430222175106
2017-07-26,1.0704538841888358,0.8563631073510687,0.21402950759454767,1.0703926149456164,0.999942763303376
2017-07-27,1.0716689042313323,0.8573351233850659,0.21427244150171215,1.071607564886778,0.9999427627830646
2017-07-28,1.0715741485613284,0.8572593188490627,0.21425349579146966,1.0715128146405324,0.9999427627832583
2017-07-31,1.0701662160270289,0.8561329728216232,0.21397198983826057,1.0701049626598838,0.9999427627528996
2017-08-01,1.0707534081645869,0.8566027265316696,0.2140893946467808,1.0706921211784504,0.9999427627438127
2017-08-02,1.0682098381580944,0.8545678705264756,0.21358082629724776,1.0681486968237235,0.9999427628044726
2017-08-03,1.0700335244310006,0.8560268195448005,0.21394545916312166,1.0699722787079222,0.9999427627988469
2017-08-04,1.0709783066039078,0.8567826452831263,0.21413436151824006,1.0709170068013663,0.9999427627962549
2017-08-07,1.0684332166647486,0.8547465733317989,0.21362548915295837,1.0683720624847572,0.9999427627482584
2017-08-08,1.0674127586176898,0.8539302068941519,0.21342145596454953,1.0673516628587014,0.9999427627602395
2017-08-09,1.0522090815477716,0.8417672652382173,0.2103815907606896,1.052148855998907,0.9999427627541704
2017-08-10,1.0527770044423956,0.8422216035539165,0.21049514283337029,1.0527167463872869,0.9999427627542636
2017-08-11,1.062874413916089,0.8502995311328713,0.21251404677354338,1.0628135779064147,0.9999427627479993
2017-08-14,1.0626134535804006,0.8500907628643205,0.21246186958977958,1.0625526324541001,0.9999427626978601
2017-08-15,1.0664686817817415,0.8531749454253932,0.2132326945911969,1.06640764001659,0.9999427627203741
2017-08-16,1.0508598822464603,0.8406879057971683,0.21011182809098877,1.0507997338881572,0.9999427627219201
2017-08-17,1.049015996210736,0.8392127969685887,0.20974315642820818,1.048955953396797,0.9999427627270167
2017-08-18,1.0514343116629514,0.8411474493303612,0.2102266810925648,1.051374130422926,0.9999427627191182
2017-08-21,1.0609580108371963,0.848766408669757,0.21213087577327266,1.0608972844430298,0.9999427626781209
2017-08-22,1.059493176579759,0.8475945412638073,0.2118379927699675,1.0594325340337747,0.9999427626828328
2017-08-23,1.0562151552409216,0.8449721241927373,0.21118257618492114,1.0561547003776584,0.9999427627373426
2017-08-24,1.0591329239807328,0.8473063391845863,0.21176596291167132,1.0590723020962576,0.9999427627221261
2017-08-25,1.0594749041459433,0.8475799233167547,0.21183433936693438,1.059414262683689,0.9999427627185723
2017-08-28,1.0610512285903593,0.8488409828722875,0.21214951400570115,1.0609904968779886,0.9999427626944541
2017-08-29,1.0683858153777535,0.8547086523022028,0.21361601156117938,1.068324663863382,0.9999427627037993
2017-08-30,1.0742819121837268,0.8594255297469815,0.21479489349392078,1.0742204232409023,0.9999427627486536
2017-08-31,1.0772934289251908,0.8618347431401526,0.215397024439784,1.0772317675799365,0.9999427627194238
2017-09-01,1.0696939738163267,0.8557551790530614,0.21387756839329536,1.0696327474463567,0.9999427627223593
2017-09-05,1.0723490112377265,0.8578792089901812,0.21440842399402069,1.072287632984202,0.999942762800281
2017-09-06,1.0726592345684063,0.8581273876547251,0.21447045095384146,1.0725978386085666,0.9999427628468939
2017-09-07,1.0725804020633567,0.8580643216506854,0.2144546890245901,1.0725190106752756,0.9999427629024704
2017-09-08,1.081506525180516,0.8652052201444129,0.21623940277401235,1.0814446229184254,0.9999427629314762
2017-09-11,1.0853955011889913,0.8683164009511931,0.21701697538759543,1.0853333763387885,0.9999427629365196
2017-09-12,1.08527598990235,0.8682207919218801,0.21699308014327545,1.0852138720651556,0.999942763095496
2017-09-13,1.0854202211170696,0.8683361768936557,0.2170219181490475,1.0853580950427033,0.9999427631122421
2017-09-14,1.0873833043306667,0.8699066434645334,0.21741442238631287,1.0873210658508463,0.999942763071152
2017-09-15,1.090789545759793,0.8726316366078344,0.2180954757096539,1.0907271123174882,0.9999427630714399
2017-09-18,1.0920919997549874,0.87367359980399,0.2183558919520192,1.0920294917560092,0.9999427630639247
2017-09-19,1.0938047843201701,0.8750438274561362,0.2186983508821716,1.093742178338308,0.9999427631111514
2017-09-20,1.0911653022350971,0.8729322417880777,0.21817060555876974,1.0911028473468474,0.9999427631275282
2017-09-21,1.0921208395219577,0.8736966716175663,0.21836165831688412,1.0920583299344504,0.9999427631208514
2017-09-22,1.0921810168935226,0.8737448135148181,0.21837369030227255,1.0921185038170906,0.9999427630800526
2017-09-25,1.0908291458305783,0.8726633166644627,0.21810339346425006,1.0907667101287128,0.9999427630778805
2017-09-26,1.0951010021614993,0.8760808017291994,0.21895752012472586,1.0950383218539252,0.9999427629885733
2017-09-27,1.0965538732610218,0.8772430986088176,0.21924801120751286,1.0964911098163304,0.9999427630076169
2017-09-28,1.1000980492795145,0.8800784394236116,0.21995664359642508,1.1000350830200367,0.9999427630468766
2017-09-29,1.1058769037611795,0.8847015230089437,0.22111208375987462,1.1058136067688182,0.9999427630750348
2017-10-02,1.1095473669000764,0.8876378935200612,0.2218459662970403,1.1094838598171015,0.9999427630708977
2017-10-03,1.1118221925524965,0.8894577540419972,0.22230080123528062,1.111758555277278,0.9999427630815028
2017-10-04,1.1158014664366667,0.8926411731493333,0.22309642827308357,1.115737601422417,0.9999427631015276
2017-10-05,1.1146279986341732,0.8917023989073386,0.22286180193498084,1.1145642008423193,0.9999427631524311
2017-10-06,1.1130711601295882,0.8904569281036706,0.22255052338308695,1.1130074514867576,0.9999427631888125
2017-10-09,1.116296151411496,0.8930369211291969,0.22319533704521707,1.116232258174414,0.9999427631834068
2017-10-10,1.1178885995732972,0.8943108796586379,0.22351054118161748,1.1178214208402553,0.999939905698951
2017-10-11,1.1175269347485544,0.8940215477988436,0.22342278671599916,1.1174443345148428,0.9999260865826647
2017-10-12,1.1190081908451803,0.8952065526761444,0.22372053775071013,1.1189270904268545,0.9999275247312849
2017-10-13,1.1171276210137324,0.893702096810986,0.22334122034429546,1.1170433171552814,0.9999245351579665
2017-10-16,1.115197202975802,0.8921577623806416,0.22294615432532866,1.1151039167059702,0.9999163499777592
2017-10-17,1.1156865945822314,0.8925492756657851,0.22304511067552257,1.1155943863413076,0.9999173529175921
2017-10-18,1.1168771752750037,0.8935017402200031,0.22327424949607025,1.1167759897160734,0.9999094031446157
2017-10-19,1.1229756749233986,0.8983805399387189,0.22449861632177226,1.1228791562604912,0.9999140509754016
2017-10-20,1.1196375245176435,0.8957100196141149,0.22383297560415774,1.1195429952182727,0.999915571514619
2017-10-23,1.1211765466604933,0.8969412373283947,0.2241566256485796,1.1210978629769743,0.9999298204330501
2017-10-24,1.1140366914841513,0.8912293531873211,0.22274604842402235,1.1139754016113435,0.9999449839720035
2017-10-25,1.1165563306260848,0.8932450645008679,0.2232548940483386,1.1164999585492066,0.999949512553615
2017-10-26,1.1176321617355318,0.8941057293884255,0.2234972611971125,1.117602990585538,0.9999738991485816
2017-10-27,1.1119471425993412,0.889557714079473,0.2223818073642399,1.1119395214437129,0.9999931461160909
2017-10-30,1.1143357996907046,0.8914686397525637,0.22286032635419303,1.1143289661067568,0.9999938675712027
2017-10-31,1.1167128236556645,0.8933702589245316,0.2233616897342351,1.1167319486587668,1.0000171261596509
2017-11-01,1.1186209477079085,0.8948967581663269,0.22373418106819598,1.1186309392345228,1.0000089320029584
2017-11-02,1.1214746559469806,0.8971797247575846,0.22431287992365712,1.1214926046812417,1.0000160045821507
2017-11-03,1.120711578533973,0.8965692628271784,0.22417479588866857,1.120744058715847,1.0000289817482892
2017-11-06,1.1222973227337987,0.897837858187039,0.22448133428977632,1.1223191924768152,1.000019486584859
2017-11-07,1.1239832864502595,0.8991866291602076,0.2248013094316587,1.1239879385918663,1.0000041389766758
2017-11-08,1.1189624542671779,0.8951699634137423,0.22377334485976194,1.1189433082735043,0.9999828895110817
2017-11-09,1.1199706536543594,0.8959765229234876,0.22395520493886273,1.1199317278623504,0.9999652439169883
2017-11-10,1.1228266664418303,0.8982613331534642,0.2245360711149318,1.122797404268396,0.9999739388319596
2017-11-13,1.1200540144048858,0.8960432115239088,0.2239790783074799,1.1200222898313887,0.9999716758530489
2017-11-14,1.1124016018005407,0.8899212814404326,0.22244712162198585,1.1123684030624184,0.9999701557970893
2017-11-15,1.121396500408356,0.8971172003266847,0.22424213266928267,1.1213593329959675,0.9999668561357423
2017-11-16,1.1217337255362652,0.8973869804290122,0.22430473609255702,1.1216917165215692,0.99996254992184
2017-11-17,1.123677901456634,0.8989423211653073,0.22468842178738874,1.123630742952696,0.9999580320082142
2017-11-20,1.128956380790118,0.9031651046320944,0.22576076550169039,1.1289258701337848,0.9999729744586661
2017-11-21,1.1284776219618418,0.9027820975694735,0.22566740384860867,1.1284495014180822,0.9999750809903428
2017-11-22,1.1295457459949247,0.9036365967959399,0.2258912272248773,1.1295278240208173,0.9999841334667754
2017-11-24,1.127839700422209,0.9022717603377672,0.22553508178096626,1.1278068421187335,0.9999708661572534
2017-11-27,1.1384595854747221,0.9107676683797777,0.22764362711982877,1.1384112954996066,0.9999575830563231
2017-11-28,1.1412887071144908,0.9130309656915927,0.22816799634260976,1.1411989620342025,0.9999213651368589
2017-11-29,1.1503470685374735,0.9202776548299788,0.22997474427690076,1.1502523991068796,0.999917703592087
2017-11-30,1.148588192202859,0.9188705537622872,0.22964065528509303,1.1485112090473804,0.9999329758419935
2017-12-01,1.1514373537523985,0.9211498830019189,0.23020691266317664,1.1513567956650956,0.9999300369333682
2017-12-04,1.1446220645359457,0.9156976516287566,0.22884352987693563,1.1445411815056923,0.9999293364737939
2017-12-05,1.1435391087164914,0.9148312869731932,0.22862718190212852,1.1434584688753218,0.9999294822174817
2017-12-06,1.148283704334065,0.918626963467252,0.22957511408883202,1.1482020775560842,0.9999289141013908
2017-12-07,1.1547802235438718,0.9238241788350975,0.2308739561369804,1.154698134972078,0.9999289141161927
2017-12-08,1.1554199281893782,0.9243359425515026,0.2310018515678366,1.1553377941193392,0.9999289140951829
2017-12-11,1.1534604176644379,0.9227683341315503,0.2306100887375706,1.153378422869121,0.9999289140788352
2017-12-12,1.1544811905219279,0.9235849524175423,0.23081417074155983,1.1543991231591022,0.9999289140745649
2017-12-13,1.1485339646717658,0.9188271717374127,0.2296251484004289,1.1484523201378416,0.9999289141310265
2017-12-14,1.1606971564166442,0.9285577251333154,0.23205692212498807,1.1606146472583034,0.9999289141367457
2017-12-15,1.1687854509128774,0.935028360730302,0.23367400606943367,1.1687023667997356,0.9999289141440998
2017-12-18,1.1644554492298642,0.9315643593838914,0.23280831358944443,1.164372672973336,0.9999289141911071
2017-12-19,1.1654021523682168,0.9323217218945734,0.23299758688842936,1.1653193087830027,0.9999289141640543
2017-12-20,1.1657498398847914,0.9325998719078332,0.23306709975553533,1.1656669716633685,0.9999289142322069
2017-12-21,1.166819833962612,0.9334558671700895,0.23328102253751315,1.1667368897076027,0.9999289142560017
2017-12-22,1.1665573311169495,0.9332458648935597,0.23322854060457165,1.1664744054981313,0.999928914235412
2017-12-26,1.1674779757772127,0.9339823806217702,0.23341260411054587,1.167394984732316,0.9999289142513875
2017-12-27,1.1693940661391076,0.9355152529112861,0.23379568596696362,1.1693109388782497,0.9999289142434831
2017-12-28,1.165542879005615,0.932434303204492,0.23302572232627597,1.165460025530768,0.9999289142618951
2017-12-29,1.174319976209785,0.939455980967828,0.23478051784818266,1.1742364988160108,0.9999289142682869
2018-01-02,1.1835818541920915,0.9468654833536733,0.23663223504432152,1.183497718397995,0.9999289142573463
2018-01-03,1.187783386627459,0.9502267093019672,0.23747224287944446,1.1876989521814116,0.9999289142717452
2018-01-04,1.1936691353450433,0.9549353082760347,0.23864897422262493,1.1935842824986596,0.9999289142653762
2018-01-05,1.1974760227319041,0.9579808181855234,0.23941008103361627,1.1973908992191395,0.9999289142227914
2018-01-08,1.1969833428910566,0.9575866743128453,0.2393115801220519,1.1968982544348972,0.9999289142512594
2018-01-09,1.1952936183246612,0.956234894659729,0.23897375533774926,1.1952086499974783,0.9999289142626713
2018-01-10,1.2038483201356789,0.9630786561085432,0.2406840876472211,1.2037627437557643,0.9999289143162945
2018-01-11,1.2099926759221546,0.9679941407377237,0.24191252198604954,1.2099066627237733,0.9999289142809763
2018-01-12,1.2055965251162923,0.9644772200930339,0.2410336043868767,1.2055108244799106,0.9999289143294657
2018-01-16,1.217401471254883,0.9739211770039065,0.24339375454870477,1.2173149315526113,0.9999289144088329
2018-01-17,1.2156254575284668,0.9725003660227736,0.24303867807423502,1.2155390440970086,0.9999289144267891
2018-01-18,1.2205858343685403,0.9764686674948323,0.2440304009036139,1.2204990683984462,0.9999289144862648
2018-01-19,1.2286542564997613,0.9829234051998091,0.24564351175588722,1.2285669169556963,0.9999289144650718
2018-01-22,1.2319170651584495,0.9855336521267596,0.24629584179261815,1.2318294939193777,0.9999289146627248
2018-01-23,1.2311764090589175,0.984941127247134,0.24614776318830223,1.2310888904354362,0.9999289146349482
2018-01-24,1.231814480963744,0.9854515847709951,0.24627533219644568,1.2317269169674407,0.9999289146225699
2018-01-25,1.2434487497053064,0.9947589997642452,0.24860135904431205,1.2433603588085573,0.9999289147238517
2018-01-26,1.2359340158882355,0.9887472127105884,0.2470989464474309,1.2358461591580192,0.9999289147073493
2018-01-29,1.2228815215755726,0.9783052172604582,0.2444893755758224,1.2227945928362804,0.999928914830457
2018-01-30,1.2245087012381355,0.9796069609905085,0.24481469579530563,1.2244216567858142,0.9999289147939632
2018-01-31,1.2225839089470323,0.9780671271576259,0.24442987422976306,1.222497001387389,0.9999289148499279
2018-02-01,1.1956257702791413,0.9565006162233131,0.23904016270224338,1.1955407789255563,0.9999289147518415
2018-02-02,1.1514293265937026,0.921143461274962,0.23020401567806942,1.1513474769530314,0.9999289147498845
2018-02-05,1.1697958213240718,0.9358366570592574,0.23387600878474177,1.1697126658439991,0.9999289145340094
2018-02-06,1.1651099019655988,0.9320879215724791,0.23293877027721827,1.1650266918496974,0.9999285817442963
2018-02-07,1.1232735518162487,0.898618841452999,0.22456382643007122,1.12318266788307,0.9999190901147529
2018-02-08,1.1406532517112118,0.9125226013689695,0.22802698357557963,1.140549584944549,0.9999091163177704
2018-02-09,1.1534699384456044,0.9227759507564836,0.23060996245208396,1.1533859132085675,0.999927154375475
2018-02-12,1.156697040902139,0.9253576327217113,0.23124282429601195,1.1566004570177233,0.9999165002744881
2018-02-13,1.1692923681961112,0.935433894556889,0.23378086471233175,1.1692147592692208,0.9999336274399788
2018-02-14,1.1827419826830072,0.9461935861464058,0.2364616292492256,1.1826552153956313,0.9999266388699765
2018-02-15,1.1816387885030253,0.9453110308024203,0.23623713149426753,1.181548162296688,0.9999233046441779
2018-02-16,1.174775752167898,0.9398206017343185,0.23487639718547304,1.1746969989197915,0.9999329631642794
2018-02-20,1.1663596578561999,0.93308772628496,0.23319583013543016,1.1662835564203902,0.9999347530272527
2018-02-21,1.1660486863679926,0.9328389490943941,0.23311299924897147,1.1659519483433656,0.9999170377474302
2018-02-22,1.1836720668335223,0.9469376534668179,0.23664497771217102,1.183582631178989,0.9999244422014852
2018-02-23,1.1971690886876327,0.9577352709501062,0.23935907317137511,1.1970943441214814,0.9999375655721003
2018-02-26,1.181574147657937,0.9452593181263496,0.23625845516010238,1.181517773286452,0.9999522887559814
2018-02-27,1.1694816366957954,0.9355853093566364,0.23382559655684493,1.1694109059134814,0.9999395195434502
2018-02-28,1.1566064408693313,0.9252851526954651,0.23122388879632966,1.1565090414917947,0.9999157886597421
2018-03-01,1.1614361132769058,0.9291488906215246,0.23220111113163383,1.1613500017531584,0.9999258577172149
2018-03-02,1.173718310851533,0.9389746486812265,0.23466387914049106,1.1736385278217176,0.9999320254015995
2018-03-05,1.1780976915513646,0.9424781532410917,0.23553605447356274,1.1780142077146545,0.9999291367445087
2018-03-06,1.1752467894583198,0.9401974315666559,0.23495760217997266,1.1751550337466286,0.9999219264298237
2018-03-07,1.1777964588606595,0.9422371670885277,0.235468037668031,1.1777052047565586,0.9999225213283548
2018-03-08,1.194333639454454,0.9554669115635632,0.2387888363075364,1.1942557478710996,0.9999347823909658
2018-03-09,1.193268383154491,0.9546147065235928,0.23858455100441078,1.1931992575280037,0.9999420703435512
2018-03-12,1.187916864562878,0.9503334916503023,0.23750185425335027,1.1878353459036526,0.9999313767969316
2018-03-13,1.183156224867429,0.9465249798939432,0.23655526246383937,1.1830802423577826,0.9999357798158439
2018-03-14,1.1808154298993363,0.9446523439194691,0.23607115654121552,1.1807235004606846,0.9999221474945839
2018-03-15,1.1850955047380143,0.9480764037904115,0.23693942239674065,1.1850158261871522,0.9999327661344224
2018-03-16,1.1714714900567564,0.9371771920454052,0.2342007781387416,1.1713779701841467,0.9999201688863932
2018-03-19,1.171813391808348,0.9374507134466784,0.23428879773831265,1.171739511184991,0.9999369518859629
2018-03-20,1.1718773928853283,0.9375019143082627,0.23433081367399508,1.1718327279822578,0.9999618860263525
2018-03-21,1.1464649844061556,0.9171719875249246,0.22922680810811366,1.1463987956330381,0.9999422670774792
2018-03-22,1.1242369597718243,0.8993895678174595,0.22476907609744154,1.124158643914901,0.9999303386557055
2018-03-23,1.1521535049937053,0.9217228039949643,0.2303752230880581,1.1520980270830223,0.999951848506781
2018-03-26,1.1372064606666261,0.9097651685333009,0.227373997227767,1.1371391657610679,0.9999408243719273
2018-03-27,1.1353291056201311,0.9082632844961049,0.22696688779602275,1.1352301722921276,0.9999128593387471
2018-03-28,1.1511865206748757,0.9209492165399006,0.2301400103649548,1.1510892269048554,0.9999154839209172
2018-03-29,1.1270151418220768,0.9016121134576616,0.22530437654630248,1.126916490003964,0.9999124662877614
2018-04-02,1.1405036677447935,0.9124029341958348,0.22800617949950297,1.1404091136953378,0.9999170944792816
2018-04-03,1.1539810924082112,0.923184873926569,0.23069622881378093,1.15388110274035,0.9999133524201401
2018-04-04,1.1589093734830112,0.927127498786409,0.23168076101555113,1.15880825980196,0.9999127510016187
2018-04-05,1.1361243154652962,0.908899452372237,0.2271257374077157,1.1360251897799527,0.9999127510211742
2018-04-06,1.1375544151449721,0.9100435321159778,0.22741163265436665,1.1374551647703444,0.9999127510962936
2018-04-09,1.1539195155109006,0.9231356124087204,0.230683225006317,1.1538188374150375,0.9999127511966739
2018-04-10,1.1488375144756557,0.9190700115805246,0.22966726817727678,1.1487372797578015,0.9999127511788297
2018-04-11,1.1547830448580159,0.9238264358864128,0.2308558551204661,1.1546822910068788,0.9999127508387089
2018-04-12,1.1519773116344831,0.9215818493075866,0.23029495329118313,1.1518768025987698,0.9999127508539463
2018-04-13,1.1618697977604737,0.929495838208379,0.2322725874424591,1.161768425650838,0.9999127508858299
2018-04-16,1.1747005338903573,0.9397604271122859,0.2348376153377974,1.1745980424500833,0.9999127510047734
2018-04-17,1.179078851981547,0.9432630815852376,0.23571289693015368,1.1789759785153913,0.9999127509860916
2018-04-18,1.168206535513355,0.9345652284106841,0.2335393821252378,1.1681046105359219,0.9999127508917861
2018-04-19,1.1592748750012922,0.9274199000010338,0.231753829357472,1.1591737293585058,0.9999127509394299
2018-04-20,1.1594965548941891,0.9275972439153514,0.2317981459503469,1.1593953898656983,0.9999127509011875
2018-04-23,1.1473072299768474,0.917845783981478,0.2293617640818473,1.1472075480633253,0.9999131166335244
2018-04-24,1.1505503402945965,0.9204402722356773,0.2300180062681452,1.1504582785038224,0.9999199845599538
2018-04-25,1.1600829618298445,0.9280663694638757,0.23190797619577608,1.1599743456596516,0.9999063720658206
2018-04-26,1.1629424253587868,0.9303539402870294,0.23245780276734157,1.162811743054371,0.9998876278803093
2018-04-27,1.1526730015371827,0.9221384012297462,0.23040311028970106,1.1525415115194473,0.9998859260010775
2018-04-30,1.1548458996073723,0.9238767196858979,0.23080733653531588,1.1546840562212137,0.9998598571573805
2018-05-01,1.144734502128948,0.9157876017031583,0.22878045426566934,1.1445680559688276,0.9998545984585853
2018-05-02,1.1435936802257338,0.9148749441805871,0.22852546353188813,1.1434004077124753,0.9998309954684077
2018-05-03,1.1577369293473367,0.9261895434778694,0.23134424955188365,1.1575337930297531,0.9998245401753764
2018-05-04,1.1606672782660397,0.9285338226128318,0.23191990536556717,1.1604537279783989,0.9998160107615339
2018-05-07,1.1586699502240456,0.9269359601792365,0.23152361380289987,1.1584595739821364,0.999818432986142
2018-05-08,1.1698960159047098,0.9359168127237679,0.23376610368365858,1.1696829164074265,0.9998178474878228
2018-05-09,1.1797042735669772,0.9437634188535817,0.2357259686649436,1.1794893875185253,0.9998178475281758
2018-05-10,1.1825177977192631,0.9460142381754105,0.23628816100161543,1.182302399177026,0.9998178475252952
2018-05-11,1.1831088646306442,0.9464870917045154,0.23640626677828014,1.1828933584827954,0.9998178475749009
2018-05-14,1.1766009089365659,0.9412807271492527,0.23510586113368284,1.1763865882829356,0.9998178476210563
2018-05-15,1.1830259206595324,0.9464207365276259,0.2363896931459559,1.1828104296735817,0.999817847620084
2018-05-16,1.1818521475113077,0.9454817180090462,0.23615515227013184,1.1816368702791782,0.9998178475762955
2018-05-17,1.1810084281691877,0.9448067425353502,0.23598656208154695,1.1807933046168972,0.9998178475714827
2018-05-18,1.1894355745845844,0.9515484596676675,0.2376704562383997,1.1892189159060673,0.9998178474865336
2018-05-21,1.1869612364499138,0.949568989159931,0.2371760393278161,1.1867450284877472,0.9998178474944868
2018-05-22,1.1911342216786633,0.9529073773429307,0.2380098762965858,1.1909172536395165,0.999817847530364
2018-05-23,1.1920369388098884,0.9536295510479107,0.23819025524439735,1.191819806292308,0.9998178474915408
2018-05-24,1.1903773811420586,0.952301904913647,0.23785864594899864,1.1901605508626456,0.9998178474458201
2018-05-25,1.1781530214776532,0.9425224171821226,0.23541600056118636,1.177938417743309,0.999817847315729
2018-05-29,1.1923670910049975,0.9538936728039981,0.23825622544790856,1.1921498982519065,0.9998178474098042
2018-05-30,1.1815639429442122,0.9452511543553698,0.23609756356804396,1.1813487179234137,0.9998178473343879
2018-05-31,1.1932196190815527,0.9545756952652422,0.23842657543128773,1.19300227069653,0.9998178471234073
2018-06-01,1.1982679592275414,0.9586143673820331,0.2394353239707698,1.198049691352803,0.9998178471901401
2018-06-04,1.1990629376618018,0.9592503501294415,0.2395941746811823,1.1988445248106239,0.9998178470492936
2018-06-05,1.2099826184514193,0.9679860947611355,0.24177612192787235,1.2097622166890079,0.9998178471656944
2018-06-06,1.2093724660093832,0.9674979728075066,0.2416542023810782,1.2091521751885848,0.9998178470008291
2018-06-07,1.2134053158465383,0.9707242526772307,0.24246003778486075,1.2131842904620915,0.999817847027238
2018-06-08,1.2182467968130353,0.9745974374504283,0.2434274520843807,1.218024889534809,0.9998178470242591
2018-06-11,1.2201496663542903,0.9761197330834324,0.24380767940762338,1.2199274124910557,0.9998178470474868
2018-06-12,1.2149300827999048,0.9719440662399239,0.24276471352488224,1.2147087797648062,0.9998178471014657
2018-06-13,1.2186660899744752,0.9749328719795802,0.24351123432635724,1.2184441063059375,0.999817847012103
2018-06-14,1.2197363538483585,0.9757890830786868,0.24372509223303543,1.2195141753117222,0.9998178470806948
2018-06-15,1.216551525929793,0.9732412207438345,0.24308870690547346,1.216329927649308,0.9998178471879229
2018-06-18,1.2113294228689457,0.9690635382951567,0.24204523760814717,1.211108775903304,0.9998178472655942
2018-06-19,1.2142281528433578,0.9713825222746864,0.24262445564517013,1.2140069779198566,0.999817847309846
2018-06-20,1.2052446493690046,0.9641957194952037,0.2408293912479017,1.2050251107431054,0.9998178472503371
2018-06-21,1.2094511156357126,0.9675608925085701,0.24166991846099906,1.209230810969569,0.9998178473984641
2018-06-22,1.1971129205409365,0.9576903364327493,0.23920452676597576,1.196894863198725,0.99981784730624
2018-06-25,1.1984076711995404,0.9587261369596324,0.23946324101221889,1.1981893779718513,0.9998178472702278
2018-06-26,1.188418937356688,0.9507351498853505,0.23746731365601856,1.188202463541369,0.9998178472174127
2018-06-27,1.1944451610916813,0.9555561288733451,0.23867146075685608,1.1942275896302013,0.9998178472569799
2018-06-28,1.1935600989550914,0.9548480791640732,0.23849460955985588,1.1933426887239291,0.9998178472685603
2018-06-29,1.1952669121370962,0.956213529709677,0.2388356613451633,1.1950491910548402,0.9998178473100484
2018-07-02,1.192572446523054,0.9540579572184433,0.23829725904132432,1.1923552162597677,0.999817847322467
2018-07-03,1.2034430545002128,0.9627544436001703,0.24046940059335659,1.2032238441935268,0.9998178473780989
2018-07-05,1.212798318540681,0.9702386548325448,0.24233874936137584,1.2125774041939206,0.9998178474158621
2018-07-06,1.2201975420665887,0.976158033653271,0.24381724637715574,1.2199752800304267,0.9998178474964099
2018-07-09,1.2251991999605232,0.9801593599684186,0.24481700614519514,1.2249763661136137,0.999818124393228
2018-07-10,1.2161888941734924,0.972951115338794,0.24303506171936276,1.2159861770581568,0.999833317737642
2018-07-11,1.2250857665245023,0.9800686132196019,0.2448234296549055,1.2248920428745074,0.9998418693153669
2018-07-12,1.2259972616631132,0.9807978093304905,0.24500236945392173,1.2258001787844122,0.9998392468842601
2018-07-13,1.222166904455916,0.9777335235647329,0.24424285128924492,1.2219763748539778,0.9998441050872483
2018-07-16,1.225957198992787,0.9807657591942297,0.24501493915791825,1.225780698352148,0.9998560303395714
2018-07-17,1.2287459578840771,0.9829967663072617,0.245576248046961,1.2285730143542226,0.999859252004253
2018-07-18,1.2263945366543734,0.9811156293234987,0.2451052673103474,1.2262208966338461,0.9998584142245114
2018-07-19,1.2223905113557987,0.977912409084639,0.24430466201859272,1.2222170711032316,0.9998581138744487
2018-07-20,1.2190295302009087,0.9752236241607269,0.2436329426493395,1.2188565668100664,0.999858113862251
2018-07-23,1.2202203880168512,0.976176310413481,0.24386715143540041,1.2200434618488813,0.9998550047428257
2018-07-24,1.227867662940705,0.9822941303525641,0.24538803538005288,1.227682165732617,0.9998489273602631
2018-07-25,1.2354698180561043,0.9883758544448835,0.24693050735764868,1.2353063618025322,0.9998676970880362
2018-07-26,1.2266931710238798,0.9813545368191039,0.24519822736864466,1.2265527641877485,0.9998855403776202
2018-07-27,1.2206595636565567,0.9765276509252454,0.24398915702321394,1.2205168079484594,0.9998830503497064
2018-07-30,1.2287846504899298,0.9830277203919439,0.24558455899218834,1.2286122793841323,0.9998597222819078
2018-07-31,1.2217755757976312,0.977420460638105,0.24419971321078748,1.2216201738488923,0.9998728064688661
2018-08-01,1.2273281677911627,0.9818625342329302,0.24533782433529513,1.2272003585682254,0.9998958638550867
2018-08-02,1.234038605483366,0.9872308843866929,0.24667348924436724,1.2339043736310602,0.9998912255640063
2018-08-03,1.2372510043677896,0.9898008034942317,0.24732256660774088,1.2371233701019726,0.9998968404419424
2018-08-06,1.2406685014083403,0.9925348011266723,0.24800981599486213,1.2405446171215344,0.9999001471483597
2018-08-07,1.2377217862962073,0.9901774290369659,0.24741145233320028,1.2375888813701663,0.9998926213236993
2018-08-08,1.2349558885365512,0.9879647108292411,0.24687822008784105,1.234842930917082,0.9999085330727051
2018-08-09,1.2257224873616894,0.9805779898893516,0.24501852021596407,1.2255965101053157,0.9998972220395133
2018-08-10,1.2222361836328541,0.9777889469062834,0.244341834394362,1.2221307813006455,0.9999137627124609
2018-08-13,1.2305748498356077,0.9844598798684863,0.2460084023359869,1.2304682822044732,0.9999134001217815
2018-08-14,1.2246738891235247,0.9797391112988199,0.2448308909324919,1.2245700022313117,0.9999151717905186
2018-08-15,1.2338049652981808,0.9870439722385447,0.24664215481610444,1.233686127054649,0.9999036814992044
2018-08-16,1.2397587373890797,0.9918069899112638,0.24782894111845205,1.2396359310297158,0.99990094333949
2018-08-17,1.2441874349654989,0.9953499479723992,0.2487028105533874,1.2440527585257866,0.9998917555048962
2018-08-20,1.249635146537188,0.9997081172297504,0.2497831158444953,1.2494912330742456,0.9998848356143462
2018-08-21,1.2476367077827184,0.9981093662261747,0.24940197895900953,1.2475113451851843,0.9998995199501969
2018-08-22,1.247223328687281,0.9977786629498248,0.24932749009342972,1.2471061530432546,0.9999060507911204
2018-08-23,1.2560051523398472,1.0048041218718777,0.25112507826227,1.2559292001341478,0.9999395287459147
2018-08-24,1.2657228272669105,1.0125782618135284,0.25307421022280546,1.2656524720363338,0.9999444149777019
2018-08-27,1.266473902135918,1.0131791217087345,0.25321507850258623,1.2663942002113207,0.9999370678499866
2018-08-28,1.271970217150038,1.0175761737200304,0.2543313366415658,1.2719075103615962,0.9999507010552634
2018-08-29,1.264530880671198,1.0116247045369584,0.252839974256988,1.2644646787939464,0.9999476470845723
2018-08-30,1.2659507192804087,1.012760575424327,0.2531177897303631,1.26587836515469,0.9999428460163443
2018-08-31,1.2673553705785752,1.0138842964628603,0.2533956773053012,1.2672799737681615,0.999940508547828
2018-09-04,1.2674928330687847,1.0139942664550279,0.2534008254677641,1.267395091922792,0.9999228862330085
2018-09-05,1.2660755165535504,1.0128604132428405,0.25311348076314183,1.2659738940059824,0.999919734212344
2018-09-06,1.262747198415143,1.0101977587321145,0.252451749226435,1.2626495079585496,0.9999226365675441
2018-09-07,1.2686663508399978,1.0149330806719983,0.25361864104120735,1.2685517217132056,0.9999096459619061
2018-09-10,1.268396887559018,1.0147175100472143,0.253561369676242,1.2682788797234563,0.9999069630036789
2018-09-11,1.273584230573682,1.0188673844589455,0.25456313232449734,1.273430516783443,0.9998793061443846
2018-09-12,1.2790450118534786,1.023236009482783,0.2556888351359798,1.2789248446187629,0.9999060492519012
2018-09-13,1.2825692106074493,1.0260553684859595,0.25640222494875625,1.2824575934347158,0.9999129737617195
2018-09-14,1.2800075084933682,1.0240060067946946,0.2558832856088812,1.2798892924035759,0.9999076442208285
2018-09-17,1.284319594698198,1.0274556757585585,0.25675440875321714,1.2842100845117757,0.9999147329154874
2018-09-18,1.2839261614431248,1.0271409291545,0.2566573718110171,1.283798300965517,0.999900414461168
2018-09-19,1.2933913783747735,1.0347131026998189,0.2585668263947791,1.293279929094598,0.9999138317426273
2018-09-20,1.292695233639725,1.0341561869117801,0.2584289923991613,1.2925851793109415,0.9999148644421982
2018-09-21,1.285563475058639,1.0284507800469114,0.2570045028730735,1.285455282919985,0.9999158406863969
2018-09-24,1.2800877121315077,1.0240701697052061,0.2559201842264044,1.2799903539316104,0.9999239441172861
2018-09-25,1.2745119725292204,1.0196095780233765,0.2548018241817381,1.2744114022051145,0.9999210911099514
2018-09-26,1.2761512353010955,1.0209209882408765,0.25513864207977094,1.2760596303206475,0.9999282177700307
2018-09-27,1.277430464710434,1.0219443717683472,0.2553848645001761,1.2773292362685233,0.9999207562010558
2018-09-28,1.281380560508211,1.0251044484065688,0.2561572808424586,1.2812617292490274,0.9999072631005606
2018-10-01,1.2813732237859357,1.0250985790287486,0.2561494841723802,1.2812480632011287,0.9999023230831707
2018-10-02,1.277679940162309,1.0221439521298472,0.2553967013694108,1.277540653499258,0.9998909846983798
2018-10-03,1.2714156113031982,1.0171324890425586,0.2541302507320444,1.271262739774603,0.9998797627398656
2018-10-04,1.2668064124574632,1.0134451299659706,0.2532002314661987,1.2666453614321693,0.9998728684787904
2018-10-05,1.2678261337931973,1.0142609070345578,0.25338384773289274,1.2676447547674505,0.9998569369869321
2018-10-08,1.2616756992958185,1.009340559436655,0.2521567963502341,1.261497355786889,0.9998586455219601
2018-10-09,1.2265362860659157,0.9812290288527326,0.24512718879286977,1.2263562176456024,0.9998531894870467
2018-10-10,1.199040895544369,0.9592327164354952,0.23963144557993768,1.198864162015433,0.9998526042517877
2018-10-11,1.210631265504483,0.9685050124035866,0.24194781132053775,1.2104528237241243,0.9998526043507687
2018-10-12,1.206321272176088,0.9650570177408705,0.24108644791863504,1.2061434656595056,0.999852604342074
2018-10-15,1.2302486053974868,0.9841988843179895,0.24586838733028052,1.2300672716482701,0.9998526039782357
2018-10-16,1.2257314956222674,0.980585196497814,0.2449656311534772,1.2255508276512912,0.9998526039572114
2018-10-17,1.211061049994209,0.9688488399953672,0.24203370443289393,1.2108825444282612,0.9998526039897422
2018-10-18,1.2057685200456434,0.9646148160365148,0.24097597841232185,1.2055907944488367,0.9998526038830405
2018-10-19,1.1991498168687467,0.9593198534949974,0.2396532131612288,1.1989730666562262,0.9998526037272123
2018-10-22,1.1940070787477384,0.9552056629981908,0.2386254235870115,1.1938310865852022,0.9998526037519638
2018-10-23,1.1620511466641639,0.9296409173313311,0.23223894743715925,1.1618798647684905,0.999852603822848
2018-10-24,1.171899908563597,0.9375199268508777,0.2342072478963816,1.1717271747472593,0.9998526036088274
2018-10-25,1.1554150308343782,0.9243320246675026,0.230912702057645,1.1552447267251476,0.9998526035184884
2018-10-26,1.1534657912797226,0.9227726330237781,0.2305231412888499,1.153295774312628,0.9998526033720463
2018-10-29,1.1774938262295498,0.9419950609836398,0.2353252069623971,1.1773202679460368,0.9998526036564721
2018-10-30,1.1858161458627265,0.9486529166901813,0.23698844392492574,1.185641360615107,0.9998526034164493
2018-10-31,1.201937409784762,0.9615499278278096,0.2402103203595387,1.2017602481873482,0.9998526033078167
2018-11-01,1.19437983348662,0.9555038667892961,0.23869991904809118,1.1942037858373873,0.9998526032964582
2018-11-02,1.204061476195618,0.9632491809564945,0.2406348205419838,1.2038840014984782,0.9998526032917351
2018-11-05,1.2141705658393844,0.9713364526715076,0.24265514852955372,1.2139916012010614,0.9998526033785053
2018-11-06,1.236446413868475,0.98915713109478,0.24710703489401142,1.2362641659887914,0.9998526034944666
2018-11-07,1.2320481773994618,0.9856385419195695,0.24622803594795378,1.2318665778675233,0.9998526035456489
2018-11-08,1.2244273718970096,0.9795418975176077,0.24470499817862096,1.2242468956962287,0.9998526035876663
2018-11-09,1.206165328970783,0.9649322631766264,0.24105528127829798,1.2059875444549244,0.9998526035257453
2018-11-12,1.2074803709518553,0.9659842967614843,0.2413180959088863,1.2073023926703708,0.9998526035811711
2018-11-13,1.2030857429117818,0.9624685943294256,0.24043981803120706,1.2029084123606326,0.9998526035628018
2018-11-14,1.2130466837159333,0.9704373469727466,0.2424305379038901,1.2128678848766368,0.9998526034960594
2018-11-15,1.2161134201248984,0.9728907360999188,0.2430434331931653,1.215934169293084,0.9998526035237767
2018-11-16,1.1991269766915669,0.9593015813532535,0.23964864823201143,1.198950229585265,0.9998526035101057
2018-11-19,1.1812204761568004,0.9449763809254403,0.23606998740995727,1.1810463683353976,0.9998526034504843
2018-11-20,1.1832231029782525,0.946578482382602,0.23647021735729762,1.1830486997398997,0.9998526032504658
2018-11-21,1.180278084112565,0.9442224672900521,0.23588164778144763,1.1801041150714997,0.9998526033445787
2018-11-23,1.1947270607121978,0.9557816485697583,0.23876931331601328,1.1945509618857717,0.9998526032989317
2018-11-26,1.1968219281187364,0.9574575424949892,0.23918797788332233,1.1966455203783115,0.9998526031840825
2018-11-27,1.2185820374169791,0.9748656299335834,0.24353679264779432,1.2184024225813777,0.9998526034102865
2018-11-28,1.2171304583130813,0.9737043666504651,0.24324669085395284,1.216951057504418,0.9998526034670828
2018-11-29,1.2256518839213575,0.9805215071370861,0.24494971996814804,1.2254712271052342,0.9998526034843227
2018-11-30,1.233769594054465,0.9870156752435721,0.24657206538804657,1.2335877406316187,0.9998526034158057
2018-12-03,1.1964816178701025,0.9571852942960821,0.23911996614298459,1.1963052604390667,0.9998526033083988
2018-12-04,1.2000501767837684,0.9600401414270148,0.23983315169973385,1.1998732931267486,0.9998526031149017
2018-12-06,1.174744347211312,0.9397954777690496,0.2347757158916774,1.174571193660727,0.9998526032051179
2018-12-07,1.1746167854670597,0.9396934283736478,0.2347502224186864,1.1744436507923341,0.9998526032678338
2018-12-10,1.174135955462911,0.9393087643703288,0.23465412734273877,1.1739628917130676,0.999852603312216
2018-12-11,1.180218301497045,0.9441746411976362,0.23586970011091488,1.180044341308551,0.9998526033791602
2018-12-12,1.1790380773079083,0.9432304618463268,0.2356338292508368,1.1788642910971636,0.9998526033933175
2018-12-13,1.1659308972967586,0.9327447178374069,0.23301432528641774,1.1657590431238245,0.9998526034653233
2018-12-14,1.1414873368412786,0.9131898694730229,0.22812921596205024,1.1413190854350732,0.9998526033519821
2018-12-17,1.1387772989517795,0.9110218391614237,0.2275876078343071,1.1386094469957309,0.9998526033516798
2018-12-18,1.1226070068838263,0.8980856055070611,0.22435593275876412,1.1224415382658253,0.9998526032547576
2018-12-19,1.1061694518903007,0.8849355615122406,0.221070844383509,1.1060064058957497,0.9998526030570883
2018-12-20,1.085883279944364,0.8687066239554913,0.2170166003166319,1.085723224272123,0.9998526032436478
2018-12-21,1.0544792728307104,0.8435834182645684,0.21074042768735227,1.0543238459519206,0.9998526031911728
2018-12-24,1.1005418951773687,0.880433516141895,0.21994616258889077,1.1003796787307858,0.9998526031146169
2018-12-26,1.1098657170875836,0.8878925736700669,0.22180955265623153,1.1097021263262985,0.9998526031034508
2018-12-27,1.109434545300763,0.8875476362406105,0.22172338178224368,1.1092710180228542,0.9998526030403493
2018-12-28,1.1182165903844883,0.8945732723075907,0.22347849638292705,1.1180517686905178,0.9998526030677888
2018-12-31,1.1162293732880268,0.8929834986304215,0.22308134562600013,1.1160648442564216,0.9998526028462049
2019-01-02,1.0948842320951777,0.8759073856761422,0.21881546363652948,1.0947228493126717,0.9998526028791217
2019-01-03,1.1285540491828303,0.9028432393462643,0.22554446434756228,1.1283877036938266,0.999852602992188
2019-01-04,1.1384472167035724,0.910757773362858,0.22752163977518322,1.1382794131380412,0.9998526031211029
2019-01-07,1.1476687026545886,0.918134962123671,0.2293645778093359,1.1474995399330068,0.9998526031752974
2019-01-08,1.1513883952979855,0.9211107162383885,0.23010796800602407,1.1512186842444125,0.9998526031222253
2019-01-09,1.1599272121662767,0.9279417697330214,0.2318120922150791,1.1597538619481005,0.999850550778223
2019-01-10,1.1625731721274226,0.9300585377019381,0.23233660600590056,1.1623951437078386,0.9998468669113891
2019-01-11,1.1571838720407908,0.9257470976326326,0.23125798340421524,1.157005081036848,0.9998454947314229
2019-01-14,1.162962195458985,0.9303697563671881,0.2324415088067247,1.1628112651739129,0.9998702190951163
2019-01-15,1.1637447617610857,0.9309958094088686,0.23261373873449953,1.1636095481433681,0.9998838116199013
2019-01-16,1.1736193896498717,0.9388955117198974,0.23457841005751498,1.1734739217774124,0.9998760519170506
2019-01-17,1.1898497164772934,0.9518797731818348,0.23781133312549593,1.1896911063073308,0.9998666973074278
2019-01-18,1.1757908594342796,0.9406326875474238,0.23503817130716195,1.1756708588545857,0.9998979405395687
2019-01-22,1.1779994961759788,0.942399596940783,0.23547083624052717,1.1778704331813101,0.9998904388362749
2019-01-23,1.1814067462711937,0.945125397016955,0.23613933186904582,1.1812647288860008,0.999879789592669
2019-01-24,1.1904323142463071,0.9523458513970458,0.23791465161547526,1.190260503012521,0.999855673243468
2019-01-25,1.1844255810781348,0.9475404648625079,0.23672916584491294,1.1842696307074208,0.9998683324860546
2019-01-28,1.1871513883625642,0.9497211106900514,0.23727042443618473,1.1869915351262361,0.9998653472178064
2019-01-29,1.2011617386945346,0.9609293909556277,0.2400700340348765,1.2009994249905043,0.9998648694011794
2019-01-30,1.21521788572077,0.9721743085766161,0.2428793641213042,1.2150536726979204,0.9998648694807909
2019-01-31,1.2173094713766868,0.9738475771013495,0.24329739860399274,1.2171449757053423,0.9998648694713939
2019-02-01,1.2257144723996072,0.9805715779196857,0.24497726304115153,1.2255488409608373,0.9998648694753146
2019-02-04,1.2279486021698174,0.982358881735854,0.245423787158918,1.227782668894772,0.9998648695264996
2019-02-05,1.2273236780045815,0.9818589424036652,0.2452988867911895,1.2271578291948546,0.9998648695419968
2019-02-06,1.2170881736831851,0.9736705389465481,0.24325316914451514,1.2169237080910633,0.9998648696153015
2019-02-07,1.2195250584905417,0.9756200467924334,0.24374021680684713,1.2193602635992806,0.9998648696136961
2019-02-08,1.2215208298118285,0.9772166638494628,0.24413910138461906,1.2213557652340818,0.9998648696160408
2019-02-11,1.2338196646838875,0.98705573174711,0.24659720656896839,1.2336529383160784,0.9998648697426525
2019-02-12,1.2391681113809292,0.9913344891047434,0.2476661731166403,1.2390006622213838,0.9998648696984636
2019-02-13,1.2399446247422996,0.9919556997938397,0.24782137085983547,1.239777070653675,0.999864869699597
2019-02-14,1.2559942137152835,1.0047953709722268,0.25102911985761056,1.2558244908298373,0.9998648696908052
2019-02-15,1.2580226396081526,1.006418111686522,0.2514345309374026,1.2578526426239247,0.9998648696932189
2019-02-19,1.2613892292504143,1.0091113834003316,0.2521073942060808,1.2612187776064123,0.9998648699060929
2019-02-20,1.2564586949309984,1.0051669559447987,0.25112195374961305,1.2562889096944116,0.9998648700205811
2019-02-21,1.265156734753582,1.0121253878028655,0.25286038639854846,1.264985774201414,0.9998648700603872
2019-02-22,1.2639744071401111,1.011179525712089,0.2526240806386547,1.2638036063507436,0.9998648700563851
2019-02-25,1.2636673372064422,1.0109338697651538,0.2525627081427737,1.2634965779079275,0.9998648700536233
2019-02-26,1.263615899732365,1.0108927197858921,0.25255242757889573,1.2634451473647879,0.9998648700379497
2019-02-27,1.2585844071353285,1.0068675257082629,0.2515468090401331,1.258414334748396,0.9998648700977318
2019-02-28,1.2657554076058481,1.0126043260846787,0.2529800400839865,1.2655843661686652,0.9998648700711408
2019-03-01,1.2606545872969253,1.0085236698375402,0.25196056529622346,1.2604842351337635,0.9998648700715658
2019-03-04,1.2583238666579837,1.006659093326387,0.2514947361227954,1.2581538294491823,0.9998648700749411
2019-03-05,1.2485815197223444,0.9988652157778756,0.24954758312610864,1.2484127989039842,0.9998648700011211
2019-03-06,1.23869571178203,0.9909565694256242,0.24756658130685097,1.2385231507324752,0.9998606913312822
2019-03-07,1.2353201711112387,0.988256136888991,0.2468978181414842,1.2351539550304753,0.9998654469621314
2019-03-08,1.2519446406012682,1.0015557124810146,0.25022485374689935,1.251780566227914,0.9998689443853721
2019-03-11,1.2547453921235816,1.0037963136988652,0.2507831600323178,1.254579473731183,0.9998677672821594
2019-03-12,1.2619947383510313,1.009595790680825,0.2522385994080007,1.2618343900888258,0.999872940624606
2019-03-13,1.2600901559530089,1.0080721247624072,0.25184275289424113,1.2599148776566482,0.9998609001931071
2019-03-14,1.2643671374766858,1.0114937099813488,0.2527141189338922,1.264207828915241,0.9998740013420764
2019-03-15,1.2697815372959718,1.0158252298367774,0.2537884908878262,1.2696137207246037,0.9998678382324526
2019-03-18,1.2698455277698995,1.0158764222159196,0.2538114078780705,1.26968783009399,0.999875813495846
2019-03-19,1.2631990386273435,1.010559230901875,0.25247791278755194,1.2630371436894268,0.9998718373479031
2019-03-20,1.279280416204801,1.0234243329638408,0.25570038588796545,1.2791247188518062,0.9998782930215905
2019-03-21,1.25639135108496,1.005113080867968,0.25111255589656145,1.2562256367645295,0.9998681029431734
2019-03-22,1.2568683811868113,1.0054947049494491,0.2511986800760069,1.256693385025456,0.9998607681082804
2019-03-25,1.2660273842022849,1.0128219073618279,0.2530080701981221,1.26582997755995,0.999844073954641
2019-03-26,1.258866747940093,1.0070933983520745,0.2515724695596398,1.2586658679117142,0.9998404278850741
2019-03-27,1.2630319575535178,1.0104255660428143,0.2524174816296149,1.2628430476724293,0.9998504314313199
2019-03-28,1.2719106086375107,1.0175284869100085,0.2542120452282255,1.271740532138234,0.9998662826623808
2019-03-29,1.2854049422142042,1.0283239537713633,0.25693064846888697,1.2852546022402502,0.9998830407679195
2019-04-01,1.2853853334858623,1.0283082667886898,0.2569291110548546,1.2852373778435444,0.9998848939384453
2019-04-02,1.2901711961523348,1.032136956921868,0.2579228241527206,1.2900597810745884,0.9999136431823322
2019-04-03,1.2934367870488168,1.0347494296390536,0.25856566108181434,1.293315090720868,0.999905912426361
2019-04-04,1.3001770704093656,1.0401416563274926,0.25990619978818447,1.300047856115677,0.9999006179253355
2019-04-05,1.2999775674085734,1.0399820539268587,0.25987034708006373,1.2998524010069223,0.9999037164903541
2019-04-08,1.2906256068489768,1.0325004854791815,0.25801676676722,1.2905172522464015,0.9999160448986908
2019-04-09,1.2972727638898875,1.03781821111191,0.2593351459804543,1.2971533570923643,0.9999079555188031
2019-04-10,1.2999129740811035,1.0399303792648829,0.2598544712929958,1.2997848505578786,0.9999014368447892
2019-04-11,1.3103114695270952,1.0482491756216763,0.26191337882726895,1.3101625544489452,0.9998863513884957
2019-04-12,1.3079268017454884,1.0463414413963907,0.2614461669547941,1.3077876083511848,0.9998935770754772
2019-04-15,1.3099717507676936,1.047977400614155,0.2618491769385933,1.3098265775527482,0.9998891783613958
2019-04-16,1.304749047700044,1.0437992381600354,0.2607838328155698,1.3045830709756052,0.9998727903072768
2019-04-17,1.3072566315731393,1.0458053052585115,0.261289685373874,1.3070949906323854,0.9998763510256136
2019-04-18,1.305340573133337,1.0442724585066696,0.2609164929975468,1.3051889515042165,0.9998838451563974
2019-04-22,1.3153855216253052,1.0523084173002442,0.262932185928379,1.3152406032286232,0.9998898281946247
2019-04-23,1.316859602213504,1.0534876817708032,0.26323610538574926,1.3167237871565525,0.9998968644358721
2019-04-24,1.313114722024674,1.050491777619739,0.2625456175811863,1.3130373952009253,0.9999411119048079
2019-04-25,1.320293853773117,1.0562350830184937,0.26394917051616795,1.3201842535346615,0.9999169879954055
2019-04-26,1.3197386124380301,1.0557908899504242,0.26382585027513383,1.319616740225558,0.9999076542791705
2019-04-29,1.3252380910799415,1.0601904728639533,0.26493172968180645,1.3251222025457596,0.9999125526681115
2019-04-30,1.3126917249001568,1.0501533799201255,0.26238625559409573,1.3125396355142211,0.9998841392963399
2019-05-01,1.3125277587652509,1.0500222070122007,0.26238513869328456,1.3124073457054852,0.999908258655894
2019-05-02,1.3241722144795613,1.0593377715836492,0.26471711172627577,1.324054883309925,0.999911392816317
2019-05-03,1.3179613949239881,1.0543691159391906,0.2634694122090254,1.317838528148216,0.9999067751322266
2019-05-06,1.297251685314962,1.0378013482519697,0.2593271526729898,1.2971285009249596,0.9999050420266191
2019-05-07,1.2943073381229857,1.0354458704983887,0.2587378819907446,1.2941837524891333,0.9999045160054245
2019-05-08,1.291280714211466,1.0330245713691728,0.25813202440522975,1.2911565957744027,0.9999038795850529
2019-05-09,1.2993719502004062,1.039497560160325,0.2597487326968155,1.2992462928571404,0.9999032937841652
2019-05-10,1.2707974016645693,1.0166379213316554,0.2540365863327287,1.2706745076643842,0.9999032937893765
2019-05-13,1.283037459065357,1.0264299672522856,0.2564834140456792,1.282913381297965,0.9999032937288655
2019-05-14,1.2873737444523115,1.0298989955618492,0.2573502517448712,1.2872492473067203,0.9999032937038466
2019-05-15,1.2969044162344698,1.0375235329875758,0.25925546437799707,1.296778997365573,0.999903293667346
2019-05-16,1.288731777364235,1.030985421891388,0.25762172708470116,1.2886071489760893,0.9999032937719587
2019-05-17,1.2805751271035821,1.0244601016828658,0.25599118564500223,1.280451287327868,0.9999032936263612
2019-05-20,1.2943112319274213,1.035448985541937,0.2587370782661097,1.2941860638080467,0.9999032936458504
2019-05-21,1.2854423396052568,1.0283538716842056,0.256964157450995,1.2853180291352007,0.9999032936233497
2019-05-22,1.271519398577813,1.0172155188622505,0.2541769831703933,1.2713925020326438,0.9999002008570917
2019-05-23,1.274279887052369,1.0194239096418953,0.25473654341106317,1.2741604530529584,0.9999062733378874
2019-05-24,1.2612613642738668,1.0090090914190935,0.2521511983943958,1.2611602898134893,0.9999198623978816
2019-05-28,1.2549917793912801,1.0039934235130241,0.25090366599551167,1.2548970895085358,0.9999245493992078
2019-05-29,1.2586638140073934,1.0069310512059146,0.2516392583002057,1.2585703095061205,0.9999257112969863
2019-05-30,1.2444633146073565,0.9955706516858852,0.2487870655303765,1.2443577172162616,0.999915146239463
2019-05-31,1.253444026104106,1.0027552208832848,0.25054130100156297,1.2532965218848477,0.999882320855829
2019-06-03,1.2773880685747783,1.0219104548598226,0.2553813853525485,1.2772918402123712,0.9999246678704973
2019-06-04,1.2871292178058908,1.0297033742447128,0.25732389534504674,1.2870272695897595,0.9999207941085316
2019-06-05,1.2943405742137635,1.0354724593710107,0.2587786958131069,1.2942511551841176,0.999930915376967
2019-06-06,1.305019230971273,1.0440153847770184,0.26094797669832664,1.304963361475345,0.999957188755842
2019-06-07,1.3090337288521319,1.0472269830817056,0.2617774600833405,1.309004443165046,0.9999776280110738
2019-06-10,1.3053374406078906,1.0442699524863126,0.26101562950206714,1.3052855819883797,0.9999602718661875
2019-06-11,1.3037145002899095,1.0429716002319276,0.2606726249746187,1.3036442252065463,0.9999460962623737
2019-06-12,1.3126587577647189,1.0501270062117751,0.26246294272263654,1.3125899489344117,0.9999475805643316
2019-06-13,1.3085038873613364,1.046803109889069,0.2616087631369968,1.3084118730260659,0.9999296797379363
2019-06-14,1.306433851784052,1.0451470814272417,0.2611997222871801,1.3063468037144217,0.9999333697067698
2019-06-17,1.3167966604121208,1.0534373283296967,0.26330232006486404,1.3167396483945608,0.9999567040073277
2019-06-18,1.3204781136749062,1.056382490939925,0.2640371941054682,1.3204196850453933,0.9999557519129565
2019-06-19,1.333594808930665,1.066875847144532,0.2666447260687797,1.3335205732133117,0.9999443341276854
2019-06-20,1.3294057238840333,1.0635245791072268,0.26581188025189084,1.3293364593591175,0.9999478981287115
2019-06-21,1.3245638954997032,1.0596511163997626,0.2648413679825459,1.3244924843823085,0.9999460870716487
2019-06-24,1.315046750073955,1.0520374000591641,0.26291799471996996,1.3149553947791341,0.9999305307618791
2019-06-25,1.3114311427127945,1.0491449141702356,0.26222071424513727,1.311365628415373,0.9999500436612432
2019-06-26,1.3178251008033892,1.0542600806427114,0.2635282340749086,1.31778831471762,0.9999720857595238
2019-06-27,1.3259038095581375,1.06072304764651,0.2651421525233936,1.3258652001699036,0.9999708807011825
2019-06-28,1.3339837031899093,1.0671869625519275,0.26677239819883797,1.3339593607507654,0.9999817520708193
2019-07-01,1.3386917180459001,1.0709533744367201,0.26774578549669875,1.3386991599334188,1.0000055590741455
2019-07-02,1.3502973705051367,1.0802378964041093,0.2700733235772679,1.3503112199813772,1.000010256611279
2019-07-03,1.3475410598227195,1.0780328478581758,0.2695363048412853,1.347569152699461,1.0000208475100159
2019-07-05,1.3426794735004837,1.074143578800387,0.2685563086269445,1.3426998874273315,1.000015203871252
2019-07-08,1.343668750232359,1.0749350001858873,0.2687616178690735,1.3436966180549608,1.0000207400980314
2019-07-09,1.3486959033515995,1.0789567226812797,0.26978103200174225,1.348737754683022,1.0000310309613296
2019-07-10,1.3525901599029595,1.0820721279223677,0.27058185525290085,1.3526539831752686,1.0000471859645301
2019-07-11,1.3619506939307342,1.0895605551445875,0.27243414187575776,1.3619946970203451,1.0000323088705096
2019-07-12,1.3632693639855695,1.0906154911884556,0.2727198418490838,1.3633353330375395,1.0000483903274824
2019-07-15,1.3610053818935062,1.088804305514805,0.27226887542296274,1.3610731809377676,1.0000498154115798
2019-07-16,1.350659117082823,1.0805272936662584,0.2702171381338684,1.350744431800127,1.0000631652466745
2019-07-17,1.355177978824665,1.084142383059732,0.2711235406095389,1.355265923669271,1.0000648954196276
2019-07-18,1.3490190073001855,1.0792152058401485,0.2698614410096721,1.3490766468498205,1.0000427270100147
2019-07-19,1.35103858087689,1.0808308647015121,0.2702687181697465,1.3510995828712586,1.0000451519255127
2019-07-22,1.361252276721802,1.0890018213774417,0.2723250034759006,1.3613268248533423,1.000054764375285
2019-07-23,1.3684708025483956,1.0947766420387166,0.2737530967353635,1.3685297387740802,1.000043067213838
2019-07-24,1.360476470759666,1.0883811766077327,0.2721804350975533,1.3605616117052861,1.000062581710489
2019-07-25,1.3673392212192466,1.0938713769753974,0.27357966694230673,1.3674510439177041,1.0000817812403258
2019-07-26,1.3661635923841984,1.0929308739073587,0.27335247950523406,1.3662833534125927,1.0000876622888077
2019-07-29,1.3675634754381978,1.0940507803505584,0.2736370605324338,1.3676878408829922,1.0000909394306208
2019-07-30,1.3504904409995881,1.0803923527996706,0.27024386677018714,1.3506362195698578,1.0001079449101185
2019-07-31,1.337737499370954,1.0701899994967634,0.2677331791192202,1.3379231786159835,1.000138800956179
2019-08-01,1.3310836617412845,1.0648669293930275,0.26640384596908295,1.3312707753621105,1.000140572396164
2019-08-02,1.2952221051532464,1.0361776841225971,0.2592155685593289,1.295393252681926,1.0001321375901464
2019-08-05,1.312626335197053,1.0501010681576426,0.2627277686756271,1.3128288368332697,1.000154272110643
2019-08-06,1.3157917850908065,1.0526334280726453,0.26337524142056923,1.3160086694932145,1.0001648318555147
2019-08-07,1.3409060939836328,1.0727248751869063,0.268463765641902,1.3411886408288083,1.0002107133716842
2019-08-08,1.3341309410949846,1.0673047528759878,0.26712621024368777,1.3344309631196756,1.0002248819920512
2019-08-09,1.3192592404431394,1.0554073923545115,0.26413589809300125,1.3195432904475128,1.0002153102246059
2019-08-12,1.3350498111200206,1.0680398488960166,0.2673162242868348,1.3353560731828513,1.0002294012247928
2019-08-13,1.297701977665863,1.0381615821326904,0.2598221791256038,1.297983761258294,1.0002171404500266
2019-08-14,1.2989867331206808,1.0391893864965447,0.26007707755681364,1.2992664640533582,1.0002153454877905
2019-08-15,1.3190541354885883,1.0552433083908708,0.26408024741562647,1.3193235558064973,1.0002042526607968
2019-08-16,1.332769465539409,1.0662155724315272,0.26682868441452995,1.3330442568460572,1.000206180673217
2019-08-19,1.3234256205863075,1.058740496469046,0.26494339669963274,1.323683893168679,1.0001951545877257
2019-08-20,1.3329650685521441,1.0663720548417153,0.26687723731377233,1.3332492921554877,1.0002132265946413
2019-08-21,1.3330308239299975,1.066424659143998,0.2668719531292522,1.3332966122732504,1.0001993864939065
2019-08-22,1.3007639019971613,1.0406111215977292,0.2604189125348789,1.3010300341326082,1.0002045968019546
2019-08-23,1.3115737781697139,1.0492590225357712,0.26261059222678157,1.3118696147625528,1.0002255584830702
2019-08-26,1.3066079597735234,1.0452863678188187,0.26161324808777525,1.306899615906594,1.0002232162523492
2019-08-27,1.3177182713316813,1.054174617065345,0.26382369680966367,1.3179983138750087,1.0002125208008568
2019-08-28,1.3356670715002097,1.0685336572001678,0.267425291708487,1.3359589489086547,1.000218525569487
2019-08-29,1.3396294190356015,1.0717035352284812,0.2682175166724815,1.3399210519009626,1.0002176966705991
2019-08-30,1.33331880836977,1.066655046695816,0.26692159268976123,1.3335766393855772,1.0001933753676828
2019-09-03,1.3485378893498527,1.0788303114798823,0.26994658515168457,1.3487768966315667,1.0001772343829576
2019-09-04,1.362378956677866,1.0899031653422928,0.2727499356022506,1.3626531009445433,1.0002012246771232
2019-09-05,1.364519839685511,1.0916158717484088,0.2731642884774495,1.3647801602258582,1.0001907781270567
2019-09-06,1.36575728855357,1.0926058308428561,0.273388933940772,1.3659947647836281,1.0001738787931413
2019-09-09,1.3666846734497842,1.0933477387598274,0.2735532487818801,1.3669009875417075,1.0001582765177113
2019-09-10,1.3744220178429605,1.0995376142743685,0.2750815511200193,1.3746191653943878,1.0001434403319123
2019-09-11,1.3762327523111264,1.1009862018489012,0.2754754723861224,1.3764616742350235,1.0001663395399596
2019-09-12,1.3764766298964755,1.1011813039171805,0.27552386272323526,1.3767051666404158,1.0001660302383464
2019-09-13,1.3741429025440972,1.099314322035278,0.27499645508133597,1.3743107771166139,1.0001221667493283
2019-09-16,1.378612559410506,1.102890047528405,0.27595581325170504,1.37884586078011,1.0001692291042985
2019-09-17,1.3764815174471645,1.1011852139577316,0.2755470189303615,1.376732232888093,1.0001821422494603
2019-09-18,1.3758656619661263,1.100692529572901,0.2754321977002061,1.3761247272731072,1.0001882925878174
2019-09-19,1.370280407613919,1.0962243260911353,0.27431763349286364,1.370541959583999,1.0001908747783492
2019-09-20,1.3713306859930596,1.0970645487944477,0.27453546150813596,1.3716000103025836,1.0001963963260463
2019-09-23,1.3612872767383974,1.089029821390718,0.272531337811635,1.3615611592023529,1.0002011937286386
2019-09-24,1.3682364499564184,1.0945891599651347,0.2739307977206083,1.368519957685743,1.0002072066771306
2019-09-25,1.3672200490379622,1.09377603923037,0.2737232933929491,1.3674993326233191,1.0002042711299861
2019-09-26,1.359341173876949,1.0874729391015592,0.27212203080608793,1.359594969907647,1.0001867051734878
2019-09-27,1.3650160184852704,1.0920128147882164,0.27327524098176736,1.3652880557699838,1.0001992923746161
2019-09-30,1.3458572632812267,1.0766858106249815,0.2694570901120555,1.346142900737037,1.0002122345828217
2019-10-01,1.321631141252671,1.0573049130021368,0.2646320986023423,1.321937011604479,1.0002314339767433
2019-10-02,1.3305605276846966,1.0644484221477573,0.26640471238371083,1.330853134531468,1.0002199124652227
2019-10-03,1.3482388866939885,1.0785911093551908,0.2699594378200482,1.348550547175239,1.0002311611713073
2019-10-04,1.3409919405920685,1.072793552473655,0.26850304911755096,1.341296601591206,1.0002271907749145
2019-10-07,1.3190702727504777,1.0552562182003822,0.2641178220954297,1.3193740402958118,1.0002302891291004
2019-10-08,1.3301016335844964,1.0640813068675972,0.2663278924567579,1.3304091993243552,1.0002312347651432
2019-10-09,1.3385930365768401,1.0708744292614722,0.26800282063008807,1.3388772498915604,1.0002123224205968
2019-10-10,1.3552040909299188,1.084163272743935,0.27131471471872926,1.3554779874626641,1.0002021072202911
2019-10-11,1.3524462873313745,1.0819570298650996,0.2707503504452749,1.3527073803103744,1.00019305238252
2019-10-14,1.3631477238806178,1.0905181791044942,0.27290396802743144,1.3634221471319257,1.0002013158555747
2019-10-15,1.360165444973562,1.0881323559788496,0.2723146274530877,1.3604469834319373,1.0002069883913132
2019-10-16,1.3633861789473138,1.0907089431578512,0.27296872504692005,1.363677668204771,1.0002137980133274
2019-10-17,1.3623518036172408,1.0898814428937926,0.27276033658756915,1.3626417794813617,1.0002128494727651
2019-10-18,1.3685654406166385,1.094852352493311,0.27400543232892566,1.3688577848222365,1.0002136136102238
2019-10-21,1.366713924089093,1.0933711392712746,0.2736121674106644,1.366983306681939,1.0001971023980203
2019-10-22,1.3691128200125655,1.0952902560100524,0.274094581342903,1.3693848373529554,1.0001986814639476
2019-10-23,1.3692608055337165,1.0954086444269733,0.27412337814566157,1.3695320225726348,1.0001980755140452
2019-10-24,1.3766131884665733,1.1012905507732587,0.27559531125328324,1.3768858620265418,1.0001980756549862
2019-10-25,1.379816324137226,1.1038530593097808,0.2762365731686873,1.3800896324784682,1.000198075885508
2019-10-28,1.3792625317396585,1.103410025391727,0.27612570490344107,1.379535730295168,1.0001980758182163
2019-10-29,1.3820527756300178,1.1056422205040144,0.27668430641635633,1.3823265269203708,1.0001980758580133
2019-10-30,1.3765579942158956,1.1012463953727165,0.27558426174836587,1.3768306571210824,1.0001980758568343
2019-10-31,1.3910373441003805,1.1128298752803045,0.27848300016890615,1.3913128754492106,1.0001980761688378
2019-11-01,1.3956571243652327,1.1165256994921862,0.2794078706380974,1.3959335701302835,1.0001980757015634
2019-11-04,1.394605947137608,1.1156847577100864,0.27919742685293947,1.3948821845630257,1.0001980756105224
2019-11-05,1.3965356095905581,1.1172284876724465,0.27958374168955724,1.3968122293620038,1.0001980757014326
2019-11-06,1.4008120892227638,1.120649671378211,0.2804398846293806,1.4010895560075916,1.0001980756633686
2019-11-07,1.4064051958483277,1.1251241566786623,0.28155961380199596,1.4066837704806583,1.0001980756556879
2019-11-08,1.4017907696609944,1.1214326157287955,0.2806358145424457,1.4020684302712412,1.000198075643852
2019-11-11,1.4028966614388492,1.1223173291510793,0.2808572120008089,1.403174541151888,1.0001980756813218
2019-11-12,1.4019657671959207,1.1215726137567366,0.2806708487928684,1.402243462549605,1.0001980757014055
2019-11-13,1.404410214523109,1.1235281716184873,0.2811602224004778,1.4046883940189652,1.0001980756704696
2019-11-14,1.4139478788140614,1.131158303051249,0.28306964443437627,1.4142279474856254,1.000198075667965
2019-11-15,1.4152688488762724,1.132215079101018,0.2833341003613102,1.415549179462328,1.0001980758534168
2019-11-18,1.4159074916347827,1.1327259933078262,0.283461955418867,1.416187948726693,1.0001980758577569
2019-11-19,1.4111540320857847,1.128923225668628,0.28251032192620873,1.4114335475948367,1.0001980758313382
2019-11-20,1.409146422248704,1.1273171377989633,0.2821084023661581,1.4094255401651212,1.0001980758784255
2019-11-21,1.4117160497508792,1.1293728398007035,0.28262283708038516,1.4119956768810886,1.0001980760431664
2019-11-22,1.4199349255621025,1.1359479404496822,0.28426824036995224,1.4202161808196343,1.0001980761593143
2019-11-25,1.4240695125196885,1.139255610015751,0.28509597665145137,1.4243515866672023,1.0001980761079663
2019-11-26,1.4299362999334222,1.1439490399467378,0.2862704961917292,1.430219536138467,1.0001980760989548
2019-11-27,1.4238765501488775,1.139101240119102,0.2850573459166979,1.4241585860358,1.0001980760803264
2019-11-29,1.413325073680102,1.1306600589440816,0.28294496063341446,1.413605019577496,1.000198076084269
2019-12-02,1.404467260371233,1.1235738082969864,0.28117164369117864,1.404745451988165,1.0001980762555178
2019-12-03,1.4139912954417326,1.1311930363533862,0.28307833709426705,1.4142713734476533,1.0001980761874725
2019-12-04,1.4160843271302883,1.1328674617042307,0.2834973580178371,1.4163648197220677,1.0001980761917955
2019-12-05,1.4272685281930733,1.1418148225544587,0.2857364135990783,1.427551236153537,1.0001980762231346
2019-12-06,1.423172880129572,1.1385383041036576,0.28491647275274695,1.4234547768564045,1.0001980762349874
2019-12-09,1.4206802748205347,1.1365442198564277,0.2844174581764379,1.4209616780328655,1.0001980763837706
2019-12-10,1.4263017392939514,1.1410413914351611,0.28554286457673245,1.4265842560118935,1.0001980764021796
2019-12-11,1.4397213319663418,1.1517770655730735,0.28822944123265154,1.440006506805725,1.0001980764138527
2019-12-12,1.4395030437447747,1.1516024349958198,0.288185740396745,1.4397881753925648,1.0001980764459157
2019-12-13,1.4496971076581362,1.159757686126509,0.2902265722519421,1.4499842583784512,1.0001980763552591
2019-12-16,1.449772280363455,1.159817824290764,0.2902416217852975,1.4500594460760614,1.0001980764258607
2019-12-17,1.4472307918392886,1.157784633471431,0.2897387248957206,1.4475233583671516,1.0002021560959817
2019-12-18,1.4534279279013178,1.1627423423210543,0.2909634842180702,1.4537058265391245,1.0001912022133823
2019-12-19,1.4612952554432825,1.169036204354626,0.2925515081074176,1.4615877124620438,1.0002001354734245
2019-12-20,1.4622149602945558,1.1697719682356447,0.29273468250847157,1.4625066507441162,1.000199485340036
2019-12-23,1.4635069358941666,1.1708055487153333,0.2929897688423136,1.4637953175576468,1.00019704837429
2019-12-24,1.4676004194223886,1.174080335537911,0.2938186346068311,1.4678989701447422,1.0002034277977863
2019-12-26,1.4667435857123234,1.1733948685698588,0.2936331844732688,1.4670280530431277,1.0001939448261952
2019-12-27,1.459484616736841,1.1675876933894729,0.2921874881408147,1.4597751815302875,1.0001990872593751
2019-12-30,1.4640290529174544,1.1712232423339637,0.2930846965010027,1.4643079388349665,1.0001904920643179
2019-12-31,1.4722801268212262,1.177824101456981,0.29478566413712975,1.4726097655941108,1.0002238967747232
2020-01-02,1.465126701517084,1.1721013612136673,0.293345607504312,1.4654469687179792,1.000218593517928
2020-01-03,1.4679913030888319,1.1743930424710656,0.293906350479466,1.4682993929505317,1.0002098717206644
2020-01-06,1.4650135924981365,1.1720108739985091,0.2933306760226375,1.4653415500211466,1.0002238597127626
2020-01-07,1.468320061711935,1.174656049369548,0.2939378112676608,1.4685938606372086,1.0001864708733559
2020-01-08,1.4749502389093978,1.1799601911275184,0.29529314440325866,1.475253335530777,1.0002054961668423
2020-01-09,1.4695827643847448,1.1756662115077958,0.29419969445709326,1.469865905964889,1.0001926680048283
2020-01-10,1.478249591605096,1.182599673284077,0.2959269066264304,1.4785265799105072,1.0001873758707487
2020-01-13,1.4766472706792788,1.181317816543423,0.2955910266380884,1.4769088431815114,1.0001771394607406
2020-01-14,1.4788077154178003,1.1830461723342403,0.29600674038913943,1.4790529127233798,1.000165807428527
2020-01-15,1.4889314818702393,1.1911451854961914,0.2980311953614917,1.4891763808576832,1.0001644796885725
2020-01-16,1.494147885849347,1.1953183086794776,0.29908204325067206,1.4944003519301496,1.0001689699407892
2020-01-17,1.4893357208166327,1.1914685766533062,0.29811237814909364,1.4895809548024,1.0001646599764844
2020-01-21,1.4895810799108284,1.1916648639286629,0.2981605770820453,1.4898254410107081,1.000164046860003
2020-01-22,1.4905257528956628,1.1924206023165302,0.2983496664248656,1.4907702687413957,1.0001640467091948
2020-01-23,1.4753840305419483,1.1803072244335586,0.29531883794336794,1.4756260623769266,1.0001640466678288
2020-01-24,1.4521604781828958,1.1617283825463167,0.2906703176565685,1.452398700202885,1.0001640466205823
2020-01-27,1.4654683065361012,1.172374645228881,0.2933340665287183,1.4657087117575993,1.0001640466869366
2020-01-28,1.4580197852887442,1.1664158282309953,0.29184314036107095,1.4582589685920664,1.0001640466780597
2020-01-29,1.4641388754828946,1.1713111003863157,0.2930679614220829,1.4643790618083985,1.0001640461355994
2020-01-30,1.4382044716038858,1.1505635772831087,0.28787682607657883,1.4384404033596874,1.0001640460445365
2020-01-31,1.4470714329747019,1.1576571463797616,0.28965167298826067,1.4473088193680224,1.000164046077416
2020-02-03,1.4672306623812554,1.1737845299050045,0.29368682590629913,1.4674713558113037,1.0001640460734766
2020-02-04,1.4877521353301684,1.1902017082641347,0.2977944871579292,1.487996195422064,1.0001640462044044
2020-02-05,1.4884614856397853,1.1907691885118283,0.29793647307588234,1.4887056615877108,1.000164045861637
2020-02-06,1.4781852426004516,1.1825481940803613,0.29587953889003854,1.4784277329703999,1.0001640459950212
2020-02-07,1.4844025909074523,1.1875220727259619,0.2971240286570555,1.4846461013830174,1.0001640461125954
2020-02-10,1.4898754327009132,1.1919003461607305,0.29821949481455384,1.4901198409752843,1.0001640461128538
2020-02-11,1.5012489256545312,1.200999140523625,0.30049605927236667,1.5014951997959918,1.000164046172658
2020-02-12,1.4989937458230276,1.199194996658422,0.3000446529045332,1.4992396495629552,1.0001640458738488
2020-02-13,1.501049072337469,1.2008392578699754,0.3004560557847732,1.5012953136547487,1.0001640461466699
2020-02-14,1.4950602103429347,1.1960481682743478,0.2992573009938701,1.495305469268218,1.0001640461852883
2020-02-18,1.4988387194185533,1.1990709755348428,0.3000136227468454,1.499084598281688,1.0001640462439014
2020-02-19,1.4949627765872264,1.1959702212697811,0.29923779831796093,1.495208019587742,1.000164046224666
2020-02-20,1.484040832037508,1.1872326656300065,0.29705161835891414,1.4842842839889205,1.0001640466658037
2020-02-21,1.4390676797131694,1.1512541437705355,0.2880496105208399,1.4393037542913754,1.0001640468898951
2020-02-24,1.391213854745992,1.1129710837967937,0.27847099538571957,1.3914420791825133,1.0001640469829585
2020-02-25,1.3795573791854752,1.10364590334838,0.27613778812625134,1.3797836914746315,1.0001640470281052
2020-02-26,1.320516365579715,1.056413092463772,0.2643198999240506,1.3207329923878226,1.000164047044591
2020-02-27,1.3054160079794996,1.0443328063835997,0.26129735243713476,1.3056301588207344,1.0001640479654956
2020-02-28,1.3586257160813235,1.086900572865059,0.2719480251998336,1.3588485980648926,1.0001640495832889
2020-03-02,1.3290669267364268,1.0632535413891415,0.26603141830195176,1.3292849596910932,1.000164049642106
2020-03-03,1.3840080545998472,1.1072064436798779,0.27702865718984404,1.3842351008697218,1.0001640498175712
2020-03-04,1.3376283469563304,1.0701026775650644,0.26774510656128364,1.337847784126348,1.000164049430858
2020-03-05,1.3127423294277023,1.050193863542162,0.26276381776050023,1.3129576813026622,1.0001640473298774
2020-03-06,1.208252764996112,0.9666022119968896,0.24184877339783795,1.2084509853947276,1.0001640554057545
2020-03-09,1.2609757729388207,1.0087806183510566,0.25240993059130984,1.2611905489423665,1.0001703252410987
2020-03-10,1.195092728709854,0.9560741829678833,0.23920350525728978,1.195277688225173,1.000154765826848
2020-03-11,1.0744042588667675,0.859523407093414,0.2149989911346902,1.0745223982281042,1.0001099580156738
2020-03-12,1.16327035996722,0.930616287973776,0.23283431231307813,1.163450600286854,1.000154942758654
2020-03-13,1.0282815818656992,0.8226252654925594,0.20574021163326228,1.0283654771258217,1.0000815878263327
2020-03-16,1.0848115400885334,0.8678492320708268,0.21701252910703053,1.0848617611778573,1.000046294758553
2020-03-17,1.0122133740698798,0.8097706992559038,0.20250909528041183,1.0122797945363158,1.0000656190356079
2020-03-18,1.0236302743172145,0.8189042194537717,0.20480039649425655,1.0237046159480283,1.0000726254700343
2020-03-19,0.9780992123622737,0.782479369889819,0.19569033426798593,0.978169704157805,1.000072070188423
2020-03-20,0.941976594028045,0.753581275222436,0.18846320707608824,0.9420444822985242,1.0000720700173544
2020-03-23,1.0341233174821272,0.8272986539857018,0.20689919193471545,1.0341978459204173,1.0000720691971934
2020-03-24,1.061038459094888,0.8488307672759104,0.21228415773860682,1.0611149250145173,1.000072067056546
2020-03-25,1.1291669967030138,0.903333597362411,0.22591477680131256,1.1292483741637236,1.0000720685779405
2020-03-26,1.0976173225868866,0.8780938580695093,0.21960022493389147,1.0976940830034008,1.0000699336771883
2020-03-27,1.1235951741037042,0.8988761392829634,0.22473807607259685,1.1236142153555602,1.0000169467182618
2020-03-30,1.1056029001022032,0.8844823200817626,0.22112365917096544,1.105605979252728,1.0000027850411068
2020-03-31,1.05514928988183,0.844119431905464,0.2109596285046404,1.0550790604101044,0.9999334411979431
2020-04-01,1.077543889753092,0.8620351118024736,0.21545129758212495,1.0774864093845986,0.9999466561222795
2020-04-02,1.0569728977351396,0.8455783181881117,0.21133068870558788,1.0569090068936995,0.9999395529984004
2020-04-03,1.133512343047395,0.906809874437916,0.22667840453569843,1.1334882789736145,0.9999787703460591
2020-04-06,1.1355284086390727,0.9084227269112581,0.22709758215068485,1.135520309061943,0.9999928671285825
2020-04-07,1.180675664464209,0.9445405315713672,0.23613880183833286,1.1806793334097,1.0000031074956497
2020-04-08,1.2036121661456418,0.9628897329165135,0.24072586024563064,1.2036155931621442,1.0000028472755582
2020-04-09,1.1830673049112146,0.9464538439289717,0.23661682122359173,1.1830706651525635,1.0000028402782621
2020-04-13,1.2154846777982171,0.9723877422385737,0.24311304535739883,1.2155007875959725,1.000013253804881
2020-04-14,1.1775440075579462,0.942035206046357,0.23551507134618632,1.1775502773925433,1.000005324500449
2020-04-15,1.1758621374811706,0.9406897099849365,0.23517011113647668,1.175859821121413,0.9999980300745438
2020-04-16,1.2213964166913391,0.9771171333530714,0.24432382127756064,1.221440954630632,1.0000364647690825
2020-04-17,1.1963217945139575,0.9570574356111661,0.23924399995771167,1.1963014355688777,0.9999829820486651
2020-04-20,1.1640189021850462,0.931215121748037,0.2327528335868696,1.1639679553349067,0.9999562319382925
2020-04-21,1.1857148554759263,0.948571884380741,0.23711400444901273,1.1856858888297537,0.9999755703093043
2020-04-22,1.1835699302684333,0.9468559442147466,0.23665208961521383,1.1835080338299604,0.9999477036059383
2020-04-23,1.1976435032160375,0.9581148025728301,0.239468963692517,1.197583766265347,0.999950121257678
2020-04-24,1.226310689216537,0.9810485513732297,0.24522143430670315,1.2262699856799328,0.9999668081360115
2020-04-27,1.2338038126122695,0.9870430500898156,0.24671467162609753,1.2337577217159132,0.9999626432526103
2020-04-28,1.2689249356009282,1.0151399484807426,0.2538091282178384,1.268949076698581,1.0000190248421914
2020-04-29,1.2459277405428357,0.9967421924342686,0.24915717788887642,1.2458993703231451,0.9999772296420029
2020-04-30,1.2059076570076719,0.9647261256061376,0.2410978799445585,1.2058240055506961,0.9999306319538733
2020-05-01,1.2102208833808124,0.96817670670465,0.24196382966234392,1.210140536366994,0.9999336096278607
2020-05-04,1.2158102067183714,0.9726481653746971,0.24304323405907546,1.2156913994337726,0.9999022813882116
2020-05-05,1.1998712202945043,0.9598969762356035,0.23983319973875233,1.199730175974356,0.9998824504507128
2020-05-06,1.2147259151459804,0.9717807321167844,0.24279279275845433,1.2145735248752387,0.9998745476079488
2020-05-07,1.2422132931200796,0.9937706344960637,0.2483015968472554,1.242072231343319,0.9998864431909223
2020-05-08,1.236441344239776,0.9891530753918207,0.24714688418599662,1.2362999595778175,0.9998856519449005
2020-05-11,1.2071247694839866,0.9656998155871893,0.2412616571819921,1.2069614727691813,0.9998647225871481
2020-05-12,1.1804919270288585,0.9443935416230869,0.23592586021689116,1.180319401839978,0.999853853138738
2020-05-13,1.1987437896684443,0.9589950317347555,0.23959190478060752,1.198586936515363,0.999869152061155
2020-05-14,1.2024282154560404,0.9619425723648324,0.2403313307500695,1.202273903114902,0.9998716660669178
2020-05-15,1.2549138323502909,1.0039310658802327,0.25082149602997306,1.2547525619102058,0.9998714888329958
2020-05-18,1.2385979236757907,0.9908783389406326,0.2475604127087147,1.2384387516493474,0.9998714901547946
2020-05-19,1.2564732133560073,1.0051785706848058,0.25113317261976525,1.256311743304571,0.9998714894589714
2020-05-20,1.251289537350858,1.0010316298806863,0.2500971026526621,1.2511287325333484,0.9998714887212676
2020-05-21,1.2554304665161045,1.0043443732128836,0.2509247557355568,1.2552691289484403,0.9998714882480814
2020-05-22,1.2832954937478394,1.0266363949982715,0.25649419010013397,1.2831305850984056,0.999871495963917
2020-05-26,1.3132309369245931,1.0505847495396745,0.262477429619737,1.3130621791594115,0.9998714942197624
2020-05-27,1.3053239953341855,1.0442591962673484,0.26089705914801725,1.3051562554153657,0.9998714955670628
2020-05-28,1.3066913659662258,1.0453530927729806,0.26117872991937674,1.3065318226923575,0.9998779028628919
2020-05-29,1.3149344131406862,1.051947530512549,0.262835362083329,1.314782892595878,0.9998847695031068
2020-06-01,1.3294301240043525,1.063544099203482,0.26570239777897187,1.3292464969824538,0.9998618753858642
2020-06-02,1.3566628439911241,1.0853302751928993,0.27117655798718815,1.3565068331800874,0.9998850039914281
2020-06-03,1.36189223916507,1.089513791332056,0.27217879237596654,1.3616925837080225,0.9998533984904929
2020-06-04,1.4073323257912351,1.125865860632988,0.2813665199102896,1.4072323805432778,0.9999289824818732
2020-06-05,1.4349073740955502,1.1479258992764403,0.28687909480035434,1.4348049940767946,0.9999286504330496
2020-06-08,1.4058185839839048,1.124654867187124,0.281080937352145,1.405735804539269,0.9999411165518944
2020-06-09,1.3799028133889923,1.1039222507111939,0.27588795576387365,1.3798102064750675,0.9999328888135988
2020-06-10,1.293062084537234,1.0344496676297872,0.25852104150363187,1.292970709133419,0.9999293340931517
2020-06-11,1.3137333290186755,1.0509866632149405,0.2626530391155391,1.3136397023304796,0.9999287323483939
2020-06-12,1.3277695388729132,1.0622156310983306,0.26545928074510083,1.3276749118434314,0.9999287323381721
2020-06-15,1.3520817553705027,1.0816654042964022,0.2703146291981251,1.3519800334945273,0.9999247664746815
2020-06-16,1.340759100762628,1.0726072806101026,0.2680645889649054,1.340671869575008,0.9999349389546783
2020-06-17,1.3427595492921056,1.0742076394336846,0.2684617764065276,1.3426694158402122,0.9999328744651707
2020-06-18,1.3309907336565248,1.06479258692522,0.2661104020950336,1.3309029890202535,0.9999340756963573
2020-06-19,1.3304962778772078,1.0643970223017662,0.2660358459228578,1.330432868224624,0.999952341352142
2020-06-22,1.3302100468631564,1.0641680374905251,0.26598644570183355,1.3301544831923586,0.9999582293999892
2020-06-23,1.2930487522931933,1.0344390018345546,0.25857337144489395,1.2930123732794485,0.9999718657052332
2020-06-24,1.30316098484654,1.042528787877232,0.26055148367426834,1.3030802715515004,0.9999380634495829
2020-06-25,1.2769443342202744,1.0215554673762195,0.25531195988751043,1.27686742726373,0.9999397726623757
2020-06-26,1.300648541704076,1.040518833363261,0.2600307015685304,1.3005495349317913,0.9999238789187777
2020-06-29,1.3182868125660536,1.054629450052843,0.2635486755818119,1.318178125634655,0.9999175544112536
2020-06-30,1.3235696553417333,1.0588557242733867,0.2646232221282545,1.3234789464016412,0.9999314664394684
2020-07-01,1.3291627653705935,1.063330212296475,0.26573407227874185,1.3290642845752167,0.9999259076473231
2020-07-02,1.343077402801848,1.0744619222414784,0.26851516989753765,1.342977092139016,0.9999253128199294
2020-07-06,1.3232486024632626,1.05859888197061,0.2645449791955478,1.323143861166158,0.9999208453363112
2020-07-07,1.3252731979204198,1.060218558336336,0.26495063628816257,1.3251691946244986,0.9999215231266395
2020-07-08,1.307035470222487,1.0456283761779896,0.26129713950908756,1.3069255156870772,0.9999158748642138
2020-07-09,1.3266307036172007,1.0613045628937605,0.26525872653238863,1.3265632894261492,0.9999491839048593
2020-07-10,1.3188703825318282,1.0550963060254626,0.26369918660221525,1.318795492627678,0.9999432166298203
2020-07-13,1.3395271907377755,1.0716217525902205,0.267770370756526,1.3393921233467465,0.9998991678608968
2020-07-14,1.363089897146829,1.0904719177174633,0.2725973224078584,1.3630692401253217,0.9999848454437593
2020-07-15,1.3615092840433038,1.089207427234643,0.2722291949806369,1.36143662221528,0.9999466314112762
2020-07-16,1.3672309747699605,1.0937847798159683,0.2733752422171637,1.367160022033132,0.9999481047905308
2020-07-17,1.3611743766272635,1.0889395013018108,0.2721705351573687,1.3611100364591795,0.9999527318687533
2020-07-20,1.3731491330937529,1.0985193064750023,0.2745700377188393,1.3730893441938417,0.9999564585524833
2020-07-21,1.3847565431077613,1.107805234486209,0.27692293737297274,1.3847281718591817,0.9999795117418142
2020-07-22,1.3781607863138876,1.10252862905111,0.27557031034525103,1.3780989393963612,0.9999551235827193
2020-07-23,1.3697774756088017,1.0958219804870415,0.27394001014933406,1.3697619906363756,0.9999886952634994
2020-07-24,1.3736689406702978,1.0989351525362383,0.2746669547544911,1.3736021072907294,0.9999513468066507
2020-07-27,1.368370403723005,1.094696322978404,0.27361309151935903,1.368309414497763,0.9999554293003736
2020-07-28,1.3861571516068403,1.1089257212854722,0.2771967280695,1.3861224493549722,0.9999749651380957
2020-07-29,1.37699086493071,1.1015926919445682,0.27533601911038386,1.3769287110549522,0.9999548625351548
2020-07-30,1.3722283084675098,1.097782646774008,0.2743756190621931,1.372158265836201,0.9999489570125638
2020-07-31,1.3748567770794213,1.0998854216635372,0.274866401904875,1.3747518235684122,0.9999236622215791
2020-08-03,1.3887970214807397,1.1110376171845917,0.277696078682274,1.3887336958668657,0.999954402541268
2020-08-04,1.399373424189203,1.1194987393513625,0.2798347896045876,1.39933352895595,0.9999714906446246
2020-08-05,1.40234988507643,1.1218799080611441,0.2804681027489534,1.4023480108100976,0.9999986634809527
2020-08-06,1.4162757706444558,1.1330206165155647,0.28326639089492134,1.416287007410486,1.0000079340233472
2020-08-07,1.432120797573621,1.1456966380588969,0.28641071782893107,1.432107355887828,0.9999906141389637
2020-08-10,1.4276144321823314,1.1420915457458651,0.28548287902752345,1.4275744247733886,0.9999719760398599
2020-08-11,1.4409503759888187,1.152760300791055,0.28814542946767463,1.4409057302587296,0.999969016468691
2020-08-12,1.4309398869377454,1.1447519095501963,0.28612826827599697,1.4308801778261933,0.999958272801606
2020-08-13,1.4351757873778948,1.1481406299023158,0.286941000406544,1.4350816303088598,0.9999343933538574
2020-08-14,1.4351499964893235,1.1481199971914589,0.28695144527814015,1.435071442469599,0.9999452642435169
2020-08-17,1.431140052936342,1.1449120423490737,0.28615579488924076,1.4310678372383145,0.9999495397400978
2020-08-18,1.4241898083775468,1.1393518467020376,0.28473129400813796,1.4240831407101755,0.9999251029127271
2020-08-19,1.4200882662569136,1.136070613005531,0.28396222862340165,1.4200328416289325,0.9999609709971569
2020-08-20,1.4206648429335875,1.13653187434687,0.28408776505319694,1.420619639400067,0.9999681814224196
2020-08-21,1.4423941285295485,1.1539153028236389,0.28840736096337943,1.4423226637870183,0.9999504540803954
2020-08-24,1.442297831859328,1.1538382654874624,0.2884045802262346,1.442242845713697,0.9999618760110316
2020-08-25,1.4472146762509004,1.1577717410007204,0.2893847070457582,1.4471564480464787,0.999959765329652
2020-08-26,1.4549543687348812,1.163963494987905,0.2909315033669887,1.4548949983548938,0.9999591943347068
2020-08-27,1.4653503602971736,1.172280288237739,0.29301027719386846,1.4652905654316075,0.9999591941502959
2020-08-28,1.4560313343534643,1.1648250674827716,0.2911468544046814,1.455971921887453,0.9999591956123405
2020-08-31,1.4618121871534742,1.1694497497227794,0.29230278864625325,1.4617525383690326,0.9999591953152629
2020-09-01,1.4870670714398115,1.1896536571518492,0.2973527367729875,1.4870063939248368,0.9999591965169964
2020-09-02,1.4518942774239108,1.1615154219391286,0.2903196111730726,1.4518350331122012,0.9999591951606733
2020-09-03,1.449051939460265,1.159241551568212,0.2897512589367545,1.4489928105049665,0.9999591947295412
2020-09-04,1.4196563091987642,1.1357250473590115,0.2838733327018346,1.419598380060846,0.9999591949554671
2020-09-08,1.4396096616488303,1.1516877293190644,0.2878631886805702,1.4395509179996346,0.9999591947374621
2020-09-09,1.4179429757982391,1.1343543806385914,0.2835307339390571,1.4178851145776485,0.999959193548275
2020-09-10,1.4259075207557974,1.140726016604638,0.2851233177296675,1.4258493343343055,0.9999591934107612
2020-09-11,1.4480386303657644,1.1584309042926115,0.2895486363698185,1.44797954066243,0.9999591932817984
2020-09-14,1.4497593691485173,1.159807495318814,0.28989271435201575,1.4497002096708298,0.9999591935876073
2020-09-15,1.459949307098803,1.1679594456790425,0.29191690864372505,1.4598763543227675,0.9999500306095007
2020-09-16,1.4522549593132934,1.1618039674506349,0.2903636732414806,1.4521676406921156,0.999939873765541
2020-09-17,1.4367813378183594,1.1494250702546875,0.28727326321105195,1.4366983334657395,0.9999422289589689
2020-09-18,1.4022929224126621,1.1218343379301297,0.2804264296909053,1.402260767621035,0.9999770698460263
2020-09-21,1.4107511658619796,1.1286009326895836,0.28212727202948484,1.4107282047190686,0.9999837241715855
2020-09-22,1.380272934862237,1.1042183478897896,0.2760352289896971,1.3802535768794866,0.9999859752493427
2020-09-23,1.3858296334431617,1.1086637067545293,0.27714322597373814,1.3858069327282674,0.9999836194036074
2020-09-24,1.403077312113843,1.1224618496910743,0.2806232095895777,1.403085059280652,1.000005521553048
2020-09-25,1.4284311890857038,1.142744951268563,0.285656195258732,1.428401146527295,0.9999789681437661
2020-09-28,1.4174687427030341,1.1339749941624273,0.28351517793573205,1.4174901720981594,1.0000151180717285
2020-09-29,1.4261368188475623,1.1409094550780499,0.28526209818155024,1.4261715532596,1.0000243555951844
2020-09-30,1.4311383019122204,1.1449106415297763,0.28634063766130063,1.431251279191077,1.0000789422501692
2020-10-01,1.4331135894981994,1.1464908715985596,0.2867033701576852,1.4331942417562447,1.0000562776444493
2020-10-02,1.456995596215428,1.1655964769723424,0.29145698501452816,1.4570534619868705,1.0000397158169816
2020-10-05,1.4434110430360274,1.154728834428822,0.28873336348352285,1.443462197912345,1.0000354402687746
2020-10-06,1.4716193028694684,1.1772954422955748,0.2943275492655583,1.4716229915611332,1.000002506552243
2020-10-07,1.4916336132047254,1.1933068905637805,0.2983189805128065,1.4916258710765868,0.9999948096308168
2020-10-08,1.4952277366369067,1.1961821893095255,0.29901908686638623,1.4952012761759117,0.9999823033900812
2020-10-09,1.5042730229504215,1.2034184183603374,0.3008746621407011,1.5042930805010384,1.0000133337162276
2020-10-12,1.4917921788799813,1.193433743103985,0.29835067337618437,1.4917844164801695,0.9999947965937067
2020-10-13,1.4853493386123684,1.1882794708898947,0.2970320365670996,1.4853115074569943,0.9999745304653991
2020-10-14,1.4889828625571084,1.1911862900456869,0.29772412811831717,1.488910418164004,0.9999513463882452
2020-10-15,1.4916091318109186,1.193287305448735,0.29821315072379884,1.4915004561725338,0.999927142012564
2020-10-16,1.4699169918259405,1.1759335934607524,0.29385051917538874,1.469784112636141,0.9999096008879832
2020-10-19,1.4757853928016185,1.1806283142412948,0.2950052516298936,1.4756335658711883,0.9998971212669737
2020-10-20,1.4708226426906088,1.176658114152487,0.2940100579611424,1.4706681721136294,0.9998949767473686
2020-10-21,1.486383844776585,1.189107075821268,0.2971314555826656,1.4862385314039337,0.9999022369799283
2020-10-22,1.4907389417876966,1.1925911534301574,0.29800502308507104,1.4905961765152285,0.9999042318749003
2020-10-23,1.4575852891260799,1.166068231300864,0.29137661082436195,1.4574448421252257,0.9999036440591834
2020-10-26,1.4396172674963994,1.1516938139971196,0.28778473871723886,1.4394785527143585,0.9999036446796153
2020-10-27,1.395572522785844,1.1164580182286752,0.27898003347054307,1.3954380516992182,0.9999036445004252
2020-10-28,1.4127294767694294,1.1301835814155436,0.2824097711261284,1.412593352541672,0.9999036445186459
2020-10-29,1.4093389678717023,1.127471174297362,0.28173199420690787,1.4092031685042699,0.9999036432174742
2020-10-30,1.4344995146783948,1.1475996117427159,0.2867616785767642,1.43436129031948,0.9999036427977142
2020-11-02,1.4638340689854734,1.1710672551883787,0.29262576313523553,1.4636930183236143,0.9999036429976269
2020-11-03,1.4638022925918797,1.1710418340735038,0.29261941098235644,1.4636612450558601,0.9999036430413224
2020-11-04,1.4926372335351563,1.1941097868281252,0.2983836181550945,1.4924934049832197,0.9999036413204058
2020-11-05,1.490333825722784,1.1922670605782273,0.2979231599132103,1.4901902204914377,0.9999036422378209
2020-11-06,1.5453539012052007,1.2362831209641607,0.30892186943008054,1.5452049903942413,0.9999036396699531
2020-11-09,1.5600880029830004,1.2480704023864004,0.311867268281753,1.5599376706681534,0.9999036385668247
2020-11-10,1.5574603114155314,1.2459682491324253,0.311341983217833,1.5573102323502583,0.9999036385934377
2020-11-11,1.5369793040484563,1.2295834432387651,0.30724775338390703,1.5368311966226722,0.9999036373317494
2020-11-12,1.568295813493401,1.2546366507947209,0.31350803691760576,1.5681446877123266,0.9999036369409557
2020-11-13,1.5991188193663102,1.2792950554930482,0.31966966751974574,1.598964723012794,0.9999036367075104
2020-11-16,1.5927074152205558,1.2741659321764447,0.3183880045201095,1.5925539366965542,0.9999036367109647
2020-11-17,1.5742121471974693,1.2593697177579755,0.31469073311351137,1.5740604508714868,0.9999036366685059
2020-11-18,1.5810975450386016,1.2648780360308813,0.31606714882126746,1.5809451848521487,0.9999036364404392
2020-11-19,1.5709404539726992,1.2567523631781594,0.3140367093824247,1.5707890725605842,0.9999036364410043
2020-11-20,1.5963283956941072,1.277062716555286,0.3191118513055484,1.5961745678608343,0.9999036364731168
2020-11-23,1.6303884081062776,1.3043107264850222,0.32592057202975366,1.6302312985147758,0.9999036367090685
2020-11-24,1.6194726873842116,1.2955781499073693,0.3237384798442966,1.619316629751666,0.9999036367610511
2020-11-25,1.6186652880049623,1.2949322304039699,0.32357707790255796,1.6185093083065278,0.999903636841668
2020-11-27,1.6041009246810092,1.2832807397448074,0.32066560871244953,1.603946348457257,0.9999036368458032
2020-11-30,1.620840406024605,1.296672324819684,0.32401189192922353,1.6206842167489075,0.9999036368564622
2020-12-01,1.6269409620309503,1.3015527696247604,0.3252314157544577,1.626784185379218,0.9999036371593124
2020-12-02,1.6337485835481402,1.3069988668385122,0.3265922839588933,1.6335911507974055,0.9999036370997838
2020-12-03,1.6594543632979597,1.3275634906383678,0.3317309609355983,1.659294451573966,0.999903635960994
2020-12-04,1.6495970062111414,1.3196776049689132,0.32976043947318534,1.6494380444420984,0.9999036359974924
2020-12-07,1.6544986906268242,1.3235989525014595,0.3307499531305403,1.6543489056319998,0.9999094680481326
2020-12-08,1.6510056863623834,1.3208045490899067,0.3300694147112049,1.6508739638011116,0.9999202167725043
2020-12-09,1.646464706101922,1.3171717648815378,0.3291854423845707,1.6463572072661083,0.9999347092977972
2020-12-10,1.6412847735343596,1.3130278188274878,0.3281055642861839,1.6411333831136716,0.9999077610271361
2020-12-11,1.623579538964406,1.298863631171525,0.32446117946177894,1.6233248106333038,0.9998431069584279
2020-12-14,1.6499743124992705,1.3199794499994164,0.32975814231278716,1.6497375923122035,0.9998565309858016
2020-12-15,1.6491718938,1.31933751504,0.3296136396445029,1.6489511546845028,0.9998661515410692
2020-12-16,1.6570458993625905,1.3256367194900724,0.33115833226996993,1.6567950517600423,0.9998486175889004
2020-12-17,1.6471273142920684,1.3177018514336547,0.3291295099822238,1.6468313614158785,0.9998203217962438
2020-12-18,1.6329979623889614,1.3063983699111692,0.32628759498110416,1.6326859648922734,0.9998089418940661
2020-12-21,1.6258626512300807,1.3006901209840647,0.3248145976852997,1.6255047186693643,0.9997798506771495
2020-12-22,1.6352698853655554,1.3082159082924445,0.3267744301439077,1.6349903384363522,0.9998290515023209
2020-12-23,1.636970102803079,1.3095760822424634,0.3270716604156033,1.6366477426580666,0.9998030751169735
2020-12-24,1.6424078289593256,1.3139262631674606,0.32813682859385734,1.642063091761318,0.9997901025598338
2020-12-28,1.6374783258314027,1.3099826606651224,0.3271574510208007,1.637140111685923,0.9997934542759167
2020-12-29,1.6481405790411832,1.3185124632329466,0.32930749728630315,1.6478199605192496,0.9998054665196582
2020-12-30,1.6618677318234925,1.329494185458794,0.3320323658266052,1.6615265512853994,0.9997947005453204
2020-12-31,1.6364192979006904,1.3091354383205525,0.3269581257873239,1.6360935641078764,0.9998009472301923
2021-01-04,1.654373235136658,1.3234985881093264,0.3305443621695109,1.6540429502788374,0.9998003565025076
2021-01-05,1.6938566327162288,1.355085306172983,0.338433160642531,1.693518466815514,0.9998003574238912
2021-01-06,1.7060860094052965,1.3648688075242372,0.3408765946718372,1.7057454021960745,0.9998003575386327
2021-01-07,1.7089215576129582,1.3671372460903666,0.34144175442166147,1.708579000512028,0.9997995477905911
2021-01-08,1.7111810650684667,1.3689448520547733,0.341921257731378,1.7108661097861513,0.9998159427486987
2021-01-11,1.726640530133928,1.3813124241071426,0.34507907202323845,1.726391496130381,0.999855769628825
2021-01-12,1.7227874708010142,1.3782299766408115,0.3442676902952355,1.722497666936047,0.9998317819981403
2021-01-13,1.7321029680096398,1.385682374407712,0.3462001855568965,1.7318825599646086,0.9998727511873705
2021-01-14,1.7169503760695113,1.3735603008556092,0.34313156943901635,1.7166918702946257,0.9998494389939927
2021-01-15,1.7286362123212244,1.3829089698569796,0.3455143568329948,1.7284233266899744,0.9998768476381944
2021-01-19,1.7367662302808462,1.389412984224677,0.34711032000299774,1.7365233042276746,0.9998601273735428
2021-01-20,1.7285945141722279,1.3828756113377825,0.3454779805089138,1.7283535918466963,0.9998606253088528
2021-01-21,1.7162825545373617,1.3730260436298893,0.3429942164757218,1.7160202601056112,0.9998471729307875
2021-01-22,1.7132568776947719,1.3706055021558177,0.3423452610558413,1.712950763211659,0.9998213259855553
2021-01-25,1.7078692493738807,1.3662953994991047,0.34131923638481954,1.7076146358839241,0.9998509174569131
2021-01-26,1.6710066640156709,1.3368053312125368,0.33404123023544885,1.6708465614479855,0.9999041879532062
2021-01-27,1.6885744150273696,1.3508595320218957,0.337454851922457,1.6883143839443526,0.999846005552552
2021-01-28,1.6576576787306283,1.3261261429845028,0.33126479406414844,1.6573909370486513,0.9998390851824237
2021-01-29,1.679195409183861,1.343356327347089,0.3355728655380756,1.6789291928851646,0.9998414619893311
2021-02-01,1.6986734068211855,1.3589387254569485,0.3394270668016354,1.698365792258584,0.9998189089424923
2021-02-02,1.7054705429465815,1.3643764343572653,0.3408871819301179,1.7052636162873833,0.9998786688746669
2021-02-03,1.72344816307986,1.378758530463888,0.34449615938111044,1.7232546898449985,0.999887740612102
2021-02-04,1.7317052368603418,1.3853641894882736,0.3461634283603726,1.7315276178486463,0.9998974311511482
2021-02-05,1.7510804455824558,1.4008643564659646,0.3500991287187968,1.7509634851847613,0.99993320672446
2021-02-08,1.747718822507607,1.3981750580060857,0.3494083315310235,1.7475833895371091,0.9999225087183626
2021-02-09,1.7543519715962255,1.4034815772769804,0.35074672410498375,1.7542283013819642,0.9999295066114078
2021-02-10,1.7544033658997369,1.4035226927197897,0.35076136963737353,1.7542840623571632,0.9999319976546485
2021-02-11,1.76817174170567,1.414537393364536,0.353571696383694,1.7681090897482301,0.9999645668138665
2021-02-12,1.7717372071417907,1.4173897657134327,0.35438401090837446,1.7717737766218071,1.0000206404645502
2021-02-16,1.7763796871989457,1.4211037497591565,0.3553265790138697,1.7764303287730263,1.0000285083045284
2021-02-17,1.7707930564901193,1.4166344451920956,0.35413414259392995,1.7707685877860255,0.9999861820640169
2021-02-18,1.7804785381409938,1.424382830512795,0.3561601353939319,1.780542965906727,1.0000361856452369
2021-02-19,1.7898950163779335,1.431916013102347,0.35824501061680203,1.790161023719149,1.0001486161689828
2021-02-22,1.7952193293697025,1.4361754634957622,0.35929420291878583,1.795469666414548,1.0001394464953388
2021-02-23,1.823812523076466,1.4590500184611728,0.36521407580836074,1.8242640942695334,1.0002475973743756
2021-02-24,1.7793838569922984,1.4235070855938388,0.35625264961696973,1.7797597352108085,1.000211240658407
2021-02-25,1.7657306709513838,1.4125845367611072,0.3534925089187987,1.7660770456799058,1.0001961650965348
2021-02-26,1.808812726900778,1.4470501815206225,0.36221319948508496,1.8092633810057075,1.0002491435941525
2021-03-01,1.8029232225804848,1.4423385780643878,0.3610857026298506,1.8034242806942384,1.000277914281916
2021-03-02,1.79749941208199,1.437999529665592,0.3601541018782004,1.7981536315437925,1.0003639608760952
2021-03-03,1.7809358791381047,1.4247487033104838,0.35693331498930647,1.7816820182997901,1.0004189590256591
2021-03-04,1.8221458250931932,1.4577166600745546,0.36524474780264504,1.8229614078771996,1.0004475946830238
2021-03-05,1.8369493107514112,1.469559448601129,0.36833620470774653,1.8378956533088755,1.0005151707512694
2021-03-08,1.8315887846106258,1.4652710276885008,0.3670194480762172,1.832290475764718,1.0003831051811343
2021-03-09,1.85054064966278,1.4804325197302242,0.37089766384436457,1.8513301835745888,1.0004266504013042
2021-03-10,1.860982526425012,1.4887860211400097,0.37291876150838843,1.8617047826483981,1.000388104784505
2021-03-11,1.881967404838986,1.505573923871189,0.3772541516522977,1.8828280755234865,1.000457324968162
2021-03-12,1.8934908382304028,1.5147926705843222,0.3795086579133253,1.8943013284976475,1.0004280402365198
2021-03-15,1.8794672188347683,1.5035737750678146,0.3765798219291757,1.8801535969969905,1.00036519826169
2021-03-16,1.885985065893112,1.5087880527144897,0.3779439672058094,1.886732019920299,1.0003960551118323
2021-03-17,1.865659007396263,1.4925272059170105,0.3738475903043571,1.8663747962213675,1.0003836654079157
2021-03-18,1.8651307618393165,1.4921046094714532,0.37368824509559945,1.8657928545670526,1.0003549846157074
2021-03-19,1.8653497449042578,1.4922797959234062,0.3735957567813102,1.8658755527047164,1.0002818816154422
2021-03-22,1.8366988992139488,1.469359119371159,0.36771719242593354,1.8370763117970925,1.0002054841881296
2021-03-23,1.820933209366587,1.4567465674932698,0.3644769795147646,1.8212235470080345,1.0001594444205606
2021-03-24,1.8347667967254988,1.467813437380399,0.3672315867585797,1.8350450241389789,1.000151641839702
2021-03-25,1.8493744293007264,1.479499543440581,0.36990984670496196,1.849409390145543,1.0000189041457819
2021-03-26,1.8405396476353637,1.472431718108291,0.368052779033053,1.840484497141344,0.9999700356930151
2021-03-29,1.845312583895641,1.4762500671165129,0.3691365278323577,1.8453865949488706,1.0000401075963365
2021-03-30,1.8370094178111402,1.4696075342489123,0.3673935597036475,1.8370010939525598,0.9999954687986355
2021-03-31,1.8542018519398202,1.4833614815518563,0.37084122749575293,1.8542027090476092,1.0000004622510694
2021-04-01,1.871731453543583,1.4973851628348664,0.37431469245640114,1.8716998552912676,0.9999831181694064
2021-04-05,1.8724289614721994,1.4979431691777596,0.3744618029806676,1.8724049721584273,0.9999871881308899
2021-04-06,1.868104600668958,1.4944836805351664,0.37359581071919534,1.868079491254362,0.9999865588813458
2021-04-07,1.8685376295274376,1.4948301036219502,0.373682410579497,1.8685125142014471,0.9999865588326434
2021-04-08,1.8780621585889659,1.5024497268711727,0.37558718872638647,1.8780369155975591,0.9999865590218666
2021-04-09,1.874102650944467,1.4992821207555735,0.37479534046163027,1.8740774612172038,0.9999865590456049
2021-04-12,1.8707857193549748,1.4966285754839799,0.3741319974696243,1.870760572953604,0.9999865583737835
2021-04-13,1.8740746855634391,1.4992597484507515,0.3747897473045594,1.8740494957553109,0.9999865588018864
2021-04-14,1.885912365055312,1.5087298920442498,0.3771571242947173,1.8858870163389672,0.9999865589102577
2021-04-15,1.890920739672271,1.5127365917378168,0.3781587327911218,1.8908953245289386,0.99998655938147
2021-04-16,1.8826425637638171,1.5061140510110538,0.3765032090862465,1.8826172600973003,0.9999865594946147
2021-04-19,1.8671528887066824,1.493722310965346,0.3734054802375544,1.8671277912029003,0.9999865584093655
2021-04-20,1.8922474468539543,1.5137979574831635,0.3784240549184459,1.8922220124016094,0.9999865586007859
2021-04-21,1.8769740330423856,1.5015792264339085,0.3753695774265518,1.8769488038604603,0.9999865585871295
2021-04-22,1.891291400711214,1.5130331205689713,0.37823285627815556,1.891265976847127,0.999986557404598
2021-04-23,1.8956220798807564,1.5164976639046053,0.3790989345424594,1.8955965984470646,0.9999865577453638
2021-04-26,1.9000295629685462,1.520023650374837,0.3799803725302695,1.9000040229051065,0.9999865580699703
2021-04-27,1.89767477975774,1.518139823806192,0.37950944812824583,1.897649271934438,0.9999865583794577
2021-04-28,1.9061624894035982,1.5249299915228787,0.38120687608894294,1.9061368676118216,0.9999865584424628
2021-04-29,1.894146121548849,1.5153168972390794,0.3788037656529975,1.8941206628920768,0.9999865592957783
2021-04-30,1.9052073261649554,1.5241658609319644,0.3810158584187549,1.9051817193507192,0.9999865595649962
2021-05-03,1.9030280655861935,1.522422452468955,0.38058003555643416,1.903002488025389,0.9999865595456698
2021-05-04,1.9080294771106585,1.526423581688527,0.38158025209781377,1.9080038337863408,0.9999865603096674
2021-05-05,1.9223121593688384,1.5378497274950709,0.38443659639514105,1.922286323890212,0.9999865602058955
2021-05-06,1.9419355656027644,1.5535484524822116,0.3883610123871503,1.941909464869362,0.9999865594230495
2021-05-07,1.9326676867134074,1.546134149370726,0.3865075610703603,1.9326417104410862,0.9999865593689491
2021-05-10,1.9128309486511879,1.5302647589209504,0.3825404792253051,1.9128052381462555,0.9999865589241168
2021-05-11,1.8750756576451035,1.5000605261160829,0.37498992868108033,1.8750504547971631,0.9999865590229186
2021-05-12,1.8953353879575756,1.5162683103660606,0.37904160231444356,1.8953099126805042,0.9999865589603648
2021-05-13,1.921698426774218,1.5373587414193746,0.38431385360790277,1.9216725950272773,0.9999865578554985
2021-05-14,1.9192071802220971,1.5353657441776778,0.3837960301076131,1.919161774285291,0.9999763413047459
2021-05-17,1.9045886348986565,1.5236709079189252,0.380882485398931,1.9045533933178562,0.9999814964863517
2021-05-18,1.8927131175789869,1.5141704940631895,0.3785445167230159,1.8927150107862054,1.000001000260526
2021-05-19,1.904033892573947,1.5232271140591578,0.38085035651662075,1.9040774705757786,1.00002288719807
2021-05-20,1.9088590330667305,1.5270872264533846,0.38173770801590146,1.908824934469286,0.999982136659725
2021-05-21,1.9177648561866967,1.5342118849493573,0.38350880623862554,1.917720691187983,0.9999769705865809
2021-05-24,1.9096819571393047,1.5277455657114438,0.38196387353709105,1.9097094392485348,1.0000143909346408
2021-05-25,1.919275042864573,1.5354200342916586,0.38379342903872854,1.9192134633303872,0.9999679152107902
2021-05-26,1.9316497278719007,1.5453197822975206,0.3861832200894861,1.9315030023870068,0.9999240413602027
2021-05-27,1.9326589888044032,1.5461271910435226,0.38643065220390455,1.932557843247427,0.9999476650777183
2021-05-28,1.943965143625348,1.5551721149002784,0.38852049794719645,1.943692612847475,0.9998598067564294
2021-06-01,1.949972216880131,1.559977773504105,0.3897061529645554,1.9496839264686603,0.9998521566564
2021-06-02,1.9517400436637837,1.561392034931027,0.3899932958062751,1.9513853307373021,0.9998182581083823
2021-06-03,1.9602143654200461,1.568171492336037,0.3917211455201779,1.959892637856215,0.999835871234031
2021-06-04,1.9528016736090699,1.562241338887256,0.3902392292608301,1.9524805681480861,0.9998355667826778
2021-06-07,1.9514585591221536,1.561166847297723,0.38996253202729936,1.9511293793250224,0.9998313160191937
2021-06-08,1.9427525669407695,1.5542020535526158,0.388221739371035,1.9424237929236507,0.9998307689699073
2021-06-09,1.9437465823397024,1.5549972658717621,0.38842037311669186,1.9434176389884539,0.9998307683958202
2021-06-10,1.9506692268310544,1.5605353814648435,0.38980373039623184,1.9503391118610753,0.9998307683504521
2021-06-11,1.946182956238581,1.556946364990865,0.38890723771981117,1.945853602710676,0.9998307694927401
2021-06-14,1.9487701070604577,1.5590160856483664,0.38942423116188646,1.9484403168102529,0.9998307700585052
2021-06-15,1.9381250018583207,1.5505000014866566,0.3872970119540237,1.9377970134406803,0.9998307702453011
2021-06-16,1.9188854311347687,1.5351083449078151,0.38345235245222403,1.918560697360039,0.9998307695861042
2021-06-17,1.8885691292428095,1.5108553033942478,0.377394222596672,1.8882495259909198,0.9998307696298002
2021-06-18,1.9244312603616767,1.5395450082893414,0.38456057575568336,1.9241055840450247,0.9998307674977226
2021-06-21,1.9279339697840776,1.5423471758272622,0.38526052530058214,1.9276077011278443,0.9998307677221592
2021-06-22,1.9291562985432367,1.5433250388345894,0.3855047852472721,1.9288298240818615,0.9998307682676507
2021-06-23,1.9425155152499856,1.5540124121999885,0.38817436768555974,1.9421867798855483,0.9998307682163379
2021-06-24,1.9555352029682447,1.564428162374596,0.39077610190039025,1.955204264274986,0.9998307682245985
2021-06-25,1.9464045436812232,1.5571236349449786,0.38895151950007956,1.946075154445058,0.9998307704129471
2021-06-28,1.9427850467091936,1.554228037367355,0.38822823326192296,1.9424562706292778,0.9998307707373636
2021-06-29,1.9511388901984348,1.560911112158748,0.3898975883235245,1.9508087004822725,0.9998307707776105
2021-06-30,1.9615547335129624,1.56924378681037,0.3919789946081142,1.9612227814184842,0.9998307709237949
2021-07-01,1.966896553514205,1.573517242811364,0.39304645462268595,1.96656369743405,0.9998307709266355
2021-07-02,1.9467053197765007,1.5573642558212006,0.38901162778620485,1.9463758836074054,0.9998307724508951
2021-07-06,1.9487284812664238,1.5589827850131392,0.38941591732531466,1.948398702338454,0.9998307722537336
2021-07-07,1.9328762132753248,1.54630097062026,0.3862481465533878,1.9325491171736477,0.9998307723482599
2021-07-08,1.9622284914032506,1.5697827931226005,0.39211363535798865,1.961896428480589,0.9998307725501305
2021-07-09,1.9686899943111835,1.5749519954489468,0.39340484237145135,1.9683568378203982,0.9998307724970676
2021-07-12,1.9559484204688702,1.5647587363750963,0.39085868262496176,1.9556174190000581,0.9998307718821478
2021-07-13,1.9510426812763106,1.5608341450210486,0.3898783639712321,1.9507125089922805,0.9998307713674341
2021-07-14,1.9473582551319053,1.5578866041055244,0.38914210182015696,1.9470287059256814,0.9998307711452912
2021-07-15,1.9335818558770932,1.5468654847016747,0.3863891526438283,1.933254637345503,0.9998307707886297
2021-07-16,1.897404649469454,1.5179237195755633,0.37915983355220917,1.8970835531277723,0.9998307707621716
2021-07-19,1.9301193566834287,1.544095485346743,0.385697237417081,1.929792722763824,0.999830770092288
2021-07-20,1.948015503594189,1.5584124028753514,0.38927343805792186,1.9476858409332733,0.9998307700009023
2021-07-21,1.9404714258153275,1.5523771406522622,0.3877658996202067,1.9401430402724689,0.9998307702244466
2021-07-22,1.9544713588423681,1.5635770870738945,0.3905635172420709,1.9541406043159655,0.999830770338022
2021-07-23,1.962702245957923,1.5701617967663386,0.39220830177437865,1.9623700985407173,0.9998307703479273
2021-07-26,1.960051402953654,1.5680411223629234,0.39167858289775387,1.9597197052606772,0.9998307709208663
2021-07-27,1.9624922171261128,1.5699937737008902,0.39216633305706844,1.9621601067579586,0.9998307711152912
2021-07-28,1.975730603388386,1.5805844827107087,0.3948117698820391,1.9753962525927478,0.9998307710595439
2021-07-29,1.9620677878412165,1.5696542302729732,0.392097606238442,1.9617518365114153,0.9998389702268398
2021-07-30,1.9558118742029174,1.5646494993623339,0.3908635613719953,1.9555130607343292,0.9998472176830863
2021-08-02,1.9686572879410622,1.57492583035285,0.39339487597056694,1.968320706323417,0.9998290298566912
2021-08-03,1.9491834279653637,1.559346742372291,0.3895932124894209,1.9489399548617121,0.9998750896908118
2021-08-04,1.9630008955594518,1.5704007164475615,0.3922789171901401,1.9626796336377015,0.999836341428332
2021-08-05,1.968533131180056,1.5748265049440449,0.39331777236073795,1.9681442773047828,0.9998024651604213
2021-08-06,1.9619259868719938,1.5695407894975952,0.39202658129253665,1.961567370790132,0.9998172122265256
2021-08-09,1.9712433537452911,1.576994682996233,0.39380569116933783,1.9708003741655706,0.999775279099925
2021-08-10,1.98358221958018,1.586865775664144,0.39623677191756246,1.9831025475817063,0.9997581789175469
2021-08-11,1.9811746991355812,1.584939759308465,0.39572503729675523,1.9806647966052204,0.9997426261643746
2021-08-12,1.982490484284719,1.5859923874277753,0.39609008244089194,1.9820824698686672,0.9997941909833686
2021-08-13,1.9827637109288148,1.586210968743052,0.3961963248199276,1.9824072935629795,0.9998202421373407
2021-08-16,1.9692450670333013,1.5753960536266411,0.3935006449638748,1.968896698590516,0.9998230954340742
2021-08-17,1.9532552884555847,1.5626042307644679,0.39037354907619426,1.952977779840662,0.9998579250661381
2021-08-18,1.9476709787767021,1.5581367830213617,0.3893552578313433,1.947492040852705,0.9999081272314744
2021-08-19,1.9597803557424143,1.5678242845939314,0.3918101042667509,1.9596343888606822,0.9999255187540255
2021-08-20,1.973327707084992,1.5786621656679936,0.394507780496692,1.9731699461646857,0.9999200533592368
2021-08-23,1.9818669460970906,1.5854935568776725,0.3961673752897898,1.9816609321674623,0.9998960505744172
2021-08-24,1.9916438602132178,1.5933150881705744,0.3980777718096797,1.9913928599802542,0.9998739733348025
2021-08-25,1.9795845200135322,1.5836676160108258,0.39566599830869936,1.9793336143195253,0.9998732533557065
2021-08-26,2.0012938128727136,1.601035050298171,0.3999519766527535,2.0009870269509245,0.9998467062053479
2021-08-27,1.9971007401770005,1.5976805921416004,0.3991752088968741,1.9968558010384745,0.999877352636951
2021-08-30,2.0006674616040923,1.6005339692832738,0.3998798059237914,2.000413775207065,0.9998731991183464
2021-08-31,1.9980251697338136,1.5984201357870509,0.3993949294143287,1.9978150652013795,0.999894843900559
2021-09-01,2.0083767785915856,1.6067014228732686,0.4014232257185488,2.008124648591817,0.9998744608066296
2021-09-02,1.9989131095795416,1.5991304876636334,0.39956911214460156,1.9986995998082349,0.9998931870668697
2021-09-03,1.9825330979575442,1.5860264783660354,0.39632822304649606,1.9823547014125316,0.9999100158548695
2021-09-07,1.9790868226051936,1.583269458084155,0.39563288399856134,1.9789023420827165,0.999906785027635
2021-09-08,1.969072870299859,1.5752582962398873,0.3936463001747215,1.9689045964146088,0.9999145415648205
2021-09-09,1.95590175264369,1.564721402114952,0.39100044329149075,1.9557218454064427,0.9999080182642077
2021-09-10,1.9693567966389858,1.5754854373111886,0.3936049982952907,1.9690904356064793,0.9998647471936213
2021-09-13,1.9510183981049878,1.5608147184839902,0.39001556265460663,1.950830281138597,0.9999035801161211
2021-09-14,1.970954009001534,1.5767632072012274,0.3939334669638314,1.970696674165059,0.9998694364067858
2021-09-15,1.963771957623283,1.5710175660986265,0.3925328837793012,1.9635504498779277,0.9998872029180906
2021-09-16,1.9503092162912576,1.5602473730330062,0.38987728122450094,1.950124654257507,0.999905367808751
2021-09-17,1.9228118867971173,1.538249509437694,0.38442546416392426,1.9226749736016182,0.9999287953244729
2021-09-20,1.916754340759784,1.5334034726078274,0.38318829239780605,1.9165917650056334,0.9999151817467198
2021-09-21,1.9375144670250912,1.550011573620073,0.38730416505003346,1.9373157386701065,0.9998974312918087
2021-09-22,1.967300222720863,1.5738401781766904,0.3931703231730996,1.96701050134979,0.9998527314902287
2021-09-23,1.9676592836817555,1.5741274269454044,0.3932598254486574,1.9673872523940619,0.9998617487839742
2021-09-24,1.976611238262775,1.58128899061022,0.3949345227377846,1.9762235133480046,0.9998038436146346
2021-09-27,1.9507503789312546,1.5606003031450038,0.3896582792615897,1.9502585824065934,0.9997478936664719
2021-09-28,1.955410980737819,1.5643287845902554,0.39057520081241315,1.9549039854026686,0.9997407218527744
2021-09-29,1.9267167648192616,1.5413734118554094,0.38488155082776027,1.9262549626831698,0.9997603165418374
2021-09-30,1.9512673949607247,1.5610139159685799,0.3897501264753708,1.9507640424439505,0.999742038165003
2021-10-01,1.9449372323221823,1.555949785857746,0.3884609792058906,1.9444107650636366,0.9997293140103463
2021-10-04,1.9589881123342556,1.5671904898674045,0.3912662388276077,1.9584567286950123,0.9997287458576714
2021-10-05,1.9651830745259264,1.5721464596207413,0.39250355363255696,1.9646500132532982,0.999728747270146
2021-10-06,1.9807784294771928,1.5846227435817544,0.3956183948607596,1.980241138442514,0.9997287475329483
2021-10-07,1.9797938563290884,1.5838350850632708,0.3954217495744143,1.979256834637685,0.9997287486822497
2021-10-08,1.9681231949448517,1.5744985559558815,0.39309078302355316,1.9675893389794346,0.999728748704457
2021-10-11,1.9680669961324362,1.574453596905949,0.3930795582623938,1.9675331551683428,0.9997287485811498
2021-10-12,1.9722982395901172,1.5778385916720938,0.39392466184401603,1.9717632535161098,0.9997287499099942
2021-10-13,2.00053368139768,1.600426945118144,0.3995640913707493,1.9999910364888933,0.9997287499256662
2021-10-14,2.0113020504214894,1.6090416403371917,0.40171484524859047,2.010756485585782,0.9997287504198622
2021-10-15,2.006401117706058,1.6051208941648465,0.4007359890778674,2.0058568832427137,0.9997287509164835
2021-10-18,2.0162381073427755,1.6129904858742206,0.4027007187486399,2.0156912046228603,0.999728750925338
2021-10-19,2.032847676244346,1.626278140995477,0.40601812644678537,2.032296267442262,0.9997287505554265
2021-10-20,2.029449076456441,1.6235592611651528,0.4053393287629765,2.0288985899281293,0.9997287507552185
2021-10-21,2.035776177560936,1.628620942048749,0.40660303483426724,2.035223976883016,0.9997287517729079
2021-10-22,2.0426865089476904,1.6341492071581525,0.4079832268036695,2.042132433961822,0.9997287518253823
2021-10-25,2.0408532140678215,1.6326825712542572,0.40761706487879,2.040299636133047,0.9997287517142545
2021-10-26,2.0141898121547817,1.6113518497238255,0.402291617724603,2.0136434674484285,0.9997287521245237
2021-10-27,2.0327391856062853,1.6261913484850283,0.4059964614121656,2.032187809897194,0.9997287523583964
2021-10-28,2.0279002855779544,1.6223202284623637,0.4050299952827251,2.027350223745089,0.9997287530172083
2021-10-29,2.0414451659644866,1.6331561327715893,0.40773529722175783,2.040891429993347,0.9997287529533629
2021-11-01,2.0512778365908897,1.6410222692727119,0.4096991640749314,2.0507214333476433,0.9997287528611088
2021-11-02,2.0636545027588786,1.650923602207103,0.4121711414374314,2.0630947436445344,0.9997287534737062
2021-11-03,2.0665306487200916,1.6532245189760735,0.41272532228746395,2.0659498412635373,0.9997189456358105
2021-11-04,2.0822784905677647,1.665822792454212,0.41585373687842253,2.0816765293326345,0.9997109122344313
2021-11-05,2.08984850309598,1.671878802476784,0.41736643268234935,2.0892452351591335,0.999711334129267
2021-11-08,2.0883297048818723,1.670663763905498,0.41706528256966524,2.087729046475163,0.9997123737663144
2021-11-09,2.072918840998006,1.6583350727984048,0.4139809693750719,2.0723160421734765,0.9997092028816531
2021-11-10,2.0721303337381696,1.6577042669905357,0.4138301183432517,2.0715343853337873,0.999712398204071
2021-11-11,2.079914941081865,1.6639319528654921,0.4153835351775403,2.0793154880430325,0.9997117896371663
2021-11-12,2.081574224937337,1.6652593799498696,0.415714913585414,2.0809742935352835,0.9997117895697083
2021-11-15,2.083597918452707,1.6668783347621656,0.41611906813031513,2.082997402892481,0.9997117891336387
2021-11-16,2.074770004587011,1.659816003669609,0.4143560308779743,2.0741720345475834,0.9997117897217014
2021-11-17,2.066495604525451,1.6531964836203608,0.4127035376375737,2.0659000212579346,0.9997117906918304
2021-11-18,2.0508779347048476,1.6407023477638782,0.409584504111352,2.05028685187523,0.9997117903408024
2021-11-19,2.0579617158990544,1.6463693727192437,0.4109992183644313,2.0573685910836748,0.9997117901602361
2021-11-22,2.0684285576077457,1.6547428460861966,0.4130895698525035,2.0678324159387,0.9997117900602113
2021-11-23,2.072175168552121,1.6577401348416967,0.4138378066407884,2.0715779414824853,0.9997117873625266
2021-11-24,2.017721295146248,1.6141770361169987,0.4029627256656795,2.017139761782678,0.9997117870709058
2021-11-26,2.038330641074746,1.6306645128597967,0.40707865852959,2.037743171389387,0.9997117888165342
2021-11-29,1.9843501610842518,1.5874801288674014,0.39629811997576836,1.9837782488431697,0.9997117886483455
2021-11-30,1.9598448795850076,1.567875903668006,0.3914041262594673,1.9592800299274735,0.9997117885887716
2021-12-01,2.00655378231495,1.60524302585196,0.40073244653369117,2.0059754723856513,0.99971178946939
2021-12-02,1.9982996488437283,1.5986397190749828,0.39908399675866146,1.9977237158336443,0.9997117884640488
2021-12-03,2.0280928457825924,1.622474276626074,0.40503404554404776,2.027508322170122,0.9997117865611104
2021-12-06,2.058537315418486,1.6468298523347888,0.41111416710080695,2.057944019435596,0.9997117875981911
2021-12-07,2.0621845874702442,1.6497476699761955,0.41184257045786477,2.06159024043406,0.9997117876640165
2021-12-08,2.0513294755544873,1.64106358044359,0.4096746788587695,2.0507382593023595,0.9997117887398523
2021-12-09,2.0686125888796827,1.6548900711037462,0.4131263233411872,2.0680163944449332,0.9997117901926372
2021-12-10,2.051789147088721,1.641431317670977,0.4097664806385972,2.051197798309574,0.9997117887181606
2021-12-13,2.039108295963485,1.6312866367707881,0.4072339643722341,2.038520601143022,0.9997117883230499
2021-12-14,2.061236641798545,1.648989313438836,0.4116532551404824,2.0606425685793184,0.9997117879586557
2021-12-15,2.0624860585634046,1.6499888468507238,0.41189037719806454,2.061879224048788,0.9997057752157419
2021-12-16,2.0395452900934963,1.631636232074797,0.40735437615599457,2.0389906082307916,0.9997280365057846
2021-12-17,2.0172059480498135,1.613764758439851,0.4029387903051578,2.0167035487450087,0.9997509429781871
2021-12-20,2.0528853657598516,1.6423082926078814,0.41004235682533813,2.0523506494332193,0.9997395293782348
2021-12-21,2.0670216993158816,1.6536173594527055,0.41286158519925803,2.0664789446519634,0.999737421883332
2021-12-22,2.079902887348626,1.6639223098789007,0.4154353180404277,2.0793576279193284,0.9997378438033747
2021-12-23,2.1062857281274434,1.6850285825019549,0.4206688163125371,2.105697398814492,0.9997206792477892
2021-12-27,2.110682195492537,1.6885457563940296,0.4215440832658527,2.1100898396598824,0.9997193533754539
2021-12-28,2.11501017760148,1.692008142081184,0.42243904103609137,2.1144471831172753,0.9997338100349744
2021-12-29,2.1119362230994563,1.6895489784795652,0.42183149058151403,2.1113804690610793,0.9997368509364544
2021-12-30,2.1129582048492264,1.6903665638793812,0.4220018298592758,2.112368393738657,0.9997208600197506
2021-12-31,2.1256988519990303,1.7005590815992244,0.4244512738199433,2.1250103554191675,0.999676108127821
2022-01-03,2.153833979167889,1.7230671833343114,0.42980642108887634,2.1528736044231875,0.9995541092047994
2022-01-04,2.129709744675014,1.7037677957400115,0.42498641666229364,2.1287542124023053,0.9995513321587143
2022-01-05,2.135425972019044,1.7083407776152353,0.4260204651791674,2.1343612427944025,0.9995013972670593
2022-01-06,2.142493452182491,1.713994761745993,0.4273854128746552,2.141380174620648,0.9994803822799512
2022-01-07,2.1344899957653025,1.7075919966122421,0.4258333846348649,2.133425381247107,0.9995012323687124
2022-01-10,2.151233866953919,1.720987093563135,0.42912922914079055,2.1501163227039255,0.9994805101071715
2022-01-11,2.1553478860318283,1.7242783088254627,0.4299454175601213,2.154223726385584,0.9994784323892542
2022-01-12,2.149491690009751,1.7195933520078008,0.42874696345703994,2.1483403154648406,0.9994643503153507
2022-01-13,2.1520025480020273,1.721602038401622,0.429246630960742,2.150848669362364,0.9994638116754396
2022-01-14,2.1194961336282794,1.6955969069026235,0.4227627777342197,2.118359684636843,0.9994638117171318
2022-01-18,2.093595789956752,1.6748766319654018,0.4175965934758119,2.0924732254412137,0.9994638102914025
2022-01-19,2.0684166640946726,1.6547333312757382,0.4125742683614265,2.067307599637165,0.9994638099384135
2022-01-20,2.036814108876631,1.629451287101305,0.4062707022108182,2.035721989312123,0.9994638098976495
2022-01-21,2.046065542660386,1.6368524341283088,0.40811602715380785,2.044968461282117,0.9994638092688652
2022-01-24,2.039523685256441,1.6316189482051529,0.40681116542999796,2.038430113635151,0.9994638102856099
2022-01-25,2.027997630903742,1.6223981047229938,0.4045121361440543,2.026910240867048,0.9994638109921218
2022-01-26,2.0237708349476855,1.6190166679581486,0.4036690432285809,2.0226857111867296,0.9994638109497296
2022-01-27,2.0525764638263917,1.6420611710611135,0.40941472421079395,2.051475895271907,0.9994638111783508
2022-01-28,2.074888352371077,1.6599106818968616,0.4138651449560754,2.073775826852937,0.9994638142732509
2022-01-31,2.091098913445835,1.6728791307566682,0.41709856624430225,2.0899776970009705,0.999463814725045
2022-02-01,2.108582152677151,1.686865722141721,0.4205858410774104,2.1074515632191315,0.9994638153141988
2022-02-02,2.0866560536767076,1.669324842941366,0.41621237807413347,2.0855372210154997,0.9994638154859129
2022-02-03,2.0742230900563166,1.6593784720450533,0.4137324514469801,2.0731109234920333,0.9994638153578492
2022-02-04,2.076765315739954,1.6614122525919635,0.4142395330119702,2.0756517856039336,0.9994638151318396
2022-02-07,2.091178521327821,1.672942817062257,0.4171036593416191,2.090046476403876,0.999458656966204
2022-02-08,2.119251577245528,1.6954012617964225,0.42267245239125356,2.118073714187676,0.999444208006497
2022-02-09,2.0930573109694124,1.67444584877553,0.4174962056685956,2.0919420544441256,0.9994671638848868
2022-02-10,2.071238394347422,1.6569907154779377,0.4132608456126957,2.0702515610906334,0.9995235539952902
2022-02-11,2.0529904472507483,1.6423923578005988,0.40955713857985676,2.0519494963804554,0.99949295873603
2022-02-14,2.0780717604578376,1.6624574083662702,0.4145151891989298,2.0769725975652,0.9994710659590529
2022-02-15,2.080014227027371,1.6640113816218969,0.41497385451523094,2.078985236137128,0.9995052962244815
2022-02-16,2.049312143537911,1.6394497148303289,0.4088655593792561,2.048315274209585,0.9995135590581118
2022-02-17,2.039297352902001,1.6314378823216007,0.4068455550317057,2.0382834373533063,0.9995028113245715
2022-02-18,2.021832118385123,1.6174656947080983,0.40330143326368084,2.020767127971779,0.9994732547748851
2022-02-22,1.9930239331390567,1.5944191465112454,0.3976174430023657,1.992036589513611,0.9995046002157685
2022-02-23,2.00274900551857,1.6021992044148563,0.39937639857109325,2.0015756029859495,0.9994141040487915
2022-02-24,2.0559046358141635,1.6447237086513309,0.41000826959729686,2.0547319782486277,0.9994296148050316
2022-02-25,2.0539958772680453,1.6431967018144364,0.40973713808724177,2.0529338399016783,0.9994829408475838
2022-02-28,2.0193091948243715,1.6154473558594973,0.40285262730612714,2.0182999831656243,0.9995002193510862
2022-03-01,2.0672777834816634,1.6538222267853309,0.41243952494539615,2.066261751730727,0.999508517065266
2022-03-02,2.0662997233308906,1.6530397786647126,0.41228430084440293,2.0653240795091157,0.9995278304440743
2022-03-03,2.058148981712522,1.6465191853700176,0.41073562569631206,2.0572548110663296,0.9995655461994554
2022-03-04,2.0030515501199755,1.6024412400959804,0.3998410014029137,2.002282241498894,0.9996159316908069
2022-03-07,1.9864451460974786,1.5891561168779829,0.39657284497106726,1.9857289618490501,0.9996394643713997
2022-03-08,2.0257085043860434,1.6205668035088348,0.40429306988904623,2.024859873397881,0.9995810695431624
2022-03-09,2.0211786838232295,1.6169429470585837,0.4034548829718523,2.020397830030436,0.9996136641455587
2022-03-10,1.9994134051043944,1.5995307240835155,0.3991594206734939,1.9986901447570093,0.9996382637294827
2022-03-11,1.9907354036448588,1.592588322915887,0.39743298273250555,1.9900213056483926,0.9996412893465608
2022-03-14,2.019133013961437,1.6153064111691497,0.4029335990465587,2.0182400102157083,0.9995577291141526
2022-03-15,2.048144653281769,1.6385157226254152,0.40862420757806794,2.047139930203483,0.9995094472074151
2022-03-16,2.078008401709829,1.6624067213678633,0.4146193098389497,2.077026031206813,0.9995272538343891
2022-03-17,2.0871005728058227,1.6696804582446583,0.41637990851945184,2.08606036676411,0.9995016023395011
2022-03-18,2.0912902886851437,1.673032230948115,0.41733042376009233,2.0903626547082075,0.9995564298352291
2022-03-21,2.1040531775672267,1.6832425420537813,0.41985492346397985,2.103097465517761,0.9995457757148657
2022-03-22,2.082029064250648,1.6656232514005183,0.41554020842892436,2.0811634598294426,0.9995842495971513
2022-03-23,2.1029914100984763,1.6823931280787812,0.4196684740050118,2.102061602083793,0.9995578640924456
2022-03-24,2.118639010478851,1.6949112083830808,0.4228620972571127,2.1177733056401937,0.999591386340299
2022-03-25,2.1193155172084044,1.6954524137667235,0.42279771620415507,2.1182501299708787,0.9994972965422683
2022-03-28,2.1512686288825726,1.7210149031060582,0.4291350315387853,2.1501499346448436,0.9994799839389144
2022-03-29,2.1380267805584774,1.710421424446782,0.4265374691285966,2.1369588935753785,0.9995005268438127
2022-03-30,2.105857222464266,1.6846857779714128,0.42010808109139697,2.1047938590628097,0.9994950448724099
2022-03-31,2.116399970097419,1.6931199760779354,0.42222729830752537,2.115347274385461,0.9995026007712005
2022-04-01,2.120096564850174,1.6960772518801392,0.4229325872119947,2.119009839092134,0.9994874168577712
2022-04-04,2.0948165369741356,1.6758532295793085,0.4178674685567834,2.093720698136092,0.9994768807579559
2022-04-05,2.0901657748234945,1.6721326198587958,0.41695092103427944,2.0890835408930752,0.9994822257906744
2022-04-06,2.0952925013799084,1.6762340011039267,0.41796641213243757,2.094200413236364,0.9994787896468752
2022-04-07,2.1039758087035882,1.6831806469628707,0.41969728028456954,2.10287792724744,0.9994781872241087
2022-04-08,2.0830528142579885,1.6664422514063908,0.4155236006933916,2.0819658520997826,0.9994781879020227
2022-04-11,2.0783711441534245,1.6626969153227398,0.41458970581605814,2.077286621138798,0.9994781860695686
2022-04-12,2.0999450388401475,1.679956031072118,0.41889322701110476,2.0988492580832228,0.9994781859821772
2022-04-13,2.086909326589031,1.6695274612712248,0.4162928894035889,2.0858203506748136,0.9994781872401727
2022-04-14,2.0830440995989257,1.6664352796791406,0.41552186097716093,2.0819571406563018,0.9994781872626544
2022-04-18,2.1137732684006707,1.6910186147205366,0.4216516619715067,2.112670276692043,0.999478188258828
2022-04-19,2.125799864662724,1.7006398917301793,0.4240507037489021,2.1246905954790813,0.9994781873858016
2022-04-20,2.0966495252473187,1.677319620197855,0.4182358467763184,2.0955554669741736,0.9994781873360472
2022-04-21,2.0409633933284383,1.6327707146627508,0.40712767824419194,2.0398983929069425,0.9994781873962185
2022-04-22,2.044511765742988,1.6356094125943905,0.40783550048103884,2.0434449130754295,0.9994781870731028
2022-04-25,2.0009599911199927,1.6007679928959941,0.39914786936548113,1.9999158622614752,0.999478186038626
2022-04-26,2.005263120437037,1.6042104963496298,0.4000062474106352,2.004216743760265,0.9994781848491067
2022-04-27,2.0372345651568415,1.6297876521254733,0.406383851289296,2.0361715034147694,0.999478183925772
2022-04-28,1.9726237020125523,1.578098961610042,0.39349539433021685,1.971594355940259,0.9994781842719203
2022-04-29,1.9792254404824345,1.5833803523859478,0.39481229663530704,1.978192649021255,0.9994781840203472
2022-05-02,1.9951111270641038,1.5960889016512831,0.3979811436841683,1.9940700453354514,0.9994781835881072
2022-05-03,2.049315021465605,1.639452017172484,0.4087936387868109,2.048245655959295,0.9994781839316511
2022-05-04,1.9945881855631198,1.5956705484504958,0.39787683312082456,1.9935473815713203,0.9994781860233944
2022-05-05,1.9846047657509454,1.5876838126007564,0.3958853637936821,1.9835691763944385,0.9994781886170093
2022-05-06,1.9278239956744714,1.542259196539577,0.3845588379638722,1.9268180345034494,0.9994781882711914
2022-05-09,1.9239249426006566,1.5391399540805253,0.38378268821958905,1.9229226423001142,0.9994790335738425
2022-05-10,1.9118605010035874,1.52948840080287,0.38141076745129965,1.9108991682541696,0.9994971742185621
2022-05-11,1.9154174202848493,1.5323339362278796,0.3820971066010176,1.9144310428288973,0.9994850326375309
2022-05-12,1.9554419267145886,1.564353541371671,0.39004662908480314,1.954400170456474,0.9994672527755071
2022-05-13,1.9507095339695046,1.5605676271756037,0.3892341081291953,1.949801735304799,0.9995346315533415
2022-05-16,1.9889196426881843,1.5911357141505476,0.3968692916077125,1.9880050057582601,0.9995401337935967
2022-05-17,1.9199699645364445,1.5359759716291557,0.3831175663670975,1.919093537996253,0.9995435207022092
2022-05-18,1.9094164676179364,1.5275331740943492,0.3809962372280301,1.9085294113223794,0.9995354306870187
2022-05-19,1.9072846717699292,1.5258277374159435,0.380567772329043,1.9063955097449865,0.9995338073864364
2022-05-20,1.9361027395160533,1.5488821916128428,0.38637535333559725,1.9352575449484402,0.9995634557240366
2022-05-23,1.9300527067511986,1.5440421654009588,0.38527417164141364,1.9293163370423725,0.9996184717094772
2022-05-24,1.9517792387614894,1.5614233910091917,0.38960901671522596,1.9510324077244177,0.999617358857375
2022-05-25,1.98831232476355,1.59064985981084,0.3968332046892184,1.9874830645000585,0.9995829325935554
2022-05-26,2.0309232319389556,1.6247385855511647,0.4052538909793075,2.029992476530472,0.9995417082266598
2022-05-27,2.016342105380537,1.6130736843044298,0.4023448247017347,2.0154185090061647,0.9995419446070648
2022-05-31,2.0020987961033523,1.6016790368826819,0.3995499913628546,2.0012290282455365,0.9995655719585326
2022-06-01,2.0323233782190733,1.6258587025752587,0.40543040918779427,2.031289111763053,0.9994910915909819
2022-06-02,2.0099375733985267,1.6079500587188216,0.40108935250531835,2.00903941122414,0.9995531392679686
2022-06-03,2.010903344317563,1.6087226754540502,0.40128795310524124,2.0100106285592916,0.9995560623230383
2022-06-06,2.0317376961507247,1.62539015692058,0.405470068362227,2.030860225282807,0.9995681180348331
2022-06-07,2.0011951587013517,1.6009561269610815,0.39943461353205806,2.0003907404931396,0.9995980311037062
2022-06-08,1.9581491192219047,1.5665192953775238,0.3908574458659281,1.957376741243452,0.9996055571192866
2022-06-09,1.9103821840389625,1.52830574723117,0.3813799750002428,1.909685722231413,0.9996354332581364
2022-06-10,1.8388411125170947,1.4710728900136758,0.3671197758797098,1.8381926658933856,0.9996473612536206
2022-06-13,1.8304616400756366,1.4643693120605095,0.36545987042458766,1.8298291824850972,0.9996544819199199
2022-06-14,1.8462871852824987,1.477029748225999,0.36850125613862283,1.8455310043646218,0.999590431583502
2022-06-15,1.7831345478701963,1.4265076382961572,0.35592923796629794,1.7824368762624552,0.9996087386621643
2022-06-16,1.7786687287658989,1.4229349830127191,0.35491260100510763,1.7778475840178267,0.9995383374454211
2022-06-17,1.813859761184551,1.451087808947641,0.36198265513058375,1.8130704640782247,0.9995648521874643
2022-06-21,1.8093922414953119,1.4475137931962496,0.36099485123113484,1.8085086444273846,0.9995116608501666
2022-06-22,1.8157227932370217,1.4525782345896174,0.36217560331018517,1.8147538378998025,0.9994663528255372
2022-06-23,1.8714829906472452,1.4971863925177962,0.3732059930093589,1.8703923855271551,0.9994172508505074
2022-06-24,1.8727015363378545,1.4981612290702837,0.3735493333091814,1.871710562379465,0.9994708318756832
2022-06-27,1.8525017528536083,1.4820014022828867,0.36962830422832516,1.8516297065112117,0.999529260179078
2022-06-28,1.8377783324804515,1.4702226659843614,0.36669804623788144,1.8369207122222428,0.9995333385729656
2022-06-29,1.826792897959197,1.4614343183673577,0.3645026665313329,1.8259369848986906,0.9995314668332342
2022-06-30,1.8466771334762955,1.4773417067810364,0.36849605481628284,1.8458377615973192,0.9995454690672452
2022-07-01,1.8331887435625793,1.4665509948500635,0.3656156618956249,1.8321666567456885,0.9994424541272798
2022-07-05,1.835040725692682,1.4680325805541456,0.3659870447334389,1.8340196252875844,0.9994435543626905
2022-07-06,1.85868300384913,1.486946403079304,0.3707042751917068,1.857650678271011,0.9994445929849357
2022-07-07,1.8506387122190306,1.4805109697752246,0.3691124041329473,1.8496233739081718,0.9994513578986787
2022-07-08,1.8368716380568357,1.4694973104454687,0.3664045010160419,1.8359018114615107,0.9994720226627536
2022-07-11,1.8260991546738798,1.460879323739104,0.3642746110486487,1.8251539347877528,0.9994823830432715
2022-07-12,1.8157757299335389,1.4526205839468311,0.3622079298321807,1.8148285137790119,0.9994783407774918
2022-07-13,1.7997106504689988,1.439768520375199,0.3589926306263882,1.7987611510015873,0.9994724154862541
2022-07-14,1.8349782473101215,1.4679825978480974,0.3660099401927649,1.8339925380408624,0.9994628223676746
2022-07-15,1.8219876197353202,1.4575900957882562,0.3634324992195356,1.8210225950077916,0.9994703450681688
2022-07-18,1.8697634067571491,1.4958107254057194,0.37293611635408497,1.8687468417598043,0.9994563135663739
2022-07-19,1.879951098839136,1.5039608790713088,0.3749226723820338,1.8788835514533426,0.999432140874594
2022-07-20,1.8883171953989335,1.510653756319147,0.37655528036660646,1.8872090366857535,0.9994131501228292
2022-07-21,1.881631057336144,1.5053048458689153,0.3752359549637275,1.8805408008326427,0.9994205790235816
2022-07-22,1.8939396114902929,1.5151516891922343,0.3777086332099272,1.8928603224021616,0.9994301354263975
2022-07-25,1.8757185462248778,1.5005748369799023,0.37407362814414236,1.8746484651240447,0.9994295087053512
2022-07-26,1.9045550848629205,1.5236440678903365,0.3798244822118911,1.9034685501022275,0.9994295073057597
2022-07-27,1.9314992128692832,1.5451993702954265,0.38519793623468346,1.9303973065301099,0.9994295072279445
2022-07-28,1.945131206017436,1.5561049648139489,0.38791655745883813,1.944021522272787,0.9994295069956126
2022-07-29,1.9451827810650284,1.5561462248520228,0.3879268425729636,1.9440730674249864,0.9994295067528647
2022-08-01,1.9369494966329126,1.54955959730633,0.3862848820051425,1.9358444793114726,0.9994295063839505
2022-08-02,1.956814817753412,1.5654518542027296,0.39024660902397895,1.9556984632267085,0.9994295042547845
2022-08-03,1.9522779202616616,1.5618223362093293,0.3893418174405583,1.9511641536498876,0.9994295040674208
2022-08-04,1.9468205895260375,1.5574564716208301,0.3882534640562861,1.9457099356771161,0.9994295037478562
2022-08-05,1.952245792677048,1.5617966341416385,0.38932840023472415,1.9511250343763626,0.9994259133220371
2022-08-08,1.9447202345047894,1.5557761876038316,0.38778916612252085,1.9435653537263524,0.9994061455427132
2022-08-09,1.9793599498500702,1.5834879598800562,0.39474307696874367,1.9782310368487999,0.9994296575504847
2022-08-10,1.9908542783864245,1.5926834227091398,0.39694802893456754,1.9896314516437072,0.9993857778758635
2022-08-11,2.023596486639465,1.618877189311572,0.40350306970573835,2.0223802590173103,0.9993989772016386
2022-08-12,2.0273181169939645,1.6218544935951718,0.40427633211258507,2.0261308257077566,0.9994143537330156
2022-08-15,2.0367887525114323,1.629431002009146,0.4061912440604119,2.035622246069558,0.9994272815767293
2022-08-16,2.0224719685695005,1.6179775748556005,0.40329313142069706,2.0212707062762973,0.9994060425494785
2022-08-17,2.0304500166949135,1.6243600133559308,0.40487406502230616,2.029234078378237,0.9994011483623442
2022-08-18,2.0118823105678114,1.6095058484542493,0.40108235596945174,2.010588204423701,0.9993567684658727
2022-08-19,1.968203321071229,1.5745626568569833,0.3923665605631416,1.966929217420125,0.999352656487029
2022-08-22,1.9671672724719018,1.5737338179775215,0.3920704867703349,1.9658043047478564,0.9993071419273196
2022-08-23,1.9762393597157888,1.5809914877726312,0.3938937272671434,1.9748852150397747,0.9993147871130306
2022-08-24,2.0012436207425566,1.6009948965940453,0.3989180863264596,1.999912982920505,0.9993350945335894
2022-08-25,1.9419731515477396,1.5535785212381918,0.3870755828487754,1.9406541040869674,0.9993207694654684
2022-08-26,1.9350863303264072,1.548069064261126,0.3856317576644878,1.9337008219256138,0.999284006930296
2022-08-29,1.91293349260326,1.530346794082608,0.381252722351126,1.911599516433734,0.9993026541823418
2022-08-30,1.8986552036146942,1.5189241628917554,0.3784198315541094,1.8973439944458648,0.9993094011133077
2022-08-31,1.903122733357466,1.522498186685973,0.37934590715066513,1.901844093836638,0.9993281360684649
2022-09-01,1.8872444504336887,1.509795560346951,0.37615407051628735,1.8859496308632384,0.999313909985984
2022-09-02,1.8789316463078167,1.5031453170462534,0.37448900480306596,1.8776343218493194,0.9993095414290105
2022-09-06,1.9146783575828774,1.531742686066302,0.3816255391096747,1.9133682251759767,0.9993157428229595
2022-09-07,1.9245050410643856,1.5396040328515086,0.3835830586226484,1.9231870914741571,0.9993151747783945
2022-09-08,1.9524198435779505,1.5619358748623604,0.3891469021391967,1.951082777001557,0.9993151746629748
2022-09-09,1.9703826886877758,1.5763061509502208,0.39272716970942817,1.9690333206596489,0.9993151746425335
2022-09-12,1.8938678785049334,1.5150943028039467,0.37747660261101623,1.892570905414963,0.9993151723487735
2022-09-13,1.8972741953337946,1.5178193562670357,0.3781471103325911,1.8959664665996268,0.9993107328722525
2022-09-14,1.8821778648721597,1.505742291897728,0.3751615528432239,1.8809038447409518,0.9993231138480668
2022-09-15,1.8619125459382266,1.4895300367505815,0.37112946910075495,1.8606595058513364,0.9993270145310406
2022-09-16,1.8755109089788458,1.5004087271830766,0.37381800746991417,1.8742267346529908,0.9993152935977571
2022-09-19,1.845929416731913,1.4767435333855303,0.36794246323662083,1.8446859966221512,0.9993263988863872
2022-09-20,1.8119688788713981,1.4495751030971187,0.3611681020543307,1.8107432051514494,0.9993235680064706
2022-09-21,1.795738045771132,1.4365904366169058,0.3579285633993719,1.7945190000162776,0.9993211449973315
2022-09-22,1.7609647254002854,1.4087717803202284,0.3509964626732102,1.7597682429934387,0.9993205528818448
2022-09-23,1.7348197526018687,1.387855802081495,0.34579410669244326,1.7336499087739383,0.9993256683714978
2022-09-26,1.7273136130476883,1.3818508904381508,0.3443105048306113,1.726161395268762,0.9993329423381938
2022-09-27,1.7636314503157147,1.4109051602525717,0.3515107954612245,1.7624159557137962,0.999310800109229
2022-09-28,1.7308229936642898,1.384658394931432,0.34495636532735463,1.7296147602587866,0.9993019312714672
2022-09-29,1.7072881611016004,1.3658305288812804,0.34026249510788237,1.7060930239891627,0.999299979264973
2022-09-30,1.7538676477544843,1.4030941182035876,0.34950534047287785,1.7525994586764655,0.999276918597226
2022-10-03,1.8112399210232313,1.448991936818585,0.3608472284314313,1.8098391652500163,0.9992266315699231
2022-10-04,1.806588078207334,1.4452704625658672,0.35990184686754223,1.8051723094334093,0.9992163300577468
2022-10-05,1.785920450098891,1.428736360079113,0.35577647041607796,1.784512830495191,0.9992118240179055
2022-10-06,1.7450817062899582,1.3960653650319665,0.34758671978227096,1.7436520848142374,0.9991807710369279
2022-10-07,1.730613646115166,1.3844909168921329,0.34470696340503953,1.7291978802971724,0.9991819284320501
2022-10-10,1.727002896243016,1.381602316994413,0.34398679248217295,1.7255891094765858,0.9991813639858363
2022-10-11,1.720680581513211,1.3765444652105687,0.34272750493289544,1.7192719701434642,0.9991813638243612
2022-10-12,1.7641962569341776,1.4113570055473421,0.35139501615802293,1.762752021705365,0.9991813636242933
2022-10-13,1.7236915728521358,1.3789532582817088,0.3433272379060994,1.7222804961878082,0.999181363599178
2022-10-14,1.7605768237482353,1.4084614589985884,0.35067409336051775,1.7591355523591061,0.9991813641014199
2022-10-17,1.78631323776186,1.429050590209488,0.35580030756175607,1.784850897771244,0.9991813641859099
2022-10-18,1.7756093590311057,1.4204874872248847,0.3536682978960335,1.7741557851209182,0.9991813661581622
2022-10-19,1.7602857678244217,1.4082286142595375,0.35060769363237254,1.75883630789191,0.9991765769172227
2022-10-20,1.8057291966544073,1.444583357323526,0.35966465424612004,1.804248011569646,0.9991797302228347
2022-10-21,1.8251915478447844,1.4601532382758275,0.36355289657917317,1.8237061348550008,0.9991861604922854
2022-10-24,1.8574234465289938,1.4859387572231952,0.36992701916985604,1.8558657763930513,0.9991613812456968
2022-10-25,1.8608197854768462,1.488655828381477,0.370670537314518,1.859326365695995,0.9991974398630613
2022-10-26,1.8665350825604146,1.4932280660483317,0.37181347336894666,1.8650415394172783,0.9991998311962683
2022-10-27,1.9118554099357477,1.5294843279485981,0.38084013159693625,1.9103244595455344,0.9991992331725211
2022-10-28,1.9049505182893043,1.5239604146314436,0.37947193737918244,1.903432352010626,0.9992030416196632
2022-10-31,1.902880672982958,1.5223045383863665,0.37907108888644264,1.901375627272809,0.9992090698420996
2022-11-01,1.8548551757163263,1.4838841405730612,0.36951766860009533,1.8534018091731566,0.9992164528189605
2022-11-02,1.854581645517443,1.4836653164139546,0.36951280388801255,1.8531781203019673,0.9992432119557165
2022-11-03,1.879885874975205,1.503908699980164,0.3745745319737792,1.8784832319539433,0.9992538679922367
2022-11-04,1.8961556845732936,1.516924547658635,0.3778168269458972,1.8947413746045323,0.99925411716914
2022-11-07,1.9125746236252281,1.5300596989001827,0.3810737317580316,1.9111334306582144,0.9992464644515249
2022-11-08,1.8763896605909,1.5011117284727202,0.37385676284460123,1.8749684913173215,0.9992426043990615
2022-11-09,1.9644667619663445,1.5715734095730758,0.39122440033324213,1.962797809906318,0.9991504299826609
2022-11-10,1.9801060627090499,1.58408485016724,0.39431875369981084,1.9784036038670507,0.9991402183574605
2022-11-11,1.9619585983999768,1.5695668787199815,0.3907479137595119,1.9603147924794935,0.9991621607495575
2022-11-14,1.9841554006147035,1.5873243204917629,0.3951299018896967,1.9824542223814596,0.9991426184492828
2022-11-15,1.965308942998516,1.5722471543988128,0.3913943276460049,1.9636414820448178,0.9991515527568132
2022-11-16,1.9587941020635447,1.5670352816508357,0.39010211998025823,1.957137401631094,0.9991542243098932
2022-11-17,1.972924998223391,1.5783399985787128,0.39291510707242217,1.971255105651135,0.9991535955118623
2022-11-18,1.9727655814263603,1.5782124651410883,0.3928833584320576,1.9710958235731457,0.9991535954043731
2022-11-21,1.9971692345564103,1.5977353876451283,0.3977434331572507,1.995478820802379,0.9991535951356642
2022-11-22,2.004765061329964,1.6038120490639713,0.3992561655552387,2.0030682146192103,0.9991535932341981
2022-11-23,2.0086977188345316,1.6069581750676254,0.40003936859356504,2.0069975436611904,0.9991535933165061
2022-11-25,1.9741082864150847,1.579286629132068,0.39315075859261445,1.9724373877246824,0.9991535931929875
2022-11-28,1.9816232008186114,1.5852985606548893,0.39464738064641514,1.9799459413013043,0.999153593116182
2022-11-29,2.026517768303708,1.6212142146429664,0.4035882996529935,2.02480251429596,0.9991535953764753
2022-11-30,2.0234154059528793,1.6187323247623036,0.4029704534282832,2.021702778190587,0.9991535955700184
2022-12-01,2.0241600670056457,1.6193280536045167,0.40311875718630663,2.0224468107908233,0.9991535964750278
2022-12-02,1.9891635224842317,1.5913308179873855,0.396149069182237,1.9874798871696226,0.9991535963249991
2022-12-05,1.9683918880516735,1.574713510441339,0.3920123213869351,1.966725831828274,0.9991535952599115
2022-12-06,1.9644860759135494,1.5715888607308397,0.3912344647677705,1.9628233254986103,0.9991535952143793
2022-12-07,1.9766011539723984,1.5812809231779188,0.3936472252992208,1.9749281484771397,0.9991535947993879
2022-12-08,1.962434680828323,1.5699477446626586,0.39082591762463403,1.9607736622872927,0.9991535929535609
2022-12-09,1.9881402061315123,1.5905121649052099,0.39594526525124835,1.9864574301564581,0.9991535929051364
2022-12-12,1.9963563708522896,1.5970850966818317,0.3975815443813031,1.9946666410631348,0.9991535931085127
2022-12-13,1.9817711138600267,1.5854168910880215,0.3946768371214425,1.980093728209464,0.9991535926425454
2022-12-14,1.9382931067960438,1.5506344854368352,0.38601803994643397,1.9366525253832692,0.9991535947746903
2022-12-15,1.9154160804813132,1.5323328643850507,0.3814619990105512,1.913794863395602,0.9991535953450369
2022-12-16,1.9011641728363595,1.5209313382690877,0.37862367987240486,1.8995550181414926,0.9991535950872326
2022-12-19,1.903087141936075,1.52246971354886,0.3790066447080828,1.901476358256943,0.9991535943653674
2022-12-20,1.9283188467290593,1.5426550773832475,0.38403162885392805,1.9266867062371755,0.9991535940772184
2022-12-21,1.9090016221928519,1.5272012977542815,0.3801845347092191,1.9073858324635005,0.9991535943649463
2022-12-22,1.923634786666576,1.5389078293332608,0.38309878318907564,1.9220066125223365,0.9991535949773189
2022-12-23,1.9269187859879715,1.5415350287903773,0.38375280307823095,1.9252878318686082,0.9991535947792806
2022-12-27,1.9026748100354514,1.5221398480283612,0.37892452666537624,1.9010643746937375,0.9991535940171073
2022-12-28,1.9315719072061535,1.5452575257649228,0.38467949244330496,1.9299370182082278,0.9991535966158829
2022-12-29,1.9254759246402768,1.5403807397122216,0.3834654562172919,1.9238461959295134,0.999153596941459
2022-12-30,1.9255451624776798,1.5404361299821439,0.3834792424243717,1.9239153724065154,0.9991535955095093
2023-01-03,1.9562599933727587,1.565007994698207,0.3895962112075799,1.9546042059057869,0.9991535953944872
2023-01-04,1.9421264706758186,1.553701176540655,0.38678146768881655,1.9404826442294716,0.9991535945407437
2023-01-05,1.9876720853078496,1.5901376682462798,0.39585204194852214,1.9859897101948019,0.9991535952401392
2023-01-06,1.986966290018026,1.589573032014421,0.3957114766252878,1.9852845086397088,0.9991535934012745
2023-01-09,2.0016968722149766,1.6013574977719813,0.3986451243671377,2.000002622139119,0.9991535930837611
2023-01-10,2.02084304331915,1.6166744346553203,0.4024581529939658,2.019132587649286,0.9991535930133129
2023-01-11,2.031388735587219,1.6251109884697752,0.4045583661906588,2.029669354660434,0.9991535933533239
2023-01-12,2.0290523291414893,1.6232418633131915,0.4040930611113155,2.027334924424507,0.9991535926928468
2023-01-13,2.0237379300240983,1.6189903440192788,0.40303467859354714,2.022025022612826,0.9991535922775084
2023-01-17,1.9874966710770956,1.5899973368616767,0.3958171009764787,1.9858144378381555,0.9991535919207212
2023-01-18,1.9677781879626988,1.574222550370159,0.3918900940411753,1.9661126444113344,0.999153591821196
2023-01-19,2.0016228191807484,1.6012982553445987,0.39863037547874197,1.9999286308233406,0.999153592603875
2023-01-20,2.0263113934034216,1.6210491147227373,0.4035471961431354,2.0245963108658724,0.9991535937940577
2023-01-23,2.024839984024351,1.619871987219481,0.40325416078072274,2.0231261480002036,0.9991535943389757
2023-01-24,2.031739194508937,1.6253913556071495,0.404628163020185,2.0300195186273347,0.9991535941782049
2023-01-25,2.0458848781266483,1.6367079025013187,0.4074453267270673,2.044153229228386,0.9991535941646692
2023-01-26,2.045372373316357,1.6362978986530856,0.40734326004193205,2.0436411586950176,0.9991535944041663
2023-01-27,2.027036115328019,1.6216288922624154,0.4036915287352651,2.0253204209976805,0.999153594591451
2023-01-30,2.056222741055288,1.6449781928442304,0.40950414847344624,2.0544823413176765,0.9991535937698475
2023-01-31,2.07433754815958,1.659470038527664,0.41311177592054726,2.072581814448211,0.9991535930524298
2023-02-01,2.0905115058556296,1.6724092046845038,0.4163328773001142,2.088742081984618,0.9991535928565547
2023-02-02,2.0715920042657876,1.65727360341263,0.412564990283524,2.0698385936961543,0.9991535927117782
2023-02-03,2.0594636802635264,1.6475709442108213,0.4101495903449009,2.057720534555722,0.9991535924010175
2023-02-06,2.076055519951149,1.6608444159609193,0.4134501083743795,2.074294524335299,0.9991517589005082
2023-02-07,2.0599114508131384,1.6479291606505109,0.4101988502962795,2.0581280109467905,0.9991342152757862
2023-02-08,2.0422070655487587,1.6337656524390072,0.4066653342154195,2.040430986654427,0.9991303139993525
2023-02-09,2.0514617515399127,1.6411694012319302,0.40849174705861674,2.049661148290547,0.999122282806875
2023-02-10,2.074163561741878,1.6593308493935024,0.41301578412491746,2.07234663351842,0.99912401882958
2023-02-13,2.0733027122490344,1.6586421697992275,0.412831693771842,2.0714738635710694,0.9991179056159242
2023-02-14,2.082217429458387,1.6657739435667098,0.4146073049758403,2.08038124854255,0.9991181608169932
2023-02-15,2.061226350299962,1.6489810802399696,0.41042635942061706,2.059407439660587,0.9991175590006844
2023-02-16,2.057183481113782,1.6457467848910257,0.40962135418790785,2.0553681390789333,0.9991175594921339
2023-02-17,2.021280684043297,1.6170245472346378,0.4024724768319008,2.0194970240665384,0.9991175594800669
2023-02-21,2.0173902731373796,1.6139122185099037,0.40169782802678905,2.015610046536693,0.999117559638613
2023-02-22,2.01994058930311,1.615952471442488,0.4022056406385452,2.018158112081033,0.9991175595794671
2023-02-23,2.005385412395402,1.6043083299163214,0.39930744918606964,2.003615779102391,0.9991175595059824
2023-02-24,2.007834771129117,1.6062678169032936,0.3997951582484796,2.006062975151773,0.9991175588729612
2023-02-27,1.9980762825431204,1.5984610260344965,0.3978520716222085,1.996313097656705,0.9991175587724956
2023-02-28,1.993430364717066,1.5947442917736527,0.3969269887562615,1.9916712805299142,0.999117559248978
2023-03-01,2.014837024023757,1.6118696192190058,0.40118942980980565,2.0130590490288114,0.9991175589019134
2023-03-02,2.0385449996378924,1.630835999710314,0.4059101039510869,2.0367461036614007,0.9991175588580039
2023-03-03,2.03257248480657,1.6260579878452561,0.4047208718554763,2.0307788597007326,0.9991175590930981
2023-03-06,2.002102103956495,1.6016816831651959,0.3986536829561822,2.0003353661213783,0.9991175585737488
2023-03-07,2.0100832692524278,1.6080666154019423,0.4002428731794974,2.00830948858144,0.9991175586110685
2023-03-08,1.9700183732732082,1.5760146986185666,0.39226524885666364,1.9682799474752302,0.9991175585859695
2023-03-09,1.934357854123191,1.5474862832985528,0.38516461296096705,1.9326508962595197,0.9991175583871247
2023-03-10,1.9203263213859831,1.5362610571087867,0.3823706893782035,1.9186317464869902,0.9991175588851122
2023-03-13,1.947227467570384,1.5577819740563073,0.3877271793554091,1.9455091534117164,0.9991175585861004
2023-03-14,1.9230875801204022,1.5384700640963218,0.3829609864304632,1.921431050526785,0.9991386093843357
2023-03-15,1.9508624968995392,1.5606899975196313,0.3885038634605863,1.9491938609802175,0.9991446675903746
2023-03-16,1.922965787700882,1.5383726301607057,0.3829922678624743,1.92136489802318,0.9991674892559501
2023-03-17,1.9449763109059335,1.555981048724747,0.38737090109943145,1.9433519498241785,0.9991648427419676
2023-03-20,1.9692101551394263,1.5753681241115411,0.3920731407838979,1.967441264895439,0.999101726019252
2023-03-21,1.9299140958934973,1.543931276714798,0.3843054915889056,1.9282367683037034,0.9991308796622802
2023-03-22,1.9276461716515683,1.5421169373212547,0.38389365470837955,1.9260105920296342,0.9991515146052287
2023-03-23,1.9416610108121157,1.5533288086496926,0.3867284503314147,1.9400572589811071,0.9991740309852867
2023-03-24,1.9520898448089457,1.5616718758471566,0.38871780591055327,1.9503896817577098,0.9991290549168338
2023-03-27,1.9592861117005431,1.5674288893604347,0.39005256912370334,1.957481458484138,0.9990789230798773
2023-03-28,1.989770203595209,1.5918161628761673,0.3960833011939436,1.9878994640701109,0.9990598213187045
2023-03-29,1.9990025048762858,1.5992020039010288,0.39793497506884873,1.9971369789698776,0.9990667716009076
2023-03-30,2.023738307688952,1.6189906461511616,0.40284649854329146,2.021837144694453,0.9990605687562099
2023-03-31,2.029588667987886,1.6236709343903089,0.4040413722916635,2.0277123066819724,0.9990754967563094
2023-04-03,2.0132585919234818,1.6106068735387855,0.40084587775745895,2.0114527512962446,0.9991030259920505
2023-04-04,2.0104995584321985,1.6083996467457589,0.4003341563692441,2.008733803115003,0.9991217330484907
2023-04-05,2.013820188398208,1.6110561507185666,0.4009917710218003,2.0120479217403666,0.9991199479133982
2023-04-06,2.025596881828682,1.6204775054629454,0.4032798956979905,2.023757401160936,0.9990918821581694
2023-04-10,2.031507699889982,1.6252061599119856,0.40444948271731584,2.0296556426293013,0.9990883336244406
2023-04-11,2.0200874938374427,1.6160699950699542,0.402227754937428,2.018297750007382,0.9991140265773043
2023-04-12,2.0294875256685794,1.6235900205348637,0.40408510431735145,2.027675124852215,0.9991069662688533
2023-04-13,2.0197103610709775,1.6157682888567821,0.4021144666922494,2.0178827555490315,0.9990951150431411
2023-04-14,2.0340520774821917,1.6272416619857535,0.4049519845319466,2.0321936465177,0.9990863405189747
2023-04-17,2.0388934701492576,1.6311147761194063,0.40590167358632856,2.037016449705735,0.9990793925862225
2023-04-18,2.03944227074562,1.631553816596496,0.4060059961015998,2.037559812698096,0.999076974094572
2023-04-19,2.027086423137169,1.6216691385097353,0.40355222460306683,2.025221363112802,0.9990799306807652
2023-04-20,2.0263769312840485,1.6211015450272388,0.40340974157246584,2.024511286599705,0.9990793200136953
2023-04-21,2.030287874695476,1.624230299756381,0.40418832936553617,2.028418629121917,0.9990793199339584
2023-04-24,2.0006701550155057,1.6005361240124047,0.3982920536777248,1.9988281776901295,0.9990793198360272
2023-04-25,1.9779713478004617,1.5823770782403694,0.39377319102747094,1.9761502692678403,0.9990793200641427
2023-04-26,2.0138371727443114,1.6110697381954493,0.4009133351136564,2.0119830733091058,0.9990793200854078
2023-04-27,2.0390531320048115,1.6312425056038493,0.4059333096833704,2.0371758152872195,0.9990793193717589
2023-04-28,2.037554231591867,1.6300433852734937,0.40563490961345383,2.0356782948869476,0.9990793193737705
2023-05-01,2.0112173810039864,1.6089739048031892,0.4003978249569189,2.009371729760108,0.9990823213530722
2023-05-02,1.9946227682244466,1.5956982145795573,0.3970587533008888,1.992756967880446,0.9990645848554809
2023-05-03,1.9794913972334722,1.583593117786778,0.39413069761952035,1.9777238154062982,0.9991070525334722
2023-05-04,2.0127123518335592,1.6101698814668475,0.4007360877216835,2.010905969188531,0.999102513260585
2023-05-05,2.0146648825175615,1.6117319060140494,0.4011532390004421,2.0128851450144913,0.999116608663052
2023-05-08,2.009522897114312,1.6076183176914498,0.40012538930243335,2.007743706993883,0.999114620627621
2023-05-09,2.0056476832927923,1.604518146634234,0.39943529353743257,2.0039534401716663,0.999155263840086
2023-05-10,1.9950966855808332,1.5960773484646666,0.3973879142505601,1.9934652627152267,0.9991822838068969
2023-05-11,1.9941072499942105,1.5952857999953685,0.39717539688991466,1.9924611968852832,0.9991745413342581
2023-05-12,2.0039461706279877,1.6031569365023903,0.3990599250724075,2.002216861574798,0.9991370481505264
2023-05-15,1.9768990128150485,1.581519210252039,0.39373802837578153,1.9752572386278207,0.9991695204572492
2023-05-16,2.0056914643413086,1.604553171473047,0.3994506339367515,2.0040038054097984,0.9991585650323024
2023-05-17,2.018342891522941,1.6146743132183528,0.40198621875766793,2.0166605319760205,0.9991664649475639
2023-05-18,2.0157438251790065,1.6125950601432053,0.4014911949484355,2.014086255091641,0.9991776881230344
2023-05-19,2.0134035761280478,1.6107228609024382,0.40102246756675164,2.01174532846919,0.9991763957909293
2023-05-22,1.9926696238068105,1.5941356990454485,0.3968951498500537,1.9910308488955022,0.9991775982868767
2023-05-23,1.973813296552288,1.5790506372418305,0.39317376203583576,1.9722243992776662,0.9991950113628293
2023-05-24,1.9711921897931117,1.5769537518344894,0.39273979253416763,1.969693544368657,0.9992397263781715
2023-05-25,1.9911522220362845,1.5929217776290276,0.3967281923200841,1.9896499699491117,0.9992455362922299
2023-05-26,1.9866020006888974,1.589281600551118,0.39582721072520644,1.9851088112763242,0.9992483701249396
2023-05-30,1.972322880927886,1.577858304742309,0.3929837993816081,1.970842104123917,0.999249221910222
2023-05-31,1.9849447487963847,1.5879557990371078,0.395440699893939,1.9833964989310469,0.9992200035455516
2023-06-01,2.0257040211574497,1.6205632169259598,0.4034736579249593,2.024036874850919,0.9991770039995391
2023-06-02,2.022085260974815,1.617668208779852,0.40278976559742197,2.020457974377274,0.9991952433312552
2023-06-05,2.0356649172430723,1.628531933794458,0.40544762739833223,2.03397956119279,0.9991720857214732
2023-06-06,2.046383389171824,1.6371067113374593,0.4075395970516537,2.044646308389113,0.9991511459715213
2023-06-07,2.052350923732344,1.6418807389858754,0.4087495582555362,2.0506302972414114,0.9991616314383494
2023-06-08,2.054341774856438,1.6434734198851506,0.4091482227865117,2.0526216426716624,0.9991626845119794
2023-06-09,2.06262267320264,1.650098138562112,0.41079623789583025,2.0608943764579424,0.9991620877787534
2023-06-12,2.078805134966554,1.6630441079732432,0.41401917047486114,2.0770632784481045,0.9991620876386392
2023-06-13,2.0728873315685985,1.658309865254879,0.4128405663147549,2.0711504315696336,0.9991620866346606
2023-06-14,2.094035161642699,1.6752281293141593,0.417055975322181,2.0922841046363403,0.9991637881543572
2023-06-15,2.086937747693979,1.6695501981551832,0.4156428395765697,2.085193037731753,0.9991639856219223
2023-06-16,2.068876388047284,1.6551011104378273,0.4120631984960442,2.0671643089338714,0.9991724594449899
2023-06-20,2.0620025588562663,1.649602047085013,0.4106954912630296,2.060297538348043,0.9991731239605404
2023-06-21,2.057312106265904,1.6458496850127233,0.4097782678488404,2.0556279528615637,0.9991813816677546
2023-06-22,2.042487243319299,1.6339897946554391,0.4068242134991362,2.0408140081545754,0.999180785500034
2023-06-23,2.0509684113437445,1.6407747290749957,0.4085134985001551,2.049288227575151,0.9991807851548079
2023-06-26,2.074938918588421,1.6599511348707368,0.4132879652593738,2.0732391001301105,0.9991807862660044
2023-06-27,2.07276651590178,1.6582132127214242,0.4128552646895534,2.0710684774109778,0.9991807864133395
2023-06-28,2.085677134816085,1.6685417078528682,0.4154268127885674,2.0839685206414353,0.9991807868307481
2023-06-29,2.1029302301921162,1.682344184153693,0.41886329639410064,2.1012074805477936,0.9991807861142571
2023-06-30,2.1118351436085865,1.6894681148868693,0.42063698231498986,2.1101050972018593,0.9991807852933207
2023-07-03,2.1016742823864862,1.6813394259091892,0.41861313389444915,2.099952559803638,0.9991807852442804
2023-07-05,2.0833176074071833,1.6666540859257468,0.41495683657488625,2.081610922500633,0.9991807850605777
2023-07-06,2.083914588118399,1.6671316704947192,0.4150757431027376,2.0822074135974566,0.9991807847923926
2023-07-07,2.101898246566854,1.6815185972534832,0.4186577401524793,2.1001763374059625,0.9991807837678617
2023-07-10,2.124140978161419,1.6993127825291354,0.423088063713278,2.1224008462424133,0.9991807832258331
2023-07-11,2.1316442904212187,1.705315432336975,0.42458257952424583,2.1298980118612207,0.9991807833188472
2023-07-12,2.141466078085299,1.7131728624682392,0.426538890721112,2.139711753189351,0.9991807832424244
2023-07-13,2.1291165066800275,1.7032932053440222,0.424079092041463,2.1273722973854854,0.9991807825968805
2023-07-14,2.1294739401825074,1.703579152146006,0.42415028420266,2.127729436348666,0.9991807817875005
2023-07-17,2.143567281172388,1.7148538249379106,0.42695740641892854,2.141811231356839,0.9991807815728613
2023-07-18,2.152774863764588,1.7222198910116704,0.42879137632289194,2.1510112673345625,0.999180779903784
2023-07-19,2.1596552318903135,1.727724185512251,0.43016181250333285,2.157885998015584,0.9991807794829454
2023-07-20,2.163796915565901,1.7310375324527207,0.4309867571455055,2.162024289598226,0.9991807798800699
2023-07-21,2.1686539363122255,1.7349231490497805,0.43195418333482716,2.166877332384608,0.9991807803454165
2023-07-24,2.1690481463732114,1.7352385170985691,0.43203270489217,2.167271221990739,0.9991807814932818
2023-07-25,2.1737701813301173,1.739016145064094,0.4329732418667138,2.171989386930808,0.9991807807395632
2023-07-26,2.158258649781384,1.726606919825107,0.42988364329904877,2.156490563124156,0.9991807809233586
2023-07-27,2.1708239415725763,1.736659153258061,0.4323864081398718,2.1690455613979327,0.9991807810197844
2023-07-28,2.17777993096768,1.742223944774144,0.43377190825331036,2.1759958530274544,0.999180781347162
2023-07-31,2.176566111577733,1.7412528892621866,0.4335301397079503,2.174783028970137,0.9991807817832362
2023-08-01,2.155465258044569,1.724372206435655,0.42932725278255657,2.1536994592182115,0.9991807806594115
2023-08-02,2.1489538799567662,1.7191631039654132,0.42803031144090176,2.147193415406315,0.9991807806729263
2023-08-03,2.1459015232298606,1.7167212185838885,0.42742234039034666,2.144143558974235,0.9991807805541892
2023-08-04,2.1699087126149097,1.7359269700919278,0.432204109610865,2.1681310797027926,0.9991807798628661
2023-08-07,2.158827484765407,1.7270619878123257,0.4299969417951969,2.1570589296075227,0.9991807797652364
2023-08-08,2.150022513385534,1.7200180107084273,0.42824315875268015,2.1482611694611076,0.9991807788455889
2023-08-09,2.147363886441948,1.7178911091535587,0.4277112234491741,2.1456023326027327,0.9991796668224995
2023-08-10,2.1479183743749477,1.7183346994999582,0.4278205618394695,2.1461552613394277,0.999179152682172
2023-08-11,2.1458483747169668,1.7166786997735735,0.427379398350984,2.1440580981245576,0.9991657021928939
2023-08-14,2.1218981709831284,1.6975185367865029,0.42259867439908366,2.1201172111855864,0.9991606761234371
2023-08-15,2.110615226449118,1.6884921811592943,0.42030390922991256,2.108796090389207,0.9991381015174564
2023-08-16,2.0941106494746173,1.675288519579694,0.4169980124067794,2.0922865319864736,0.9991289297489602
2023-08-17,2.0963564039972225,1.6770851231977781,0.4174558731289143,2.0945409963266926,0.9991340176374267
2023-08-18,2.0946530771379166,1.6757224617103335,0.4171072605470091,2.0928297222573424,0.9991295193932235
2023-08-21,2.0885307533928894,1.6708246027143117,0.41587580602422886,2.0867004087385403,0.9991236209223279
2023-08-22,2.108717323231711,1.686973858585369,0.41989268733582663,2.1068665459211955,0.9991223208103216
2023-08-23,2.085199600700148,1.6681596805601187,0.41520852691775545,2.083368207477874,0.9991217180251434
2023-08-24,2.098516997658196,1.678813598126557,0.4178603089126036,2.0966739070391607,0.9991217175643126
2023-08-25,2.111493536243546,1.6891948289948369,0.42044421982222774,2.1096390488170647,0.9991217176867234
2023-08-28,2.1319704083979243,1.7055763267183395,0.42452161137240435,2.130097938090744,0.9991217184343629
2023-08-29,2.139036506943546,1.711229205554837,0.4259286251779199,2.137157830732757,0.9991217184906896
2023-08-30,2.1311360067931173,1.7049088054344939,0.42435546439609945,2.1292642698305935,0.9991217186713768
2023-08-31,2.1354904648210007,1.7083923718568006,0.42522252823273177,2.1336149000895324,0.9991217171121274
2023-09-01,2.1146958350900484,1.6917566680720388,0.4210818651933414,2.1128385332653803,0.9991217167997173
2023-09-05,2.108660676610701,1.6869285412885606,0.41988013555276943,2.10680867684133,0.9991217175001591
2023-09-06,2.106118585323233,1.6848948682585865,0.4193739510476296,2.104268819306216,0.999121718012031
2023-09-07,2.115772156329478,1.6926177250635825,0.42129618613088315,2.113913911194466,0.9991217177471344
2023-09-08,2.1221497969170997,1.69771983753368,0.42256611238460934,2.1202859499182893,0.9991217175137602
2023-09-11,2.120985432090671,1.6967883456725368,0.42233426306513033,2.1191226087376673,0.9991217179873948
2023-09-12,2.1144386451359956,1.6915509161087965,0.4210306549975311,2.1125815711063276,0.9991217177027392
2023-09-13,2.137634261217519,1.7101074089740154,0.4256494057230443,2.13575681469706,0.9991217176130078
2023-09-14,2.1186898035251684,1.694951842820135,0.42187715191198416,2.116828994732119,0.9991217172089313
2023-09-15,2.114963952928146,1.6919711623425169,0.42113525189785983,2.113106414240377,0.9991217161473619
2023-09-18,2.1058315171432187,1.684665213714575,0.41931678686503293,2.1039820005796077,0.9991217167425059
2023-09-19,2.097502927850197,1.6780023422801578,0.4176583835667048,2.0956607258468627,0.9991217165993557
2023-09-20,2.0653692738563922,1.6522954190851138,0.41125987513183826,2.063555294216952,0.9991217165552907
2023-09-21,2.056991253584825,1.6455930028678603,0.4095916296534463,2.0551846325213066,0.9991217167008516
2023-09-22,2.062008524479151,1.6496068195833207,0.41059067656337056,2.0601974961466913,0.9991217163692783
2023-09-25,2.034811056113535,1.6278488448908282,0.40517506971643397,2.033023914607262,0.9991217162390076
2023-09-26,2.0398798933970013,1.631903914717601,0.4061843871197688,2.03808830183737,0.9991217171332342
2023-09-27,2.053216667011969,1.6425733336095754,0.40884002955798954,2.051413363167565,0.9991217177055027
2023-09-28,2.0467567052101785,1.637405364168143,0.4075537102564475,2.0449590744245905,0.9991217174068558
2023-09-29,2.02651448921481,1.6212115913718481,0.40352304287583723,2.0247346342476855,0.9991217161399061
2023-10-02,2.00362368509663,1.602898948077304,0.3989649877521197,2.0018639358294235,0.9991217166769913
2023-10-03,2.0146656191027192,1.6117324952821754,0.4011636775087331,2.0128961727909087,0.9991217171246523
2023-10-04,2.008154043288782,1.6065232346310259,0.39986708201503435,2.00639031664606,0.9991217174550849
2023-10-05,2.0282446441426467,1.6225957153141175,0.4038675572579573,2.026463272572075,0.999121717601121
2023-10-06,2.044545855311888,1.6356366842495103,0.40711348381684975,2.04275016806636,0.999121718281905
2023-10-09,2.056825762038259,1.6454606096306073,0.40955868143685714,2.0550192910674645,0.999121719007446
2023-10-10,2.0639969537157867,1.6511975629726294,0.4109866233560882,2.0621841863287176,0.9991217199304462
2023-10-11,2.0446698982946403,1.6357359186357123,0.40713818920290695,2.0428741078386192,0.9991217210863631
2023-10-12,2.0410919062818365,1.6328735250254693,0.4064257320426112,2.0392992570680804,0.9991217204824349
2023-10-13,2.0662649571264655,1.6530119657011726,0.4114382346495967,2.064450200350769,0.999121721166283
2023-10-16,2.075867251868239,1.6606938014945911,0.41335026147763276,2.0740440629722237,0.9991217218271672
2023-10-17,2.0453147498357325,1.6362517998685862,0.40726659481170563,2.0435183946802917,0.9991217218980187
2023-10-18,2.0268771834448556,1.6215017467558845,0.4035952748702585,2.0250970216261432,0.9991217219108037
2023-10-19,2.0024432440184543,1.6019545952147636,0.398729946443068,2.0006845416578316,0.9991217217432378
2023-10-20,1.9901077543867418,1.5920862035093934,0.39627368232282495,1.9883598858322185,0.9991217216496595
2023-10-23,2.0071259093623652,1.6057007274898922,0.3996623656700061,2.0053630931598985,0.9991217211659502
2023-10-24,1.9873475401822775,1.5898780321458221,0.39572406186349735,1.9856020940093195,0.9991217207163489
2023-10-25,1.9819492556677865,1.5855594045342292,0.39464914391683537,1.9802085484510645,0.9991217195835145
2023-10-26,1.961690758085668,1.5693526064685344,0.39061523779607943,1.9599678442646138,0.9991217199678635
2023-10-27,1.980469458926848,1.5843755671414783,0.39435448416016416,1.9787300513016426,0.9991217195406048
2023-10-30,2.001372449829425,1.6010979598635402,0.3985167243258155,1.9996146841893556,0.999121719877168
2023-10-31,2.0140942678613856,1.6112754142891086,0.40104991584952604,2.012325330138635,0.9991217204914503
2023-11-01,2.0548253086396,1.6438602469116799,0.4091603464169172,2.053020593328597,0.9991217183745917
2023-11-02,2.080073448995746,1.664058759196597,0.41418779782510773,2.078246557021705,0.9991217175643858
2023-11-03,2.0746390058099426,1.6597112046479543,0.4131056796310292,2.0728168842789834,0.9991217163434912
2023-11-06,2.0712153960903215,1.6569723168722572,0.41242396482159027,2.0693962816938476,0.9991217164564792
2023-11-07,2.061273068619969,1.6490184548959754,0.41044423421272025,2.059462689108696,0.9991217177676102
2023-11-08,2.0476684464128465,1.6381347571302773,0.4077352595302075,2.045870016660485,0.9991217182857355
2023-11-09,2.07363290517428,1.658906324139424,0.4129053475362936,2.0718116716757176,0.9991217184608631
2023-11-10,2.0704670010755115,1.6563736008604093,0.4122749458968282,2.0686485467572373,0.9991217177968406
2023-11-13,2.117866817216597,1.6942934537732777,0.4217132814247795,2.116006735198057,0.9991217190786418
2023-11-14,2.1229615779975672,1.698369262398054,0.4227258285346942,2.121095090932748,0.9991208097757572
2023-11-15,2.1223408502906183,1.6978726802324946,0.4225837220348218,2.1204564022673162,0.9991120898304138
2023-11-16,2.131703518439852,1.7053628147518816,0.42443268092917164,2.129795495681053,0.9991049305199842
2023-11-17,2.1404928848917875,1.71239430791343,0.42617298934821385,2.138567297261644,0.9991003998916632
2023-11-20,2.1389706583201753,1.7111765266561403,0.42587422219561094,2.137050748851751,0.9991024143029007
2023-11-21,2.1506281708006285,1.720502536640503,0.4282254431644642,2.148727979804967,0.9991164483835654
2023-11-22,2.15707862035468,1.725662896283744,0.4295061701622519,2.1551690664459957,0.9991147499717143
2023-11-24,2.152738443532962,1.7221907548263697,0.4286190614199066,2.1508098162462765,0.9991041051487334
2023-11-27,2.148581825066649,1.718865460053319,0.42780215521755593,2.146667615270875,0.9991090821981082
2023-11-28,2.1562419360136893,1.7249935488109516,0.4292701970395944,2.154263745850546,0.9990825750435967
2023-11-29,2.1733157533626435,1.7386526026901148,0.4325920034304765,2.1712446061205912,0.9990470104310214
2023-11-30,2.201031492835754,1.7608251942686033,0.43808480459943683,2.1989099988680403,0.9990361364770936
2023-12-01,2.1979123109280314,1.7583298487424253,0.4374970745557266,2.195826923298152,0.9990511961644193
2023-12-04,2.182230613322143,1.7457844906577145,0.4343890405333715,2.180173531191086,0.9990573488798582
2023-12-05,2.178652582010535,1.742922065608428,0.43370967298205254,2.1766317385904808,0.9990724342936824
2023-12-06,2.1906546315927415,1.7525237052741933,0.4360621556555978,2.1885858609297912,0.999055638148472
2023-12-07,2.200470468265561,1.760376374612449,0.437930744959201,2.19830711957165,0.999016869925723
2023-12-08,2.2176422137472565,1.7741137709978052,0.4414037170747074,2.2155174880725124,0.9990418987956795
2023-12-11,2.2206581145322377,1.7765264916257903,0.4420239780567376,2.218550469682528,0.9990508917888278
2023-12-12,2.26134875034258,1.809079000274064,0.45009209617950335,2.259171096453567,0.999037011036143
2023-12-13,2.28135842691683,1.825086741533464,0.45387547926889954,2.2789622208023634,0.9989496582004854
2023-12-14,2.2747372126586183,1.8197897701268948,0.45256392841512316,2.272353698542018,0.9989521804521703
2023-12-15,2.2753686743845263,1.8202949395076211,0.4527441833787167,2.273039122886338,0.9989761872326832
2023-12-18,2.2940230043239858,1.8352184034591887,0.45644312731432846,2.291661530773517,0.9989705972664543
2023-12-19,2.2530326984134477,1.8024261587307582,0.44829350446635224,2.2507196631971103,0.99897336811003
2023-12-20,2.2814402952349377,1.8251522361879502,0.45394452214021125,2.2790967583281616,0.9989727818375655
2023-12-21,2.29052726834976,1.8324218146798081,0.45575258258286183,2.28817439726267,0.9989727818914881
2023-12-22,2.3053094364844022,1.8442475491875219,0.45869383225511007,2.302941381442632,0.9989727821327185
2023-12-26,2.309435721288579,1.8475485770308635,0.45951484959415745,2.307063426625021,0.9989727816874532
2023-12-27,2.313527881098199,1.8508223048785593,0.4603290787082,2.3111513835867594,0.9989727819872607
2023-12-28,2.307937746465268,1.8463501971722147,0.4592167941546498,2.3055669913268644,0.9989727820245439
2023-12-29,2.304814450346936,1.843851560277549,0.4585953350058279,2.302446895283377,0.9989727784532929
2024-01-02,2.278473796922278,1.8227790375378223,0.4533542608172023,2.276133298355025,0.9989727779308177
2024-01-03,2.278532338168297,1.8228258705346378,0.4533659081180109,2.276191778652649,0.9989727775737741
2024-01-04,2.283049277075797,1.8264394216606377,0.4542646545341635,2.280704076194801,0.9989727769323495
2024-01-05,2.3064688410365317,1.8451750728292255,0.4589245118182322,2.304099584647458,0.9989727776296305
2024-01-08,2.2961909199940256,1.8369527359952205,0.45687948639219744,2.293832222387418,0.9989727780965126
2024-01-09,2.296195435407398,1.8369563483259186,0.4568803848638586,2.293836733189777,0.9989727781084098
2024-01-10,2.2895046994542585,1.831603759563407,0.45554910854019004,2.287152868103597,0.9989727772333373
2024-01-11,2.2923503171229864,1.8338802536983891,0.45611530958853397,2.289995563286923,0.9989727774941407
2024-01-12,2.286419412830383,1.8291355302643066,0.4549352228159584,2.284070753080265,0.998972778249722
2024-01-16,2.271534214917234,1.8172273719337875,0.4519734741734174,2.269200846107205,0.9989727784879026
2024-01-17,2.279768643277599,1.8238149146220792,0.45361190278929636,2.2774268174113756,0.9989727791571624
2024-01-18,2.302689342770579,1.8421514742164633,0.45817249422093803,2.3003239684374015,0.9989727774866363
2024-01-19,2.304453747522283,1.8435629980178263,0.45852356487658325,2.3020865628944094,0.9989727784159619
2024-01-22,2.3060225101575043,1.8448180081260035,0.4588357053146372,2.3036537134406405,0.9989727781461678
2024-01-23,2.294351582685114,1.8354812661480915,0.4565135133392695,2.2919947794873607,0.9989727802763366
2024-01-24,2.3187122060337013,1.8549697648269612,0.4613606151901774,2.3163303800171384,0.9989727806618847
2024-01-25,2.3175254394045943,1.8540203515236755,0.4611244838944841,2.3151448354181596,0.9989727819393235
2024-01-26,2.329765401503497,1.863812321202798,0.4635599011226684,2.3273722223254665,0.9989727810459005
2024-01-29,2.3340586048822574,1.867246883905806,0.46441413128773673,2.331661015193543,0.9989727808527608
2024-01-30,2.3087848496416976,1.8470278797133581,0.45938533979569696,2.306413219509055,0.9989727799305294
2024-01-31,2.3332657267808443,1.8666125814246755,0.46425636787258895,2.3308689492972645,0.9989727798865474
2024-02-01,2.33109819246295,1.86487855397036,0.4638250844870167,2.3287036384573767,0.9989727785752164
2024-02-02,2.310326120843185,1.8482608966745482,0.4596920035933244,2.3079529002678725,0.9989727768063127
2024-02-05,2.32032340365661,1.856258722925288,0.46168118836670485,2.317939911291993,0.9989727757941587
2024-02-06,2.3282524554100146,1.8626019643280118,0.4632588557731617,2.3258608201011737,0.9989727766401437
2024-02-07,2.334634983534886,1.8677079868279087,0.46452880519948253,2.332236792027391,0.9989727766758371
2024-02-08,2.3384925865016704,1.8707940692013363,0.46529636214749237,2.3360904313488287,0.9989727762372622
2024-02-09,2.348719519323149,1.8789756154585193,0.46733124713132307,2.3463068625898424,0.998972777841519
2024-02-12,2.3178543195830894,1.8542834556664716,0.4611899138679963,2.315473369534468,0.998972778388398
2024-02-13,2.3397052753953913,1.8717642203163132,0.4655376622259662,2.3373018825422793,0.9989727796575981
2024-02-14,2.3578741156280847,1.8862992925024678,0.46915276588926047,2.3554520583917284,0.9989727792415627
2024-02-15,2.351437776450407,1.8811502211603255,0.4678721101252221,2.3490223312855476,0.998972779467078
2024-02-16,2.343912140610629,1.8751297124885031,0.46637471664743513,2.3415044291359384,0.998972780833388
2024-02-20,2.3545248463916,1.8836198771132802,0.46848635588056076,2.352106232993841,0.9989727806854685
2024-02-21,2.3801218440048664,1.9040974752038933,0.47357946855150224,2.3776769437553957,0.9989727835755013
2024-02-22,2.3775204577628712,1.9020163662102971,0.4730618638681494,2.3750782300784463,0.9989727837346468
2024-02-23,2.36759284241155,1.89407427392924,0.4710865354013348,2.365160809330575,0.9989727823811559
2024-02-26,2.3796202730554397,1.9036962184443518,0.4734796677986481,2.3771758862429997,0.9989727828254293
2024-02-27,2.380955480861925,1.9047643846895401,0.4737453386065778,2.378509723296118,0.9989727831593387
2024-02-28,2.3932071928003724,1.914565754240298,0.47618309988588825,2.390748854126186,0.998972784854324
2024-02-29,2.4063450732293927,1.9250760585835143,0.4787971821840841,2.4038732407675982,0.9989727855367492
2024-03-01,2.4179422773867985,1.934353821909439,0.48110470653829474,2.4154585284477337,0.9989727840224755
2024-03-04,2.4025960087160314,1.9220768069728251,0.4780319271464909,2.400108734119316,0.9989647553776452
2024-03-05,2.418022439550768,1.9344179516406144,0.48111136304181124,2.4155293146824257,0.998968940557142
2024-03-06,2.4388097944815748,1.9510478355852598,0.4852605067860163,2.436308342371276,0.9989743143901759
2024-03-07,2.4387883535912773,1.951030682873022,0.48526354198715915,2.4362942248601813,0.9989773082488186
2024-03-08,2.444375073922723,1.9555000591381786,0.48635194492634964,2.441852004064528,0.9989678057651173
2024-03-11,2.4521665584374994,1.9617332467499997,0.48791599345668407,2.449649240206684,0.9989734309754967
2024-03-12,2.4520697531079936,1.961655802486395,0.487895240202099,2.449551042688494,0.9989728226869133
2024-03-13,2.4323338659623674,1.945867092769894,0.4839683340155149,2.429835426785409,0.9989728222704456
2024-03-14,2.429775057130054,1.943820045704043,0.4834592006703686,2.427279246374412,0.9989728222992013
2024-03-15,2.4380058927752963,1.9504047142202372,0.4850969124306558,2.435501626650893,0.9989728219555073
2024-03-18,2.448025436541652,1.9584203492333216,0.4870905308702008,2.4455108801035226,0.9989728225852584
2024-03-19,2.470918184664754,1.9767345477318032,0.4916455656225649,2.4683801133543684,0.9989728226020851
2024-03-20,2.48845173279236,1.9907613862338882,0.49513426951258543,2.4858956557464738,0.9989728243416571
2024-03-21,2.481133943707434,1.9849071549659472,0.4936782287534516,2.4785853837193987,0.9989728245040951
2024-03-22,2.4756250536609716,1.9805000429287773,0.49258210931102103,2.4730821522397983,0.9989728244919756
2024-03-25,2.4742922980807918,1.9794338384646335,0.492316925369475,2.4717507638341085,0.9989728237647372
2024-03-26,2.5105669545623828,2.008453563649906,0.4995345948658122,2.5079881585157184,0.9989728232330243
2024-03-27,2.5193073048807877,2.0154458439046303,0.5012736853895557,2.516719529294186,0.9989728225760361
2024-03-28,2.511590498713852,2.0092723989710817,0.49973825169931585,2.5090106506703975,0.9989728229797913
2024-04-01,2.4928330279752875,1.99426642238023,0.4960060220799356,2.4902724444601656,0.9989728218908426
2024-04-02,2.5021905404162013,2.001752432332961,0.49786791091883426,2.4996203432517956,0.9989728211645396
2024-04-03,2.471331725931879,1.9770653807455034,0.4917278450586471,2.4687932258041503,0.9989728209685121
2024-04-04,2.492121932744154,1.9936975461953232,0.49586453569917444,2.4895620818944977,0.9989728227912843
2024-04-05,2.4946107476859773,1.995688598148782,0.4963597415775127,2.4920483397262947,0.9989728225283008
2024-04-08,2.4956832825091246,1.9965466260072997,0.4965731508439665,2.493119776851266,0.998972824125231
2024-04-09,2.4628681381278517,1.9702945105022813,0.49004382401059954,2.4603383345128806,0.9989728221430916
2024-04-10,2.4672163102632134,1.9737730482105709,0.49090899267236127,2.464682040882932,0.9989728223785088
2024-04-11,2.4311111570192896,1.9448889256154318,0.4837250481259703,2.428613973741402,0.9989728222538585
2024-04-12,2.411166884238825,1.92893350739106,0.47975667883551704,2.4086901862265773,0.9989728218194118
2024-04-15,2.4024991246009613,1.921999299680769,0.4780320274771224,2.4000313271578917,0.9989728206687781
2024-04-16,2.395382160082022,1.9163057280656177,0.47661595026220704,2.392921678327825,0.9989728228772013
2024-04-17,2.394345761874577,1.9154766094996618,0.4764097337144161,2.391886343214078,0.998972822262908
2024-04-18,2.405713979580362,1.9245711836642898,0.47867169323209,2.40324287689638,0.9989728194182868
2024-04-19,2.4263584208122277,1.9410867366497824,0.48277937651823155,2.423866113168014,0.998972819669248
2024-04-22,2.4505187539475743,1.9604150031580596,0.4875866226761365,2.448001625834196,0.998972818261308
2024-04-23,2.452341351682538,1.9618730813460303,0.48794927061526777,2.449822351961298,0.9989728184779372
2024-04-24,2.4368455926133645,1.9494764740906918,0.4848660376560081,2.4343425117467,0.9989728192564802
2024-04-25,2.4397189065857687,1.951775125268615,0.4854377531206989,2.437212878389314,0.9989728209300305
2024-04-26,2.4509888554728545,1.9607910843782836,0.48768016648465196,2.4484712508629354,0.9989728208656288
2024-04-29,2.411208231191444,1.9289665849531552,0.4797649022858125,2.408731487238968,0.9989728203804897
2024-04-30,2.400567343271129,1.9204538746169033,0.47764765748006244,2.3981015320969656,0.9989728214948544
2024-05-01,2.4209419810993755,1.9367535848795006,0.4817016565032447,2.418455241382745,0.9989728214318874
2024-05-02,2.4353884028096124,1.94831072224769,0.4845761026197569,2.432886824867447,0.99897282177238
2024-05-03,2.456022622972135,1.9648180983777082,0.488681753234949,2.453499851612657,0.998972822425624
2024-05-06,2.4614118315516667,1.9691294652413334,0.4897540597432127,2.458883524984546,0.9989728226151714
2024-05-07,2.4621800647220313,1.9697440517776252,0.48991253137120466,2.45965658314883,0.9989751027512744
2024-05-08,2.482853046665932,1.9862824373327457,0.4940242240964891,2.4803066614292346,0.9989744116184742
2024-05-09,2.4896338666969147,1.9917070933575318,0.49536016837544133,2.487067261732973,0.9989690833663242
2024-05-10,2.485581433153481,1.9884651465227847,0.49455613654177716,2.483021283064562,0.9989699995116756
2024-05-13,2.491328533495025,1.99306282679602,0.4956712726716666,2.4887340994676865,0.998958614252012
2024-05-14,2.51091559083054,2.008732472664432,0.4994866055611229,2.5082190782255545,0.9989260839289733
2024-05-15,2.508012007240225,2.00640960579218,0.49890315094404347,2.5053127567362234,0.9989237489704162
2024-05-16,2.5096795175348254,2.0077436140278606,0.499200250336876,2.506943864364737,0.9989099591593373
2024-05-17,2.506196375418226,2.0049571003345807,0.4984699643617216,2.5034270646963024,0.9988950144728941
2024-05-20,2.509289783431978,2.007431826745582,0.49910024905368205,2.506532075799264,0.9989010007325894
2024-05-21,2.498186749135016,1.9985493993080128,0.49689366267306895,2.495443061981082,0.9989017285613724
2024-05-22,2.4619883015388244,1.9695906412310595,0.48969224592234484,2.4592828871534045,0.9989011262219533
2024-05-23,2.474977114625972,1.9799816917007775,0.49227573792814056,2.472257429628918,0.9989011272136697
2024-05-24,2.457062569586601,1.9656500556692809,0.4887125155221023,2.4543625711913832,0.9989011275375576
2024-05-28,2.4268171747297487,1.941453739783799,0.4826966724153686,2.4241504121991677,0.9989011275512022
2024-05-29,2.4310314401264037,1.944825152101123,0.48353489823371076,2.4283600503348337,0.9989011290646121
2024-05-30,2.4696837819076016,1.9757470255260814,0.4912228904155395,2.466969915941621,0.9989011281578392
2024-05-31,2.4583437869120868,1.9666750295296695,0.4889673518641748,2.455642381393844,0.9989011278513512
2024-06-03,2.457669646040114,1.9661357168320912,0.488833264275995,2.4549689811080864,0.9989011277665499
2024-06-04,2.4693439623932614,1.9754751699146091,0.4911552953942723,2.4666304653088815,0.9989011263207136
2024-06-05,2.463115866479639,1.9704926931837112,0.48991652211386716,2.4604092152975783,0.9989011271374221
2024-06-06,2.4583623495973397,1.9666898796778718,0.4889724060834709,2.455662285761343,0.9989016819113594
2024-06-07,2.4636331075372375,1.97090648602979,0.4900160807789182,2.460922566808708,0.9988997790615673
2024-06-10,2.451305710513621,1.9610445684108968,0.48753508750663793,2.4485796559175346,0.998887917330999
2024-06-11,2.459219271942701,1.9673754175541607,0.48909623416937864,2.456471651723539,0.9988827266232384
2024-06-12,2.4534148362626422,1.9627318690101139,0.48790734713038597,2.4506392161405,0.9988686706862141
2024-06-13,2.442725455312976,1.954180364250381,0.48576604486719893,2.4399464091175798,0.998862317420752
2024-06-14,2.462338441404664,1.9698707531237312,0.4896648724863875,2.4595356256101186,0.9988617260127957
2024-06-17,2.4704076444581484,1.9763261155665188,0.49126953005953927,2.467595645626058,0.9988617267925812
2024-06-18,2.4740146396916582,1.9792117117533268,0.49198683028252266,2.4711985420358493,0.9988617295905902
2024-06-20,2.4776636813990867,1.9821309451192695,0.4927124895726196,2.474843434691889,0.9988617314249026
2024-06-21,2.490807873927395,1.9926462991419163,0.49532636542491854,2.487972664566835,0.9988617310105542
2024-06-24,2.4772473774302437,1.9817979019441951,0.49262970480868146,2.4744276067528768,0.9988617322984954
2024-06-25,2.4735988661329973,1.978879092906398,0.4919041548922741,2.470783247798672,0.9988617320399545
2024-06-26,2.475046550020051,1.980037240016041,0.4921920460020363,2.4722292860180772,0.9988617329225787
2024-06-27,2.4826171827357824,1.9860937461886259,0.49369755769834955,2.4797913038869757,0.9988617339517921
2024-06-28,2.4641954019679777,1.9713563215743823,0.4900341718658259,2.4613904934402084,0.9988617345335
2024-07-01,2.4769446983851484,1.9815557587081187,0.4925695196877059,2.4741252783958245,0.9988617347847285
2024-07-02,2.477080091745999,1.9816640733967994,0.49259644416654425,2.4742605175633434,0.9988617347525217
2024-07-03,2.4826531367109936,1.986122509368795,0.4937047098236705,2.4798272191924657,0.9988617348602832
2024-07-05,2.483801686723879,1.987041349379103,0.49393311095481274,2.4809744603339157,0.9988617342495281
2024-07-08,2.4836926209525503,1.9869540967620403,0.4939114218116859,2.4808655185737263,0.9988617341952972
2024-07-09,2.507270470427191,2.005816376341753,0.49860015522261547,2.5044165315643685,0.9988617347440242
2024-07-10,2.526341505964325,2.02107320477146,0.5023926520141102,2.5234658567855703,0.9988617337865983
2024-07-11,2.544476377377972,2.0355811019023777,0.506009409453082,2.5415905113554595,0.9988658310805443
2024-07-12,2.5489668684355506,2.039173494748441,0.5069043550397438,2.5460778497881846,0.9988665923107356
2024-07-15,2.5805429060390526,2.0644343248312422,0.5131428908876291,2.5775772157188714,0.998850749462743
2024-07-16,2.5756777087765643,2.0605421670212514,0.5121089714630366,2.572651138484288,0.9988249421567915
2024-07-17,2.556205207324677,2.0449641658597417,0.5082143919289186,2.5531785577886605,0.99881595987351
2024-07-18,2.540265973181714,2.032212778545371,0.5050112186496066,2.5372239971949777,0.9988024970535171
2024-07-19,2.558573732379773,2.0468589859038184,0.5086464920455523,2.555505477949371,0.9988007949927059
2024-07-22,2.5504492307605062,2.040359384608405,0.5069818084124434,2.5473411930208485,0.9987813763539493
2024-07-23,2.5229145218609994,2.0183316174887995,0.5014908148765708,2.51982243236537,0.9987743978363772
2024-07-24,2.523949484748313,2.0191595877986503,0.5017148896688108,2.520874477467461,0.9987816684523869
2024-07-25,2.558678267832728,2.0469426142661824,0.50861560933854,2.5555582236047223,0.9987806031464647
2024-07-26,2.56224408507832,2.049795268062656,0.5093229126553115,2.5591181807179675,0.9987800130442077
2024-07-29,2.5678954179230207,2.0543163343384165,0.5104462846627629,2.564762619001179,0.9987800130406501
2024-07-30,2.5766799369638402,2.0613439495710724,0.5121924717138703,2.5735364212849428,0.9987800131344212
2024-07-31,2.554625980774649,2.0437007846197193,0.5078085874897609,2.5515093721094804,0.9987800137125269
2024-08-01,2.5142768964829996,2.0114215171864,0.49978799345162955,2.511209510638029,0.9987800127144867
2024-08-02,2.457994482569613,1.9663955860556905,0.488600174172758,2.4549957602284485,0.9987800125820345
2024-08-05,2.4793838883760344,1.9835071107008275,0.4928519627283342,2.476359073429162,0.998780013469454
2024-08-06,2.46254729074417,1.970037832595336,0.48950518611758875,2.4595430187129246,0.9987800144819406
2024-08-07,2.5074859680849344,2.0059887744679474,0.49843809547651863,2.5044268699444663,0.9987800138543533
2024-08-08,2.5107475174408607,2.0085980139526884,0.4990864235217375,2.507684437474426,0.9987800127467393
2024-08-09,2.49906153367763,1.999249226942104,0.4967634821533278,2.4960127090954316,0.9987800121997354
2024-08-12,2.5225478603046785,2.018038288243743,0.5014320931359186,2.5194703813796613,0.9987800116800779
2024-08-13,2.528491018137123,2.0227928145096987,0.5026134765549531,2.5254062910646518,0.9987800126433738
2024-08-14,2.560906354850836,2.0487250838806688,0.5090810986867926,2.5578061825674614,0.9987894237997024
2024-08-15,2.5659778478260744,2.05278227826086,0.5100737221856606,2.56285600044652,0.9987833693173938
2024-08-16,2.5855199506867876,2.06841596054943,0.5139935951593613,2.582409555708791,0.9987969944002292
2024-08-19,2.5809214771317603,2.0647371817054085,0.5130633591911351,2.5778005408965434,0.9987907666839658
2024-08-20,2.594805782953643,2.0758446263629144,0.5158512747203177,2.591695901083232,0.9988014972481409
2024-08-21,2.587891845294463,2.07031347623557,0.5143780855385124,2.5846915617740827,0.998763362724297
2024-08-22,2.6127942894456977,2.0902354315565583,0.5192257837268544,2.609461215283413,0.9987243258389122
2024-08-23,2.614500951737987,2.09160076139039,0.5194837325681972,2.6110844939585873,0.998693265811157
2024-08-26,2.614773335554779,2.0918186684438234,0.5195739535304147,2.611392621974238,0.9987070720296974
2024-08-27,2.6106587050487993,2.0885269640390396,0.5187105750098585,2.607237539048898,0.9986895391594911
2024-08-28,2.6116166829898386,2.089293346391871,0.5189135739998472,2.608206920391718,0.9986943862698809
2024-08-29,2.6347116341858103,2.1077693073486485,0.5235121494854469,2.6312814568340954,0.998698082435965
2024-08-30,2.598315853770862,2.07865268301669,0.5162788020923127,2.5949314851090026,0.9986974760370466
2024-09-03,2.600881857545467,2.0807054860363734,0.5167886632919603,2.597494149328334,0.9986974770852034
2024-09-04,2.5874312536378627,2.0699450029102904,0.5141160623158211,2.5840610652261113,0.9986974771182764
2024-09-05,2.5608426937894055,2.0486741550315246,0.5088329827393563,2.557507137770881,0.9986974771907651
2024-09-06,2.5868452473425454,2.0694761978740366,0.5139996207822106,2.583475818656247,0.9986974757416361
2024-09-09,2.5880473932636847,2.070437914610948,0.5142384811275266,2.5846763957384744,0.9986974745767858
2024-09-10,2.5890948730822796,2.071275898465824,0.5144466125110871,2.585722510976911,0.9986974744952654
2024-09-11,2.608895218251112,2.0871161746008897,0.5183808886990783,2.605497063299968,0.9986974735787125
2024-09-12,2.6331754317591556,2.1065403454073244,0.5232053042270381,2.6297456496343625,0.9986974729885352
2024-09-13,2.6508203610938934,2.120656288875115,0.5267113077797367,2.6473675966548518,0.9986974732461253
2024-09-16,2.649192631124838,2.1193541048998705,0.5263878874514503,2.645741992351321,0.9986974753236231
2024-09-17,2.6445354189789168,2.1156283351831333,0.525462511819403,2.6410908470025363,0.9986974755744775
2024-09-18,2.66601067725037,2.132808541800296,0.529729588362525,2.662538130162821,0.9986974744256729
2024-09-19,2.663419485312991,2.130735588250393,0.5292147255800019,2.659950313830395,0.9986974746176015
2024-09-20,2.677108697255182,2.1416869578041458,0.5319347375476566,2.6736216953518026,0.998697474664382
2024-09-23,2.685472162568849,2.148377730055079,0.5335965380650721,2.6819742681201513,0.9986974750666004
2024-09-24,2.6734164695548173,2.138733175643854,0.531201103251457,2.669934278895311,0.9986974754213715
2024-09-25,2.6897923118816864,2.151833849505349,0.5344549373227416,2.686288786828091,0.9986974737643802
2024-09-26,2.696538890678781,2.1572311125430246,0.5357954644226588,2.6930265769656834,0.998697473369942
2024-09-27,2.703793088446078,2.1630344707568625,0.5372368526644998,2.7002713234213624,0.9986974724357556
2024-09-30,2.689778853151269,2.1518230825210156,0.5344522581086003,2.686275340629616,0.9986974719060835
2024-10-01,2.682779576392113,2.1462236611136905,0.5330615226636635,2.679285183777354,0.998697473081088
2024-10-02,2.6730495619409367,2.1384396495527493,0.5311281912275262,2.6695678407802754,0.9986974722761475
2024-10-03,2.6922819610776223,2.1538255688620978,0.5349496196048389,2.688775188466937,0.9986974720098483
2024-10-04,2.6736812621874337,2.138945009749947,0.5312537075277123,2.6701987172776596,0.9986974719238134
2024-10-07,2.6806009595800973,2.144480767664078,0.5326286330924748,2.6771094007565526,0.9986974716202853
2024-10-08,2.7002296472713545,2.1601837178170835,0.5365288047594743,2.696712522576558,0.9986974720097049
2024-10-09,2.690153337428306,2.1521226699426452,0.5345266650301728,2.686649334972818,0.9986974711040685
2024-10-10,2.7115235618639693,2.1692188494911755,0.538772874324559,2.7079917238157343,0.9986974710089535
2024-10-11,2.731313098301352,2.185050478641082,0.5427050037011651,2.727755482342247,0.9986974704722369
2024-10-14,2.7232898124174727,2.178631849933978,0.5411107936493063,2.7197426435832845,0.998697469208377
2024-10-15,2.74353254826526,2.194826038612208,0.5451329746721163,2.7399590132843246,0.9986974694416534
2024-10-16,2.741464442795122,2.193171554236098,0.5447220464413522,2.73789360067745,0.9986974691106955
2024-10-17,2.7473016996569593,2.1978413597255675,0.5458818945464525,2.74372325427202,0.9986974690888937
2024-10-18,2.723546637631965,2.178837310105572,0.5411618228646492,2.719999132970221,0.9986974687292938
2024-10-21,2.7174900349927817,2.1739920279942253,0.5399583933556339,2.713950421349859,0.9986974695037176
2024-10-22,2.7144179894868916,2.1715343915895136,0.5393479881275298,2.7108823797170434,0.9986974704026643
2024-10-23,2.7155233641613084,2.172418691329047,0.539567621874487,2.711986313203534,0.9986974698853803
2024-10-24,2.7008979653884424,2.160718372310754,0.5366615908858696,2.6973799631966235,0.9986974694202075
2024-10-25,2.7140099739991417,2.1712079791993135,0.539266913410621,2.7104748926099345,0.9986974692709043
2024-10-28,2.7049577757854713,2.163966220628377,0.5374682604636354,2.7014344810920123,0.9986974677660413
2024-10-29,2.703590109911202,2.1628720879289616,0.5371965085927859,2.7000685965217475,0.9986974677198501
2024-10-30,2.686023135341552,2.1488185082732416,0.5337059928952781,2.68252450116852,0.9986974668505282
2024-10-31,2.682245218641453,2.1457961749131624,0.5329553290880333,2.6787515040011955,0.9986974663550614
2024-11-01,2.6833899086349384,2.1467119269079507,0.5331827754781456,2.6798947023860964,0.998697466127232
2024-11-04,2.7226533003246303,2.1781226402597045,0.5409843096762884,2.719106949935993,0.998697465303712
2024-11-05,2.7851617540380293,2.2281294032304237,0.5534045802452481,2.781533983475672,0.9986974650366011
2024-11-06,2.790586883231294,2.2324695065850353,0.5544825389931256,2.786952045578161,0.9986974647963933
2024-11-07,2.805231532091342,2.244185225673074,0.5573923950903827,2.8015776207634566,0.9986974653296584
2024-11-08,2.82835397183586,2.262683177468688,0.5619867607462598,2.824669938214948,0.9986974637338198
2024-11-11,2.8048463042942453,2.2438770434353965,0.5573158439140703,2.8011928873494667,0.9986974626951274
2024-11-12,2.809792461422631,2.247833969138105,0.5582986318590039,2.806132600997109,0.9986974623653635
2024-11-13,2.791849018528027,2.2334792148224216,0.5547333132541816,2.7882125280766035,0.998697461636253
2024-11-14,2.772540569124442,2.2180324552995536,0.5508967735142427,2.7689292288137963,0.998697461688438
2024-11-15,2.7869644095722563,2.229571527657805,0.5537627557015082,2.7833342833593133,0.9986974622993127
2024-11-18,2.7758219836187195,2.220657586894976,0.5515487825232595,2.7722063694182353,0.9986974617886809
2024-11-19,2.780221236992327,2.224176989593862,0.5524229037324085,2.7765998933262703,0.9986974620512671
2024-11-20,2.8139422120339095,2.2511537696271278,0.5591231770650358,2.8102769466921638,0.9986974624684651
2024-11-21,2.8331930977108093,2.2665544781686475,0.5629482794642301,2.8295027576328775,0.9986974625619721
2024-11-22,2.851658046961735,2.2813264375693882,0.5666172190847226,2.847943656654111,0.9986974629329838
2024-11-25,2.849123360649248,2.279298688519398,0.5661135755983627,2.845412264117761,0.9986974602139937
2024-11-26,2.8471878341093975,2.277750267287518,0.5657289903640867,2.843479257651605,0.9986974598534165
2024-11-27,2.854836268133355,2.283869014506684,0.5672487138196952,2.851117728326379,0.998697459518263
2024-11-29,2.8407571551328044,2.2726057241062434,0.5644512290043231,2.8370569531105665,0.9986974592261253
2024-12-02,2.8278101741553447,2.2622481393242757,0.5618786963193968,2.8241268356436726,0.9986974590634355
2024-12-03,2.8337476066824143,2.2669980853459317,0.5630584429035987,2.8300565282495302,0.9986974568852997
2024-12-04,2.8258364111451924,2.260669128916154,0.5614865116624833,2.822155640578637,0.9986974580152492
2024-12-05,2.8172039346222713,2.2537631476978173,0.5597712630736202,2.8135344107714375,0.9986974589213313
2024-12-06,2.794207262917339,2.2353658103338714,0.5552018803952392,2.7905676907291106,0.9986974580456042
2024-12-09,2.7884160233934683,2.230732818714775,0.5540511730286598,2.7847839917434345,0.9986974570435109
2024-12-10,2.784601724142195,2.227681379313756,0.55329327880098,2.780974658114736,0.9986974560860854
2024-12-11,2.7835422449131983,2.226833795930559,0.553082766086004,2.779916562016563,0.9986974572043016
2024-12-12,2.770041018408789,2.2160328147270314,0.5504001063203254,2.7664329210473566,0.9986974570634684
2024-12-13,2.755506362402043,2.2044050899216345,0.5475121081830849,2.7519171981047195,0.9986974574447386
2024-12-16,2.736427936777595,2.189142349422076,0.5437212717810832,2.732863621203159,0.9986974568094668
2024-12-17,2.664310389494494,2.1314483115955953,0.5293917058207555,2.660840017416351,0.9986974595404403
2024-12-18,2.648400447427987,2.1187203579423897,0.5262304440704103,2.6449508020128,0.9986974607939157
2024-12-19,2.6823180974761076,2.1458544779808864,0.532969794588737,2.6788242725696234,0.9986974606364657
2024-12-20,2.685663022742424,2.148530418193939,0.5336344213824697,2.6821648395764086,0.9986974601290665
2024-12-23,2.7068429752777563,2.165474380222205,0.5378428226585852,2.70331720288079,0.99869745957554
2024-12-24,2.7090899124874124,2.16727192998993,0.5382892841117037,2.7055612141016336,0.9986974598478581
2024-12-26,2.6924148164690496,2.15393185317524,0.5349759841492525,2.6889078373244923,0.9986974595726839
2024-12-27,2.6657541881118347,2.1326033504894677,0.5296785845133078,2.6622819350027758,0.9986974593810852
2024-12-30,2.6699974514392357,2.135997961151389,0.5305217087636049,2.666519669914994,0.9986974588596083
2024-12-31,2.6616435491211354,2.1293148392969083,0.52886181025192,2.658176649548828,0.9986974591039995
2025-01-02,2.683541208044937,2.1468329664359493,0.5332128226283779,2.6800457890643274,0.9986974602919719
2025-01-03,2.6763705125174884,2.141096410013991,0.531788024080223,2.6728844340942137,0.9986974604569999
2025-01-06,2.66708539620448,2.133668316963584,0.5299430914739633,2.6636114084375473,0.998697459116654
2025-01-07,2.6736504074529113,2.1389203259623293,0.5312475430668068,2.670167869029136,0.9986974593181418
2025-01-08,2.6333355452798557,2.1066684362238846,0.523237084221031,2.6299055204449155,0.9986974600171683
2025-01-10,2.6541148586507304,2.1232918869205846,0.5273658871814225,2.650657774102007,0.9986974623428772
2025-01-13,2.672470294014763,2.1379762352118106,0.5310130667559356,2.668989301967746,0.998697462772248
2025-01-14,2.70448088364992,2.163584706919936,0.5373734918019889,2.700958198721925,0.9986974635501067
2025-01-15,2.71325643547978,2.170605148383824,0.5391171713096173,2.7097223196934412,0.9986974634092363
2025-01-16,2.733507450752417,2.1868059606019337,0.5431409967519664,2.7299469573539,0.9986974634371178
2025-01-17,2.767478797114177,2.213983037691342,0.5498910170049225,2.7638740546962643,0.9986974634014648
2025-01-21,2.752396134140972,2.201916907312778,0.5468941313798998,2.748811038692678,0.9986974638552848
2025-01-22,2.775363632809223,2.2202909062473783,0.5514577161169031,2.7717486223642815,0.9986974642157861
2025-01-23,2.77152364630213,2.2172189170417043,0.5506947200021104,2.7679136370438147,0.998697464023397
2025-01-24,2.7810875623466407,2.2248700498773126,0.5525950489361543,2.777465098813467,0.9986974651272339
2025-01-27,2.762185363688996,2.2097482909511967,0.5488392203685144,2.7585875113197114,0.9986974616484542
2025-01-28,2.7510562172274997,2.200844973782,0.5466278873223048,2.747472861104305,0.9986974616869863
2025-01-29,2.7808746281777106,2.2246997025421686,0.5525527298296855,2.777252432371854,0.9986974616654226
2025-01-30,2.762869097631644,2.210295278105315,0.5489750770992758,2.759270355204591,0.9986974618409766
2025-01-31,2.7497541625858517,2.1998033300686815,0.5463691710131009,2.7461725010817823,0.9986974611935127
2025-02-03,2.7543055361316693,2.2034444289053354,0.5472735199946843,2.7507179489000197,0.9986974621422404
2025-02-04,2.766203038768346,2.212962431014677,0.5496461393717506,2.7626085703864276,0.9987005768077973
2025-02-05,2.7636753726768077,2.210940298141446,0.5491488876807119,2.760089185822158,0.998702384914269
2025-02-06,2.7439808125157117,2.1951846500125693,0.5452327288065446,2.7404173788191137,0.9987013634784385
2025-02-07,2.7481415666778948,2.1985132533423157,0.5461532812697765,2.744666534612092,0.9987354974325422
2025-02-10,2.761189099286803,2.2089512794294426,0.5487860136460287,2.757737293075471,0.998749884166491
2025-02-11,2.7589545109696836,2.207163608775747,0.5482416085074509,2.755405217283198,0.9987135367135007
2025-02-12,2.7882753568705714,2.230620285496457,0.5540903192632897,2.7847106047597467,0.998721520776978
2025-02-13,2.785286582909524,2.2282292663276193,0.5534760892447572,2.7817053555723765,0.9987142338026828
2025-02-14,2.8061545621148163,2.244923649691853,0.5577457808327905,2.802669430524644,0.9987580400458965
2025-02-18,2.8167615024899018,2.2534092019919214,0.5597873506042697,2.813196552596191,0.9987343799283119
2025-02-19,2.816599721038483,2.253279776830787,0.55973189471143,2.813011671542217,0.9987261059956569
2025-02-20,2.781633065745848,2.2253064525966786,0.5526958901154762,2.7780023427121545,0.9986947512670156
2025-02-21,2.786032787537683,2.2288262300301467,0.5534902356452059,2.7823164656753527,0.9986660882528186
2025-02-24,2.780545623090684,2.224436498472547,0.5523831395566783,2.7768196380292256,0.9986599806054196
2025-02-25,2.7769122163313025,2.221529773065042,0.5518032634396225,2.7733330365046647,0.9987110936360944
2025-02-26,2.7631175340935923,2.210494027274874,0.5489077821722539,2.759401809447128,0.9986552419136662
2025-02-27,2.8019210711269853,2.2415368569015883,0.5566021221362583,2.7981389790378466,0.9986501789329075
2025-02-28,2.777826453917515,2.222261163134012,0.5517950526219162,2.7740562157559285,0.9986427380453275
2025-03-03,2.736879686252692,2.189503749002154,0.5436567423096101,2.733160491311764,0.9986410820466065
2025-03-04,2.7632299914482856,2.2105839931586284,0.548904263532943,2.7594882566915713,0.9986458837051954
2025-03-05,2.730714966707914,2.184571973366331,0.5424436647011164,2.7270156380674475,0.998645289352215
2025-03-06,2.7562599064804587,2.205007925184367,0.5475180445484215,2.7525259697327886,0.9986452885883912
2025-03-07,2.7185659277851766,2.174852742228141,0.540030313403754,2.714883055631895,0.9986452886366891
2025-03-10,2.682188663911879,2.1457509311295033,0.5328041431529517,2.678555074282455,0.9986452893193862
2025-03-11,2.677042384250303,2.141633907400242,0.5317818643926576,2.6734157717928997,0.9986452913559613
2025-03-12,2.6564127988876463,2.125130239110117,0.527683895414388,2.652814134524505,0.998645291738676
2025-03-13,2.7004723218711177,2.1603778574968944,0.5364361080479071,2.6968139655448016,0.9986452901969459
2025-03-14,2.7382244988035698,2.190579599042856,0.5439353997858951,2.734514998828751,0.9986452900492863
2025-03-17,2.7216199585771896,2.177295966861752,0.5406369867454555,2.7179329536072077,0.9986452902950829
2025-03-18,2.738390668639238,2.1907125349113907,0.5439684119305583,2.734680946841949,0.9986452912505244
2025-03-19,2.7274869835190865,2.1819895868152694,0.5418024465536575,2.7237920333689267,0.99864529137133
2025-03-20,2.7108499833804336,2.168679986704347,0.538497585474641,2.7071775721789884,0.9986452916151913
2025-03-21,2.749840864566838,2.1998726916534705,0.5462429389406425,2.746115630594113,0.998645291070576
2025-03-24,2.7454641992715887,2.196371359417271,0.5453735351355762,2.7417448945528475,0.9986452911239102
2025-03-25,2.7449441622517345,2.1959553298013876,0.5452702304549454,2.741225560256333,0.9986452904771113
2025-03-26,2.7359640807428196,2.188771264594256,0.5434863807531026,2.7322576453473584,0.9986452909149839
2025-03-27,2.7012300516381647,2.160984041310532,0.5365866322211715,2.6975706735317035,0.9986452919457043
2025-03-28,2.7295274079223555,2.1836219263378847,0.5422077687580902,2.7258296950959746,0.9986452919224599
2025-03-31,2.729192001420945,2.1833536011367563,0.5421411424826695,2.725494743619426,0.9986452921595136
2025-04-01,2.743911835816868,2.1951294686534943,0.5450651718895596,2.740194640543054,0.9986452934725193
2025-04-02,2.642696520023197,2.1141572160185578,0.5249592348164387,2.6391164508349965,0.9986452968919913
2025-04-03,2.488473944802522,1.9907791558420176,0.49432364601695455,2.485102801858972,0.998645297069881
2025-04-04,2.4637764371217643,1.9710211496974115,0.4894176020279766,2.460438751725388,0.9986452969729371
2025-04-07,2.426999862628469,1.9415998901027753,0.482112102482521,2.4237119925852966,0.9986452945075117
2025-04-08,2.6001354090566675,2.080108327245334,0.5165046999785579,2.596613027223892,0.9986453083091346
2025-04-09,2.5265706352901782,2.0212565082321428,0.5018914127190643,2.523147920951207,0.9986453122298808
2025-04-10,2.558964456170693,2.0471715649365545,0.5083262927782035,2.555497857714758,0.9986453119938519
2025-04-11,2.5914980423501834,2.073198433880147,0.5147889369685712,2.587987370848718,0.9986453119218719
2025-04-14,2.5831981533424875,2.06655852267399,0.5131402026939978,2.579698725367988,0.9986453118313938
2025-04-15,2.5535968763123993,2.0428775010499196,0.5072600441671468,2.5501375452170665,0.9986453104135501
2025-04-16,2.570133810997363,2.0561070487978905,0.5105450284371478,2.5666520772350383,0.9986453103148073
2025-04-17,2.524712305217109,2.019769844173687,0.5015222609387081,2.521292105112395,0.9986453109533926
2025-04-21,2.578356071749421,2.0626848573995367,0.5121783428536385,2.574863200253175,0.9986453106552988
2025-04-22,2.601431528232029,2.0811452225856235,0.5167621785160923,2.5979074011017156,0.9986453123624179
2025-04-23,2.636652342947354,2.109321874357883,0.523758641818827,2.63308051617671,0.9986453175060426
2025-04-24,2.6340812158357774,2.107264972668622,0.5232478996422586,2.6305128723108804,0.9986453175762223
2025-04-25,2.6396473299080396,2.111717863926432,0.5243535836541288,2.6360714475805604,0.9986453181499051
2025-04-28,2.655746489519778,2.124597191615823,0.5275516069323313,2.652148798548154,0.9986453183740165
2025-04-29,2.6688333099792954,2.1350666479834364,0.5301512399043836,2.66521788788782,0.9986453173830844
2025-04-30,2.6579966439778886,2.126397315182311,0.5279985878246721,2.654395903006983,0.998645317713225
2025-05-01,2.693473749025362,2.15477899922029,0.5350459469799096,2.6898249462001997,0.9986453171012037
2025-05-02,2.6865441973238333,2.149235357859067,0.533669428186285,2.682904786045352,0.9986453186651069
2025-05-05,2.6728327255271234,2.1382661804216987,0.5309457090187686,2.6692118894404673,0.9986453188585003
2025-05-06,2.688319487144703,2.1506555897157624,0.5340220820911654,2.684677671806928,0.9986453189971696
2025-05-07,2.706744181484652,2.1653953451877217,0.537682069783229,2.7030774149709504,0.998645322103292
2025-05-08,2.7073197708362224,2.165855816668978,0.5377964081064296,2.7036522247754076,0.9986453221738631
2025-05-09,2.761022333574778,2.2088178668598224,0.5484641573457544,2.7572820242055767,0.998645317234592
2025-05-12,2.7551723720416534,2.204137897633323,0.54730208888544,2.751439986518763,0.9986453168731787
2025-05-13,2.7403030569668325,2.192242445573466,0.5443454728960304,2.736587918469496,0.9986442599883651
2025-05-14,2.776392082606035,2.221113666084828,0.5514998212433674,2.7726134873281953,0.99863902677777
2025-05-15,2.802417308464469,2.241933846771575,0.5567065920178936,2.7986404387894686,0.9986522814912
2025-05-16,2.809798131239429,2.247838504991543,0.558170871655573,2.806009376647116,0.9986515918879766
2025-05-19,2.8049390090435913,2.2439512072348733,0.557196673097197,2.80114788033207,0.9986484095731506
2025-05-20,2.756495102992649,2.2051960823941195,0.5475730359156812,2.752769118309801,0.998648289024783
2025-05-21,2.744773002349288,2.1958184018794302,0.5451829091866319,2.741001311066062,0.9986258640401242
2025-05-22,2.743527451016083,2.1948219608128663,0.5448530654386713,2.7396750262515375,0.998595813297178
2025-05-23,2.7868248724931313,2.2294598979945053,0.5534531492242762,2.7829130472187815,0.9985963146396606
2025-05-27,2.768061128066245,2.2144489024529963,0.5497305963082778,2.764179498761274,0.9985977082418402
2025-05-28,2.7817801233990718,2.2254240987192575,0.5524706427883468,2.7778947415076045,0.9986032749821656
2025-05-29,2.785817601580689,2.2286540812645512,0.553315718295171,2.781969799559722,0.9986187889617101
2025-05-30,2.7884873700832276,2.230789896066582,0.5538382465450822,2.7846281426116644,0.9986160140031595
2025-06-02,2.8053700870196607,2.2442960696157286,0.5571069020958713,2.8014029717116,0.9985858852179914
2025-06-03,2.7984396806015557,2.238751744481245,0.5557645548537583,2.7945162993350032,0.9985980111364388
2025-06-04,2.795549281431092,2.236439425144874,0.555169835758564,2.7916092609034378,0.9985906095253538
2025-06-05,2.820012189861227,2.2560097518889815,0.560006033760766,2.816015785649747,0.9985828415115202
2025-06-06,2.820995642463908,2.2567965139711266,0.5601977331077639,2.8169942470788905,0.9985815662648377
2025-06-09,2.8357467081662557,2.2685973665330046,0.5630575373058184,2.831654903838823,0.9985570628305243
2025-06-10,2.8302663132874923,2.264213050629994,0.5619165392742628,2.8261295899042564,0.9985383978303337
2025-06-11,2.8363616581229953,2.2690893264983965,0.5632014762557099,2.8322908027541063,0.9985647615288307
2025-06-12,2.8067420636556393,2.2453936509245116,0.5572804329754082,2.8026740838999196,0.9985506399717329
2025-06-13,2.8276135741446167,2.2620908593156934,0.5613525210936056,2.823443380409299,0.998525189660126
2025-06-16,2.8094570884994123,2.24756567079953,0.5577278881277304,2.8052935589272603,0.9985180305511003
2025-06-17,2.8068720688406317,2.2454976550725054,0.557180599052862,2.802678254125367,0.9985058760736483
2025-06-18,2.814276305854859,2.2514210446838874,0.5586359429736218,2.810056987657509,0.9985007448666036
2025-06-20,2.8333371212693583,2.266669697015487,0.5624407798797907,2.8291104768952775,0.9985082451560915
2025-06-23,2.851924137601111,2.281539310080889,0.5661374574778689,2.8476767675587578,0.9985107002015403
2025-06-24,2.8317350065957987,2.265388005276639,0.5621256775569613,2.8275136828336,0.9985092800868144
2025-06-25,2.850867915821426,2.280694332657141,0.5659229274679526,2.8466172601250936,0.9985089959188425
2025-06-26,2.8720082380042298,2.297606590403384,0.5701194705998531,2.8677260610032373,0.9985089955713474
2025-06-27,2.8855266249635254,2.3084212999708202,0.5728029899623066,2.881224289933127,0.9985089948593174
2025-06-30,2.9093297796551387,2.327463823724111,0.5775281261985009,2.904991949922612,0.9985089934582667
2025-07-01,2.9139820974087445,2.3311856779269955,0.578451652881144,2.9096373308081396,0.998508993378694
2025-07-02,2.9296414378369056,2.3437131502695245,0.581560173198955,2.9252733234684793,0.9985089935194765
2025-07-03,2.910468716436574,2.328374973149259,0.5777542142322049,2.906129187381464,0.998508993059571
2025-07-07,2.9176003557645482,2.334080284611639,0.5791699134445963,2.913250198056235,0.9985089946603836
2025-07-08,2.9218356049339813,2.3374684839471853,0.5800106494468572,2.9174791333940426,0.9985089949846663
2025-07-09,2.9370981758705037,2.349678540696403,0.5830404084145034,2.9327189491109067,0.9985089954443563
2025-07-10,2.9251908525644446,2.340152682051556,0.5806766973869047,2.9208293794384605,0.9985089953624192
2025-07-11,2.932106338827624,2.3456850710620993,0.5820494819703845,2.927734553032484,0.9985089948006842
2025-07-14,2.8987616784527286,2.319009342762183,0.5754302625266783,2.894439605288861,0.9985089932721986
2025-07-15,2.909410314973205,2.3275282519785643,0.5775441128882988,2.905072364866863,0.9985089933568272
2025-07-16,2.924362063279501,2.339489650623601,0.5805121690526289,2.92000181967623,0.9985089932402625
2025-07-17,2.9282539103816765,2.3426031283053415,0.5812847357160109,2.9238878640213524,0.998508993244799
2025-07-18,2.928949181433239,2.3431593451465913,0.5814227534892018,2.924582098635793,0.998508993318789
2025-07-21,2.9465561376970504,2.3572449101576405,0.5849178993514783,2.942162809509119,0.99850899559227
2025-07-22,2.969341600838745,2.375473280670996,0.5894410184265968,2.964914299097593,0.9985089954820625
2025-07-23,2.962363257778277,2.3698906062226217,0.5880557558155637,2.9579463620381854,0.9985089959074085
2025-07-24,2.9713518720847047,2.377081497667764,0.5898400764727323,2.966921574140496,0.9985089958591479
2025-07-25,2.9562036370863867,2.3649629096691096,0.5868387439434423,2.9518016536125518,0.9985109336110647
2025-07-28,2.9597330114034057,2.3677864091227248,0.5875130355320181,2.955299444654743,0.99850203828096
2025-07-29,2.9467865640342947,2.357429251227436,0.5849381245521507,2.9423673757795865,0.9985003364988685
2025-07-30,2.918649377303917,2.3349195018431335,0.5793449561787362,2.9142644580218695,0.9984976204003317
2025-07-31,2.897398420950717,2.3179187367605736,0.5750628247622966,2.8929815615228702,0.9984755774708416
2025-08-01,2.927963461065585,2.342370768852468,0.5810574358534119,2.92342820470588,0.9984510543177841
2025-08-04,2.9225562151217477,2.338044972097398,0.5799732484267835,2.9180182205241816,0.9984472515618059
2025-08-05,2.9194053993835936,2.335524319506875,0.5792881172205682,2.914812436727443,0.9984267472211572
2025-08-06,2.9208015517815933,2.3366412414252746,0.5795522823094038,2.9161935237346785,0.9984223412764546
2025-08-07,2.931606955916378,2.3452855647331026,0.5816573744920901,2.9269429392251927,0.9984090579800368
2025-08-08,2.920482339123323,2.3363858712986585,0.5794438536666227,2.915829724965281,0.9984069021419123
2025-08-11,2.9557302432167476,2.364584194573398,0.5864355971253905,2.951019791698789,0.9984063324013525
2025-08-12,2.994568163005627,2.3956545304045016,0.5941412818809603,2.989795812285462,0.9984063309093711
2025-08-13,2.981676475590632,2.3853411804725058,0.5915834895196748,2.9769246699921803,0.9984063309221002
2025-08-14,2.9726818083907687,2.378145446712615,0.5897988905011405,2.9679443372137553,0.9984063308879411
2025-08-15,2.96917302112346,2.375338416898768,0.5891027241156027,2.9644411410143707,0.9984063306259272
2025-08-18,2.983847241038865,2.387077792831092,0.5920141854085622,2.979091978239654,0.9984063316865532
2025-08-19,2.990885301029575,2.39270824082366,0.5934105808575053,2.986118821681165,0.9984063316143326
2025-08-20,2.9872467637701954,2.3897974110161564,0.592688672773666,2.9824860837898224,0.99840633186414
2025-08-21,3.0280895217350885,2.422471617388071,0.6007921345945954,3.0232637519826664,0.9984063318740143
2025-08-22,3.0074025533711395,2.4059220426969117,0.596687708261566,3.0026097509584777,0.9984063316005741
2025-08-25,3.012550006991776,2.4100400055934212,0.5977089939957153,3.0077489995891367,0.9984063310509385
2025-08-26,3.0207184154470275,2.4165747323576223,0.5993296572881387,3.015904389645761,0.9984063308325438
2025-08-27,3.025182707303127,2.420146165842502,0.6002154016822445,3.0203615675247466,0.9984063310398608
2025-08-28,3.020550366270423,2.4164402930163384,0.599296315615207,3.0157366086315456,0.9984063309476214
2025-08-29,3.0070856168365707,2.405668493469257,0.5966248241477312,3.002293317616988,0.9984063309691785
2025-09-02,3.0012089938593074,2.4009671950874463,0.5954588628821836,2.99642605796963,0.9984063302820756
2025-09-03,3.0202384259366193,2.4161907407492955,0.5992344236874569,3.0154251644367527,0.998406330619619
2025-09-04,3.021585261147919,2.417268208918335,0.5995016403397814,3.0167698492581163,0.9984063293024631
2025-09-05,3.019507097911131,2.4156056783289053,0.599089319304726,3.0146949976336312,0.9984063292045819
2025-09-08,3.0077002883296773,2.406160230663742,0.5967467739550156,3.002907004618758,0.9984063293372293
2025-09-09,3.0111809343906715,2.408944747512537,0.5974373539624858,3.006382101475023,0.9984063286062157
2025-09-10,3.0663215735859817,2.4530572588687853,0.608377609360936,3.061434868229721,0.9984063297863622
2025-09-11,3.0598629740573386,2.4478903792458713,0.6070961888952858,3.054986568141157,0.9984063319310296
2025-09-12,3.056064397428168,2.4448515179425345,0.6063425265999761,3.0511940445425108,0.9984063317216895
2025-09-15,3.0403773236262057,2.432301858900965,0.6032301129029085,3.0355319718038736,0.9984063320740889
2025-09-16,3.0468459940552397,2.437476795244192,0.6045135382241105,3.0419903334683025,0.9984063321226574
2025-09-17,3.0704800398082606,2.456384031846609,0.6092026822396708,3.0655867140862796,0.9984063320198997
2025-09-18,3.069276753952192,2.455421403161754,0.608963942018611,3.064385345180365,0.9984063317957472


==> anc/v2_reproduction/results/real_clean_full_raw_full_episodes.csv <==
signal_name,episode_id,start_date,maturity_date,year,raw_q_safe,raw_q_follow,raw_q_reverse,gated_q_safe,gated_q_follow,gated_q_reverse,executed_q_safe,executed_q_follow,executed_q_reverse,exposure_scale,sleeve_id,commitment_at_open,available_budget_at_open,follow_accepted,reverse_accepted,full_abstention,follow_log_reward,reverse_log_reward,maximum_absolute_reward,actual_log_relative,mixture_log_surrogate,budget_log_surrogate,log_concavity_slack,factor_mixture_error
clean_full_raw,0,2017-02-07,2017-02-13,2017,0.49999999999949996,0.24999999999974998,0.24999999999974998,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0,False,False,True,-0.00030797930219914326,0.00020792357486429177,0.00030797930219914326,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1,2017-02-08,2017-02-14,2017,0.49999999999949996,0.24999999999974998,0.24999999999974998,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0,False,False,True,-0.001049843236502295,0.0009493663701760896,0.001049843236502295,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2,2017-02-09,2017-02-15,2017,0.49999999999949996,0.24999999999974998,0.24999999999974998,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0,False,False,True,-0.0008311828137469536,0.0007312331747165619,0.0008311828137469536,0.0,0.0,0.0,0.0,0.0
clean_full_raw,3,2017-02-10,2017-02-16,2017,0.49999999999949996,0.24999999999974998,0.24999999999974998,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0,False,False,True,-0.00021694681064089003,0.00011767548618175345,0.00021694681064089003,0.0,0.0,0.0,0.0,0.0
clean_full_raw,4,2017-02-13,2017-02-17,2017,0.49999999999949996,0.24999999999974998,0.24999999999974998,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0,False,False,True,0.000557059900890993,-0.0006571277081448123,0.0006571277081448123,0.0,0.0,0.0,0.0,0.0
clean_full_raw,5,2017-02-14,2017-02-21,2017,0.48145263935490923,0.25923714166680956,0.25931021897728124,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0004625346901017,False,False,True,0.0005051799685893911,-0.0006047597927389182,0.0006047597927389182,0.0,0.0,0.0,0.0,0.0
clean_full_raw,6,2017-02-15,2017-02-22,2017,0.4699481250481687,0.2648469795497674,0.2652048954010639,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0009250693802034,False,False,True,0.0011087007731620175,-0.0012098275074604553,0.0012098275074604553,0.0,0.0,0.0,0.0,0.0
clean_full_raw,7,2017-02-16,2017-02-23,2017,0.4623250829777425,0.2685572051323291,0.26911771188892836,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0013876040703051,False,False,True,0.0017673067690614156,-0.0018700917863918264,0.0018700917863918264,0.0,0.0,0.0,0.0,0.0
clean_full_raw,8,2017-02-17,2017-02-24,2017,0.45691295133656046,0.2712577179818956,0.2718293306805439,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0018501387604068,False,False,True,0.0013627369435957066,-0.0014635649871066062,0.0014635649871066062,0.0,0.0,0.0,0.0,0.0
clean_full_raw,9,2017-02-21,2017-02-27,2017,0.45281508833757295,0.27341361546724086,0.27377129619418616,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0023126734505086,False,False,True,0.001322849721783498,-0.0014244381487498851,0.0014244381487498851,0.0,0.0,0.0,0.0,0.0
clean_full_raw,10,2017-02-22,2017-02-28,2017,0.449539352033671,0.275138494579255,0.275322153386074,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0027752081406103,False,False,True,-1.8501194118447727e-06,-9.786956321999097e-05,9.786956321999097e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,11,2017-02-23,2017-03-01,2017,0.4468081063474361,0.2766764956841498,0.2765153979674139,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.003237742830712,False,False,True,-0.0002740881681912658,0.00017484988342880624,0.0002740881681912658,0.0,0.0,0.0,0.0,0.0
clean_full_raw,12,2017-02-24,2017-03-02,2017,0.4444583572838147,0.2781123221151091,0.2774293206000761,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0037002775208137,False,False,True,-0.001488130662269098,0.0013865295688547815,0.001488130662269098,0.0,0.0,0.0,0.0,0.0
clean_full_raw,13,2017-02-27,2017-03-03,2017,0.4423901535429616,0.27932759612085917,0.2782822503351792,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0041628122109154,False,False,True,-0.001424905057824493,0.001323067388463782,0.001424905057824493,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,14,2017-02-28,2017-03-06,2017,0.44053940862941215,0.2804217308731611,0.2790388604964268,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0046253469010171,False,False,True,-0.0010572723286171321,0.0009580491376610363,0.0010572723286171321,0.0,0.0,0.0,0.0,0.0
clean_full_raw,15,2017-03-01,2017-03-07,2017,0.438862912784582,0.2812184601642929,0.2799186270501249,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0050878815911188,False,False,True,-0.0009524977604602903,0.0008514520802916468,0.0009524977604602903,0.0,0.0,0.0,0.0,0.0
clean_full_raw,16,2017-03-02,2017-03-08,2017,0.4373294180767531,0.2819155693156029,0.28075501260664393,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0055504162812205,False,False,True,-0.0007349486446008625,0.0006348083633474288,0.0007349486446008625,0.0,0.0,0.0,0.0,0.0
clean_full_raw,17,2017-03-03,2017-03-09,2017,0.4359163427797439,0.28237520741451155,0.28170844980474447,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0060129509713223,False,False,True,-0.00019257657777531668,9.272174665417402e-05,0.00019257657777531668,0.0,0.0,0.0,0.0,0.0
clean_full_raw,18,2017-03-06,2017-03-10,2017,0.4346054442623587,0.2828180592961466,0.28257649644049465,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.006475485661424,False,False,True,-0.0003316043734804339,0.0002318281636269716,0.0003316043734804339,0.0,0.0,0.0,0.0,0.0
clean_full_raw,19,2017-03-07,2017-03-13,2017,0.4333826880778778,0.2832893873634141,0.2833279245577081,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0069380203515257,False,False,True,2.9273931407150153e-05,-0.0001289641377353299,0.0001289641377353299,0.0,0.0,0.0,0.0,0.0
clean_full_raw,20,2017-03-08,2017-03-14,2017,0.4322372850092836,0.28374408439931764,0.2840186305903988,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0074005550416274,False,False,True,-3.1807289080456874e-05,-6.766936435708901e-05,6.766936435708901e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,21,2017-03-09,2017-03-15,2017,0.431159894491249,0.28420204014699674,0.28463806536075414,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0078630897317291,False,False,True,-0.0003790401803349244,0.00028004632175963445,0.0003790401803349244,0.0,0.0,0.0,0.0,0.0
clean_full_raw,22,2017-03-10,2017-03-16,2017,0.43014302005697863,0.2847152404433847,0.28514173949863675,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0083256244218308,False,False,True,-0.00034215427161068073,0.00024293910161460463,0.00034215427161068073,0.0,0.0,0.0,0.0,0.0
clean_full_raw,23,2017-03-13,2017-03-17,2017,0.42918019955107817,0.2851724313012537,0.28564736914666816,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0087881591119325,False,False,True,-0.00011870528822985423,1.9080809749236268e-05,0.00011870528822985423,0.0,0.0,0.0,0.0,0.0
clean_full_raw,24,2017-03-14,2017-03-20,2017,0.42826606209335716,0.2856605264724107,0.28607341143323217,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0092506938020342,False,False,True,0.0004934193512844402,-0.0005919658217171172,0.0005919658217171172,0.0,0.0,0.0,0.0,0.0
clean_full_raw,25,2017-03-15,2017-03-21,2017,0.42739589504778297,0.2861107877939372,0.2864933171572799,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.009713228492136,False,False,True,0.0008718122246294263,-0.0009722251330764114,0.0009722251330764114,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,26,2017-03-16,2017-03-22,2017,0.42656563873848613,0.2864828251554928,0.28695153610502105,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0101757631822377,False,False,True,0.0006940428804342762,-0.0007939272029168585,0.0007939272029168585,0.0,0.0,0.0,0.0,0.0
clean_full_raw,27,2017-03-17,2017-03-23,2017,0.4257719010236474,0.28684545043383175,0.28738264854152074,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0106382978723394,False,False,True,0.0003964893225400465,-0.0004962277978269296,0.0004962277978269296,0.0,0.0,0.0,0.0,0.0
clean_full_raw,28,2017-03-20,2017-03-24,2017,0.42501167890367153,0.28722832749023547,0.2877599936050928,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.011100832562441,False,False,True,5.031515776887096e-05,-0.00015084460499289348,0.00015084460499289348,0.0,0.0,0.0,0.0,0.0
clean_full_raw,29,2017-03-21,2017-03-27,2017,0.4242822274611324,0.28769130037355345,0.288026472164314,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0115633672525428,False,False,True,-0.0012089602597114355,0.0011087444661688345,0.0012089602597114355,0.0,0.0,0.0,0.0,0.0
clean_full_raw,30,2017-03-22,2017-03-28,2017,0.42358130372399255,0.2881906074330674,0.2882280888419399,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0120259019426445,False,False,True,-0.0010850888773624987,0.0009845413062456276,0.0010850888773624987,0.0,0.0,0.0,0.0,0.0
clean_full_raw,31,2017-03-23,2017-03-29,2017,0.4229065872755367,0.2886362360120339,0.2884571767114293,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0124884366327462,False,False,True,-0.0008952333162483254,0.0007950167381561451,0.0008952333162483254,0.0,0.0,0.0,0.0,0.0
clean_full_raw,32,2017-03-24,2017-03-30,2017,0.4222562790162644,0.2890162587557455,0.28872746222699,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.012950971322848,False,False,True,-0.0004093091367079588,0.00030958709076356724,0.0004093091367079588,0.0,0.0,0.0,0.0,0.0
clean_full_raw,33,2017-03-27,2017-03-31,2017,0.4216287937823307,0.289329293011811,0.2890419132048583,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0134135060129497,False,False,True,-0.00024727443478493686,0.00014862202081693647,0.00024727443478493686,0.0,0.0,0.0,0.0,0.0
clean_full_raw,34,2017-03-28,2017-04-03,2017,0.42102254431314073,0.2894333923837443,0.28954406330211474,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0138760407030514,False,False,True,-0.00017018295846309777,7.101315666103316e-05,0.00017018295846309777,0.0,0.0,0.0,0.0,0.0
clean_full_raw,35,2017-03-29,2017-04-04,2017,0.4204360785721667,0.2895679928908684,0.28999592853596495,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.014338575393153,False,False,True,-0.00022328572715933593,0.0001242883755135672,0.00022328572715933593,0.0,0.0,0.0,0.0,0.0
clean_full_raw,36,2017-03-30,2017-04-05,2017,0.4198681656008381,0.2897352893471715,0.2903965450509902,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0148011100832548,False,False,True,-0.0001464096148497459,4.713431904796603e-05,0.0001464096148497459,0.0,0.0,0.0,0.0,0.0
clean_full_raw,37,2017-03-31,2017-04-06,2017,0.4193177697212536,0.28997741647647785,0.2907048138012685,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0152636447733565,False,False,True,-2.2452573393159028e-05,-7.69626139677131e-05,7.69626139677131e-05,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,38,2017-04-03,2017-04-07,2017,0.4187837897366604,0.29023452043118686,0.29098168983115275,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0157261794634582,False,False,True,-0.0001930152155151588,9.394318254246979e-05,0.0001930152155151588,0.0,0.0,0.0,0.0,0.0
clean_full_raw,39,2017-04-04,2017-04-10,2017,0.4182653869969311,0.2904927627045779,0.2912418502974909,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.01618871415356,False,False,True,0.0003516073851736719,-0.0004511374740881295,0.0004511374740881295,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,40,2017-04-05,2017-04-11,2017,0.4177616196677195,0.2907320094615961,0.29150637086968434,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0166512488436616,False,False,True,0.0006949790903166017,-0.0007944556915725167,0.0007944556915725167,0.0,0.0,0.0,0.0,0.0
clean_full_raw,41,2017-04-06,2017-04-12,2017,0.41727175284977985,0.2909757491149645,0.2917524980342556,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0171137835337634,False,False,True,0.001079247383409212,-0.0011796198158861545,0.0011796198158861545,0.0,0.0,0.0,0.0,0.0
clean_full_raw,42,2017-04-07,2017-04-13,2017,0.4167950534630256,0.29123131372193894,0.2919736328140354,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.017576318223865,False,False,True,0.0008838295911980126,-0.0009837895870386181,0.0009837895870386181,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,43,2017-04-10,2017-04-17,2017,0.41633075452774837,0.29145007514786814,0.2922191703233834,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0180388529139668,False,False,True,0.0008541929723351034,-0.0009542607792031544,0.0009542607792031544,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,44,2017-04-11,2017-04-18,2017,0.4158784217342675,0.29175198043276196,0.29236959783197053,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0185013876040685,False,False,True,0.0008939232143140693,-0.0009945824667910916,0.0009945824667910916,0.0,0.0,0.0,0.0,0.0
clean_full_raw,45,2017-04-12,2017-04-19,2017,0.41543735967976936,0.2920965487836812,0.2924660915355495,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0189639222941702,False,False,True,0.0007429503987496413,-0.000843342525480596,0.000843342525480596,0.0,0.0,0.0,0.0,0.0
clean_full_raw,46,2017-04-13,2017-04-20,2017,0.4150070383645388,0.29248843950256964,0.29250452213189143,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.019426456984272,False,False,True,0.0009603241049703704,-0.0010595538308218661,0.0010595538308218661,0.0,0.0,0.0,0.0,0.0
clean_full_raw,47,2017-04-17,2017-04-21,2017,0.41458682498913785,0.29283106149076144,0.2925821135191007,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0198889916743736,False,False,True,0.001001144026334897,-0.0011014377036727932,0.0011014377036727932,0.0,0.0,0.0,0.0,0.0
clean_full_raw,48,2017-04-18,2017-04-24,2017,0.4141763191527182,0.2931582343861841,0.2926654464600976,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0203515263644753,False,False,True,0.0006507560458236053,-0.0007504779219179995,0.0007504779219179995,0.0,0.0,0.0,0.0,0.0
clean_full_raw,49,2017-04-19,2017-04-25,2017,0.4137751148173589,0.2934831876360965,0.2927416975455445,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.020814061054577,False,False,True,0.00028373899745272704,-0.00038215501345012975,0.00038215501345012975,0.0,0.0,0.0,0.0,0.0
clean_full_raw,50,2017-04-20,2017-04-26,2017,0.41338278778055865,0.2937750114847041,0.2928422007337372,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0212765957446788,False,False,True,9.578237726424289e-05,-0.0001951618353806714,0.0001951618353806714,0.0,0.0,0.0,0.0,0.0
clean_full_raw,51,2017-04-21,2017-04-27,2017,0.4129988101989717,0.2940969599920304,0.2929042298079979,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0217391304347805,False,False,True,-0.00029835372450381844,0.00019996747486671033,0.00029835372450381844,0.0,0.0,0.0,0.0,0.0
clean_full_raw,52,2017-04-24,2017-04-28,2017,0.4126230162133221,0.29441704585085376,0.29295993793482417,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0222016651248822,False,False,True,-0.0003219851268046258,0.00022340452446886893,0.0003219851268046258,0.0,0.0,0.0,0.0,0.0
clean_full_raw,53,2017-04-25,2017-05-01,2017,0.4122551161744156,0.2946716449541215,0.29307323887046277,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.022664199814984,False,False,True,-0.00028132428829065427,0.000182097336824171,0.00028132428829065427,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,54,2017-04-26,2017-05-02,2017,0.4118947943804759,0.2948639936179425,0.2932412120005816,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0231267345050856,False,False,True,-0.00014456808138585466,4.549262175580423e-05,0.00014456808138585466,0.0,0.0,0.0,0.0,0.0
clean_full_raw,55,2017-04-27,2017-05-03,2017,0.4115418543262842,0.29502781049596805,0.29343033517674766,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0235892691951873,False,False,True,0.00010690671246284593,-0.00020651599133576966,0.00020651599133576966,0.0,0.0,0.0,0.0,0.0
clean_full_raw,56,2017-04-28,2017-05-04,2017,0.41119595028575784,0.2951295418380806,0.2936745078751615,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.024051803885289,False,False,True,-0.00020020650065137957,0.00010094625324150916,0.00020020650065137957,0.0,0.0,0.0,0.0,0.0
clean_full_raw,57,2017-05-01,2017-05-05,2017,0.4108567489812603,0.29523366170760046,0.2939095893101393,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0245143385753908,False,False,True,-0.0003420775494218052,0.0002426450585575862,0.0003420775494218052,0.0,0.0,0.0,0.0,0.0
clean_full_raw,58,2017-05-02,2017-05-08,2017,0.4105240129792379,0.2953479757218599,0.2941280112979021,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0249768732654925,False,False,True,0.00016009892626790584,-0.0002593416942180723,0.0002593416942180723,0.0,0.0,0.0,0.0,0.0
clean_full_raw,59,2017-05-03,2017-05-09,2017,0.41019742563836453,0.2954857856837264,0.29431678867690897,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0254394079555942,False,False,True,-9.849663628011439e-05,-4.3803851158989785e-07,9.849663628011439e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,60,2017-05-04,2017-05-10,2017,0.4098767864594197,0.29566314994614123,0.29446006359343896,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.025901942645696,False,False,True,-3.073146923298157e-05,-6.76498788273946e-05,6.76498788273946e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,61,2017-05-05,2017-05-11,2017,0.40956198747826267,0.2957845295034888,0.2946534830172483,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0263644773357976,False,False,True,0.00020423639591898304,-0.0003034916865610472,0.0003034916865610472,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,62,2017-05-08,2017-05-12,2017,0.4092528112929816,0.2958828905242725,0.2948642981817459,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0268270120258993,False,False,True,0.00022453752469652285,-0.0003234934529529488,0.0003234934529529488,0.0,0.0,0.0,0.0,0.0
clean_full_raw,63,2017-05-09,2017-05-15,2017,0.40894887579463557,0.29606565102157956,0.29498547318278484,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.027289546716001,False,False,True,0.0005052348169824551,-0.00060414474586494,0.00060414474586494,0.0,0.0,0.0,0.0,0.0
clean_full_raw,64,2017-05-10,2017-05-16,2017,0.4086501956477133,0.2961989041930733,0.2951509001582133,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0277520814061027,False,False,True,-0.00017726647519514602,7.829214549258172e-05,0.00017726647519514602,0.0,0.0,0.0,0.0,0.0
clean_full_raw,65,2017-05-11,2017-05-17,2017,0.4083564983478921,0.296342067165195,0.29530143448591284,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0282146160962045,False,False,True,-4.174264895310428e-05,-5.7370479800482054e-05,5.7370479800482054e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,66,2017-05-12,2017-05-18,2017,0.4080676784514812,0.29652160222537566,0.29541071932214313,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0286771507863062,False,False,True,-0.0005471507089081808,0.00044857312863089686,0.0005471507089081808,0.0,0.0,0.0,0.0,0.0
clean_full_raw,67,2017-05-15,2017-05-19,2017,0.407783546976121,0.29669879947685257,0.29551765354602644,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0291396854764079,False,False,True,-0.0006389890798746969,0.0005397188540307362,0.0006389890798746969,0.0,0.0,0.0,0.0,0.0
clean_full_raw,68,2017-05-16,2017-05-22,2017,0.4075038911466381,0.2969177464443996,0.2955783624079623,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0296022201665096,False,False,True,-0.0007048462706862052,0.0006041259253285084,0.0007048462706862052,0.0,0.0,0.0,0.0,0.0
clean_full_raw,69,2017-05-17,2017-05-23,2017,0.4072288893318919,0.2970158725089872,0.2957552381581208,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0300647548566113,False,False,True,-0.0008485750814886713,0.0007493520137444476,0.0008485750814886713,0.0,0.0,0.0,0.0,0.0
clean_full_raw,70,2017-05-18,2017-05-24,2017,0.40695814978620864,0.2971403667015988,0.29590148351119244,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.030527289546713,False,False,True,-0.00045737752531956917,0.00035910859752039906,0.00045737752531956917,0.0,0.0,0.0,0.0,0.0
clean_full_raw,71,2017-05-19,2017-05-25,2017,0.4066916827869473,0.2971808385481056,0.2961274786639472,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0309898242368147,False,False,True,-7.078992477255092e-05,-2.7440761476731468e-05,7.078992477255092e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,72,2017-05-22,2017-05-26,2017,0.4064293079875463,0.29721264427502847,0.29635804773642516,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0314523589269164,False,False,True,-0.00013616691696027606,3.7404927514959344e-05,0.00013616691696027606,0.0,0.0,0.0,0.0,0.0
clean_full_raw,73,2017-05-23,2017-05-30,2017,0.4061709426756425,0.2972386640400068,0.2965903932833505,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0319148936170182,False,False,True,0.0003319343232218737,-0.0004306242305746251,0.0004306242305746251,0.0,0.0,0.0,0.0,0.0
clean_full_raw,74,2017-05-24,2017-05-31,2017,0.40591626255208396,0.2972447652201707,0.2968389722267454,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0323774283071199,False,False,True,0.0007853529557588014,-0.0008844107213228084,0.0008844107213228084,0.0,0.0,0.0,0.0,0.0
clean_full_raw,75,2017-05-25,2017-06-01,2017,0.4056651633705259,0.2973202727788589,0.2970145638496151,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0328399629972216,False,False,True,0.00034689966215659807,-0.00044575748164662424,0.00044575748164662424,0.0,0.0,0.0,0.0,0.0
clean_full_raw,76,2017-05-26,2017-06-02,2017,0.40541764113159606,0.2974571911602212,0.2971251677071827,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0333024976873233,False,False,True,0.00018427534012792565,-0.00028318012723828844,0.00028318012723828844,0.0,0.0,0.0,0.0,0.0
clean_full_raw,77,2017-05-30,2017-06-05,2017,0.40517366897560053,0.297575893647011,0.29725043737638845,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.033765032377425,False,False,True,-3.573375884399408e-05,-6.288226917997654e-05,6.288226917997654e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,78,2017-05-31,2017-06-06,2017,0.4049330604425702,0.29776829568333085,0.2972986438730989,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0342275670675267,False,False,True,-4.236559702961129e-05,-5.539245364364591e-05,5.539245364364591e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,79,2017-06-01,2017-06-07,2017,0.4046957101815578,0.29802624809525907,0.29727804172218303,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0346901017576284,False,False,True,5.315991945346555e-05,-0.0001514906626875392,0.0001514906626875392,0.0,0.0,0.0,0.0,0.0
clean_full_raw,80,2017-06-02,2017-06-08,2017,0.4044616239598062,0.2981977714609076,0.29734060457828615,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0351526364477301,False,False,True,0.0005792380083703444,-0.0006785845416098327,0.0006785845416098327,0.0,0.0,0.0,0.0,0.0
clean_full_raw,81,2017-06-05,2017-06-09,2017,0.4042307174230857,0.29833900395238233,0.2974302786235319,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0356151711378319,False,False,True,0.0007755121188640887,-0.0008752024500675777,0.0008752024500675777,0.0,0.0,0.0,0.0,0.0
clean_full_raw,82,2017-06-06,2017-06-12,2017,0.404002905329434,0.29844284409180377,0.2975542505777622,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0360777058279336,False,False,True,0.0008830671880554043,-0.0009823636987083052,0.0009823636987083052,0.0,0.0,0.0,0.0,0.0
clean_full_raw,83,2017-06-07,2017-06-13,2017,0.4037780253535635,0.2985473454688872,0.29767462917654924,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0365402405180353,False,False,True,0.000980159693334596,-0.0010798031317270842,0.0010798031317270842,0.0,0.0,0.0,0.0,0.0
clean_full_raw,84,2017-06-08,2017-06-14,2017,0.4035560843333232,0.29866832850481617,0.29777558716086044,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.037002775208137,False,False,True,0.0001444819531376819,-0.0002432153536361195,0.0002432153536361195,0.0,0.0,0.0,0.0,0.0
clean_full_raw,85,2017-06-09,2017-06-15,2017,0.4033369279686517,0.29887544087995876,0.2977876311503895,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0374653098982387,False,False,True,-0.0009318609658860213,0.00083228916615344,0.0009318609658860213,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,86,2017-06-12,2017-06-16,2017,0.40312047446934823,0.29910613057756996,0.2977733949520816,0.70089386942143,0.29910613057757,0.0,0.7008938694224299,0.2991061305775701,0.0,1.0,1,0.2991061305775701,1.0379278445883404,True,False,False,-0.0009242351665490621,0.0008250699632542956,0.0009242351665490621,-0.0002763548764294931,-0.000276444404410206,-0.000276444404410206,8.952798071290699e-08,0.0
clean_full_raw,87,2017-06-13,2017-06-19,2017,0.4029066098648505,0.2993453863316992,0.2977480038024502,0.7006546136673008,0.2993453863316992,0.0,0.7006546136683007,0.29934538633169927,0.0,1.0,2,0.29934538633169927,0.7392842487008721,True,False,False,-0.00061765301735077,0.0005183305942463053,0.00061765301735077,-0.00018485157743047413,-0.000184891581097806,-0.000184891581097806,4.0003667331879687e-08,-1.1102230246251565e-16
clean_full_raw,88,2017-06-14,2017-06-20,2017,0.4026953125707071,0.2995924493382761,0.2977122380900167,0.7004075506607238,0.2995924493382761,0.0,0.7004075506617238,0.29959244933827617,0.0,1.0,3,0.29959244933827617,0.4404013970592745,True,False,False,-0.000745420279004893,0.000645750559244873,0.000745420279004893,-0.00022326399492139166,-0.0002233222871734971,-0.0002233222871734971,5.82922521054287e-08,0.0
clean_full_raw,89,2017-06-15,2017-06-21,2017,0.40248688835864554,0.2996920145443868,0.29782109709596744,0.7003079854546131,0.2996920145443869,0.0,0.8587285175888999,0.1412714824111001,0.0,0.47138887776463134,4,0.1412714824111001,0.1412714824111001,True,False,False,-0.0002838064650595407,0.00018478879772754021,0.0002838064650595407,-4.008887468906376e-05,-4.0093760036815395e-05,-4.0093760036815395e-05,4.88534775163591e-09,1.1102230246251565e-16
clean_full_raw,90,2017-06-16,2017-06-22,2017,0.4022814929981699,0.29961775804092944,0.29810074895990063,0.7003822419580705,0.29961775804092944,0.0,0.9995374653098983,0.0004625346901017124,0.0,0.0015437492528013895,0,0.00046253469010171244,0.00046253469010171244,True,False,False,0.000124404882857998,-0.00022247872805133105,0.00022247872805133105,5.7545151653413076e-08,5.754157393986393e-08,5.754157393986393e-08,3.577713549142946e-12,0.0
clean_full_raw,91,2017-06-19,2017-06-23,2017,0.402078441551312,0.29956337001977595,0.298358188427912,0.7004366299792241,0.29956337001977595,0.0,0.7059602228205324,0.2940397771794676,0.0,0.9815611874043756,1,0.2940397771794676,0.2940397771794676,True,False,False,0.00013938212958656572,-0.00021138419786942997,0.00021138419786942997,4.098590673644014e-05,4.0983890326433465e-05,4.0983890326433465e-05,2.016410006672252e-09,1.1102230246251565e-16
clean_full_raw,92,2017-06-20,2017-06-26,2017,0.40187766714284173,0.29957175117256085,0.2985505816835974,0.7004282488264392,0.29957175117256085,0.0,0.703889910600155,0.29611008939984496,0.0,0.9884446321818846,2,0.29611008939984496,0.29611008939984496,True,False,False,-2.9271120189650443e-05,-4.426870837964222e-05,4.426870837964222e-05,-8.66738472576348e-06,-8.667474016191e-06,-8.667474016191e-06,8.929042751967191e-11,-1.1102230246251565e-16
clean_full_raw,93,2017-06-21,2017-06-27,2017,0.4016792644009673,0.2995619253074101,0.2987588102906226,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.29558853828490794,False,False,True,-0.0008967692368317291,0.0008235887856091355,0.0008967692368317291,0.0,0.0,0.0,0.0,0.0
clean_full_raw,94,2017-06-22,2017-06-28,2017,0.4014830050734177,0.2996334884827817,0.29888350644280054,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.4365206801853734,False,False,True,-0.0008859534555962106,0.0007982378986903663,0.0008859534555962106,0.0,0.0,0.0,0.0,0.0
clean_full_raw,95,2017-06-23,2017-06-29,2017,0.40128885271001774,0.2997696219189665,0.2989415253700157,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.4374469003970556,False,False,True,-0.0003191014489922613,0.0002206387992132762,0.0003191014489922613,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,96,2017-06-26,2017-06-30,2017,0.4010950874542994,0.2998988989332248,0.2990060136114757,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.7327688900731535,False,False,True,-0.0007114260433177342,0.0006388057293778588,0.0007114260433177342,0.0,0.0,0.0,0.0,0.0
clean_full_raw,97,2017-06-27,2017-07-03,2017,0.4009037453135373,0.29999463155266803,0.2991016231327947,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0291681646827764,False,False,True,-0.0010577694456787494,0.0009840439175018922,0.0010577694456787494,0.0,0.0,0.0,0.0,0.0
clean_full_raw,98,2017-06-28,2017-07-05,2017,0.40071471440361456,0.29994370524374386,0.29934158035164143,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.029630699372878,False,False,True,-0.000808895009436112,0.0007086854521493846,0.000808895009436112,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,99,2017-06-29,2017-07-06,2017,0.40052875376681246,0.2999066858880791,0.2995645603441084,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0300932340629798,False,False,True,-0.0004266944679896108,0.0003280798928806137,0.0004266944679896108,0.0,0.0,0.0,0.0,0.0
clean_full_raw,100,2017-06-30,2017-07-07,2017,0.4003454635680983,0.2999720893794856,0.29968244705141606,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0305557687530815,False,False,True,-0.0015473590146057395,0.0014465886645254828,0.0015473590146057395,0.0,0.0,0.0,0.0,0.0
clean_full_raw,101,2017-07-03,2017-07-10,2017,0.4001622973349555,0.2999667786794814,0.29987092398456305,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0310183034431832,False,False,True,-0.0014853165450682503,0.0013842918874096362,0.0014853165450682503,0.0,0.0,0.0,0.0,0.0
clean_full_raw,102,2017-07-05,2017-07-11,2017,0.39998118466082194,0.29990709209880023,0.30011172323937774,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.031480838133285,False,False,True,-0.0008438994441189278,0.0007433355657530126,0.0008438994441189278,0.0,0.0,0.0,0.0,0.0
clean_full_raw,103,2017-07-06,2017-07-12,2017,0.39980382812741216,0.29989788733945455,0.30029828453213325,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0319433728233867,False,False,True,-0.0007735473981265655,0.0006746675104869761,0.0007735473981265655,0.0,0.0,0.0,0.0,0.0
clean_full_raw,104,2017-07-07,2017-07-13,2017,0.3996281540059413,0.2999539528604122,0.3004178931326464,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0324059075134884,False,False,True,-0.0008696465393169809,0.0007702209106169087,0.0008696465393169809,0.0,0.0,0.0,0.0,0.0
clean_full_raw,105,2017-07-10,2017-07-14,2017,0.3994541759495325,0.29981773675780354,0.30072808729166384,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.03286844220359,False,False,True,-5.719859621003307e-05,-4.167451312628328e-05,5.719859621003307e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,106,2017-07-11,2017-07-17,2017,0.39928183885969937,0.2997056014085338,0.3010125597307669,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0333309768936918,False,False,True,0.000128647233279276,-0.00022675304885751648,0.00022675304885751648,0.0,0.0,0.0,0.0,0.0
clean_full_raw,107,2017-07-12,2017-07-18,2017,0.3991113373240091,0.2997091553463479,0.3011795073286429,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0337935115837935,False,False,True,-0.0002455886187547444,0.0001469184416714551,0.0002455886187547444,0.0,0.0,0.0,0.0,0.0
clean_full_raw,108,2017-07-13,2017-07-19,2017,0.39894241775022754,0.29972085775679064,0.30133672449198184,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0342560462738952,False,False,True,-1.6671096901410127e-05,-8.147497957515596e-05,8.147497957515596e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,109,2017-07-14,2017-07-20,2017,0.39877514610852044,0.29971364023214997,0.30151121365832956,0.6984887863406705,0.0,0.30151121365832956,0.6984887863416704,0.0,0.30151121365832956,1.0,4,0.30151121365832956,1.034718580963997,False,True,False,0.0004120499926363176,-0.0005108865769581887,0.0005108865769581887,-0.00015401054959485235,-0.00015403803186041305,-0.00015403803186041308,2.748226556070245e-08,0.0
clean_full_raw,110,2017-07-17,2017-07-21,2017,0.3986098326655614,0.2998425834619397,0.3015475838714989,0.6984524161275011,0.0,0.3015475838714989,0.6984524161285011,0.0,0.30154758387149894,1.0,0,0.30154758387149894,0.7336699019957691,False,True,False,0.00019080507542308225,-0.0002896561294619829,0.0002896561294619829,-8.733627089247245e-05,-8.734510599283105e-05,-8.734510599283106e-05,8.835100358592753e-09,-1.1102230246251565e-16
clean_full_raw,111,2017-07-18,2017-07-24,2017,0.3984461488317976,0.299990876670311,0.30156297449689146,0.6984370255021085,0.0,0.30156297449689146,0.6984370255031085,0.0,0.3015629744968915,1.0,1,0.3015629744968915,0.43258485281437187,False,True,False,0.0007092911255056572,-0.0008079705810613748,0.0008079705810613748,-0.00024358527008220751,-0.00024365401173084998,-0.00024365401173084998,6.874164864246958e-08,0.0
clean_full_raw,112,2017-07-19,2017-07-25,2017,0.3982839352461333,0.3000659192234801,0.30165014552938646,0.6983498544696135,0.0,0.3016501455293865,0.8685155869924179,0.0,0.13148441300758207,0.43588380432182805,2,0.13148441300758207,0.13148441300758207,False,True,False,0.0008592568262646048,-0.0009588940348214249,0.0009588940348214249,-0.00012602713120941542,-0.000126079619304967,-0.000126079619304967,5.248809555158493e-08,1.1102230246251565e-16
clean_full_raw,113,2017-07-20,2017-07-26,2017,0.3981233298374217,0.300177668114412,0.30169900204716626,0.6983009979518338,0.0,0.30169900204716626,0.9995374653098983,0.0,0.00046253469010171244,0.0015330998344813944,3,0.00046253469010171244,0.00046253469010171244,False,True,False,0.001024281481369572,-0.0011241367316214672,0.0011241367316214672,-5.196602306447868e-07,-5.199522347924873e-07,-5.199522347924871e-07,2.9200414770044524e-10,0.0
clean_full_raw,114,2017-07-21,2017-07-27,2017,0.3979644503575779,0.30035649220197497,0.3016790574394472,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.29889298771122297,False,False,True,0.0006266452776259233,-0.0006983083608521846,0.0006983083608521846,0.0,0.0,0.0,0.0,0.0
clean_full_raw,115,2017-07-24,2017-07-28,2017,0.39780697896454087,0.3004880749048785,0.3017049461295806,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.599156204152967,False,False,True,0.0011226415105629432,-0.0011948240509389756,0.0011948240509389756,0.0,0.0,0.0,0.0,0.0
clean_full_raw,116,2017-07-25,2017-07-31,2017,0.3976510935115331,0.3007029462009989,0.30164596028646795,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8963086331053431,False,False,True,0.0011091838117520477,-0.0011823462485958504,0.0011823462485958504,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,117,2017-07-26,2017-08-01,2017,0.3974966955402642,0.3009322521211535,0.30157105233758225,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0257339884169276,False,False,True,0.0008415377261905145,-0.0009293292221215587,0.0009293292221215587,0.0,0.0,0.0,0.0,0.0
clean_full_raw,118,2017-07-27,2017-08-02,2017,0.39734367784406915,0.3011793260443289,0.30147699611060197,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0266486587524353,False,False,True,0.0004090015254967482,-0.0005079033760778138,0.0005079033760778138,0.0,0.0,0.0,0.0,0.0
clean_full_raw,119,2017-07-28,2017-08-03,2017,0.39719001672369914,0.3013480885671661,0.3014618947081347,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.027111193442537,False,False,True,0.0004399529245618687,-0.0005390638039395603,0.0005390638039395603,0.0,0.0,0.0,0.0,0.0
clean_full_raw,120,2017-07-31,2017-08-04,2017,0.3970378506844504,0.3015988652506967,0.3013632840638527,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0275737281326387,False,False,True,1.9608500959917256e-05,-0.0001186644298150032,0.0001186644298150032,0.0,0.0,0.0,0.0,0.0
clean_full_raw,121,2017-08-01,2017-08-07,2017,0.39688710251207365,0.30183803811024107,0.3012748593766853,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0280362628227404,False,False,True,-0.0003201893057447525,0.00022123128455122295,0.0003201893057447525,0.0,0.0,0.0,0.0,0.0
clean_full_raw,122,2017-08-02,2017-08-08,2017,0.39673872565636525,0.30202584266506577,0.3012354316775689,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0284987975128421,False,False,True,0.00020133411519192962,-0.0003005698212235086,0.0003005698212235086,0.0,0.0,0.0,0.0,0.0
clean_full_raw,123,2017-08-03,2017-08-09,2017,0.3965924538145145,0.3021393834960383,0.30126816268844714,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0289613322029438,False,False,True,0.0005585902807354634,-0.0006577400321735716,0.0006577400321735716,0.0,0.0,0.0,0.0,0.0
clean_full_raw,124,2017-08-04,2017-08-10,2017,0.39644739488605585,0.3022621684603611,0.3012904366525829,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0294238668930455,False,False,True,0.0005087915488518844,-0.0006079947696590253,0.0006079947696590253,0.0,0.0,0.0,0.0,0.0
clean_full_raw,125,2017-08-07,2017-08-11,2017,0.3963036480331183,0.30231523149088024,0.30138112047500126,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0298864015831473,False,False,True,0.00034874889545659225,-0.0004480377231595459,0.0004480377231595459,0.0,0.0,0.0,0.0,0.0
clean_full_raw,126,2017-08-08,2017-08-14,2017,0.39616117938221174,0.3023172372898009,0.30152158332698736,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.030348936273249,False,False,True,0.0004798310997290233,-0.0005791812914939333,0.0005791812914939333,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,127,2017-08-09,2017-08-15,2017,0.3960198224326382,0.3024160606731585,0.3015641168932031,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0308114709633507,False,False,True,-5.624595694955415e-05,-4.4274360919297585e-05,5.624595694955415e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,128,2017-08-10,2017-08-16,2017,0.3958795592642105,0.30257316436121784,0.30154727637357154,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0312740056534524,False,False,True,0.00025753196424324544,-0.00035658105286297904,0.00035658105286297904,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,129,2017-08-11,2017-08-17,2017,0.3957404663315029,0.3027152869560067,0.3015442467114903,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.031736540343554,False,False,True,0.00012391747472681266,-0.00022216824546946771,0.00022216824546946771,0.0,0.0,0.0,0.0,0.0
clean_full_raw,130,2017-08-14,2017-08-18,2017,0.3956025709286368,0.3028266364361958,0.3015707926341672,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0321990750336558,False,False,True,-8.603393686726026e-05,-1.3008766346229857e-05,8.603393686726026e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,131,2017-08-15,2017-08-21,2017,0.39546576824419183,0.30295974208491205,0.3015744896698961,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0326616097237575,False,False,True,-9.975984853854191e-05,1.0399867967945825e-06,9.975984853854191e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,132,2017-08-16,2017-08-22,2017,0.39533034364041447,0.3029995653158424,0.301670091042743,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0331241444138592,False,False,True,-0.00036896236323782406,0.0002683598100108892,0.00036896236323782406,0.0,0.0,0.0,0.0,0.0
clean_full_raw,133,2017-08-17,2017-08-23,2017,0.3951958118218826,0.3030981925093701,0.3017059956677471,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.033586679103961,False,False,True,-0.0007389401392868674,0.0006392701492308697,0.0007389401392868674,0.0,0.0,0.0,0.0,0.0
clean_full_raw,134,2017-08-18,2017-08-24,2017,0.3950623612766877,0.30317299242467727,0.30176464629763494,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0340492137940627,False,False,True,-0.0003932603292195274,0.0002944366713084064,0.0003932603292195274,0.0,0.0,0.0,0.0,0.0
clean_full_raw,135,2017-08-21,2017-08-25,2017,0.3949301153682162,0.3032132991131618,0.30185658551762196,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0345117484841644,False,False,True,-0.0006802251237188234,0.0005819183221502128,0.0006802251237188234,0.0,0.0,0.0,0.0,0.0
clean_full_raw,136,2017-08-22,2017-08-28,2017,0.3947989071984594,0.3032548176017415,0.30194627519879896,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.034974283174266,False,False,True,-0.0004892045623232019,0.0003900424721956994,0.0004892045623232019,0.0,0.0,0.0,0.0,0.0
clean_full_raw,137,2017-08-23,2017-08-29,2017,0.39466895026414356,0.3032532103601285,0.30207783937472793,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0354368178643678,False,False,True,-0.0006178425827975624,0.0005183937809292398,0.0006178425827975624,0.0,0.0,0.0,0.0,0.0
clean_full_raw,138,2017-08-24,2017-08-30,2017,0.394540023533671,0.30319432560725984,0.302265650858069,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0358993525544695,False,False,True,-0.0003913628484029986,0.0002928617011565098,0.0003913628484029986,0.0,0.0,0.0,0.0,0.0
clean_full_raw,139,2017-08-25,2017-08-31,2017,0.3944119469727909,0.30320304174624874,0.3023850112799603,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0363618872445712,False,False,True,-0.0006981544390524173,0.0005990347548914355,0.0006981544390524173,0.0,0.0,0.0,0.0,0.0
clean_full_raw,140,2017-08-28,2017-09-01,2017,0.39428486949411923,0.3031641684641402,0.30255096204074045,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.036824421934673,False,False,True,0.000223571910109613,-0.00032206729105519524,0.00032206729105519524,0.0,0.0,0.0,0.0,0.0
clean_full_raw,141,2017-08-29,2017-09-05,2017,0.3941587891278025,0.30316300759707354,0.30267820327412387,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0372869566247747,False,False,True,3.5159237233535395e-05,-0.00013317157246901096,0.00013317157246901096,0.0,0.0,0.0,0.0,0.0
clean_full_raw,142,2017-08-30,2017-09-06,2017,0.39403369175099595,0.3031410328528587,0.30282527539514537,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0377494913148764,False,False,True,-0.0006504794695770572,0.0005519412574218855,0.0006504794695770572,0.0,0.0,0.0,0.0,0.0
clean_full_raw,143,2017-08-31,2017-09-07,2017,0.3939094519606833,0.3031603128884671,0.30293023514984946,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.038212026004978,False,False,True,4.004915683094207e-05,-0.0001383835329437774,0.0001383835329437774,0.0,0.0,0.0,0.0,0.0
clean_full_raw,144,2017-09-01,2017-09-08,2017,0.39378619536001847,0.3031264871969137,0.30308731744206774,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0386745606950798,False,False,True,-0.0006823123804444363,0.0005826185371099863,0.0006823123804444363,0.0,0.0,0.0,0.0,0.0
clean_full_raw,145,2017-09-05,2017-09-11,2017,0.3936638035320252,0.30325305043331297,0.3030831460336617,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0391370953851815,False,False,True,-0.0010045673942246833,0.0009052668960583456,0.0010045673942246833,0.0,0.0,0.0,0.0,0.0
clean_full_raw,146,2017-09-06,2017-09-12,2017,0.39354229422113185,0.303337027026137,0.30312067875173104,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0395996300752832,False,False,True,-0.0013966206546838365,0.00129614959827626,0.0013966206546838365,0.0,0.0,0.0,0.0,0.0
clean_full_raw,147,2017-09-07,2017-09-13,2017,0.3934217426648412,0.30330066356215135,0.30327759377200747,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.040062164765385,False,False,True,-0.0010190626985315421,0.0009195693951704883,0.0010190626985315421,0.0,0.0,0.0,0.0,0.0
clean_full_raw,148,2017-09-08,2017-09-14,2017,0.393302055048824,0.3033887535293638,0.30330919142081203,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0405246994554866,False,False,True,-0.0008933202574772819,0.0007948326151793817,0.0008933202574772819,0.0,0.0,0.0,0.0,0.0
clean_full_raw,149,2017-09-11,2017-09-15,2017,0.3931833315500297,0.3033487344581202,0.30346793399085,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0409872341455884,False,False,True,-0.00034532464528776977,0.00024700875543108596,0.00034532464528776977,0.0,0.0,0.0,0.0,0.0
clean_full_raw,150,2017-09-12,2017-09-18,2017,0.3930653818758016,0.3032609273334019,0.30367369078979656,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.04144976883569,False,False,True,-0.0006513042765088961,0.0005523654777453094,0.0006513042765088961,0.0,0.0,0.0,0.0,0.0
clean_full_raw,151,2017-09-13,2017-09-19,2017,0.39294822776018623,0.3031157948062341,0.30393597743257955,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0419123035257918,False,False,True,-0.00022205725476907412,0.00012352001024655814,0.00022205725476907412,0.0,0.0,0.0,0.0,0.0
clean_full_raw,152,2017-09-14,2017-09-20,2017,0.39283183673565364,0.3030466319342771,0.30412153132906916,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0423748382158935,False,False,True,-0.0005698160918974206,0.0004711542792062378,0.0005698160918974206,0.0,0.0,0.0,0.0,0.0
clean_full_raw,153,2017-09-15,2017-09-21,2017,0.39271619790533874,0.30300148074826644,0.3042823213453948,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0428373729059952,False,False,True,-0.000809484193734975,0.0007107323685419885,0.000809484193734975,0.0,0.0,0.0,0.0,0.0
clean_full_raw,154,2017-09-18,2017-09-22,2017,0.39260152982979585,0.3030499648175921,0.30434850535161195,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.043299907596097,False,False,True,-0.000959248940534055,0.0008599390275088112,0.000959248940534055,0.0,0.0,0.0,0.0,0.0
clean_full_raw,155,2017-09-19,2017-09-25,2017,0.3924876048111252,0.30303944361607144,0.3044729515718033,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0437624422861986,False,False,True,-0.0004349185584885989,0.0003362512057608271,0.0004349185584885989,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,156,2017-09-20,2017-09-26,2017,0.3923745943205825,0.30310205299858356,0.3045233526798338,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0442249769763003,False,False,True,-0.0007752918691642977,0.0006758885106207731,0.0007752918691642977,0.0,0.0,0.0,0.0,0.0
clean_full_raw,157,2017-09-21,2017-09-27,2017,0.392262249348505,0.3030995847990682,0.3046381658514268,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.044687511666402,False,False,True,-0.0001698795829160993,7.123106263408429e-05,0.0001698795829160993,0.0,0.0,0.0,0.0,0.0
clean_full_raw,158,2017-09-22,2017-09-28,2017,0.3921505745115072,0.3030576189576126,0.30479180652988014,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0451500463565038,False,False,True,-9.265987348297954e-05,-6.046293103049541e-06,9.265987348297954e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,159,2017-09-25,2017-09-29,2017,0.3920396037475071,0.3029944508956887,0.30496594535580407,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0456125810466055,False,False,True,-0.0004341977680135665,0.00033525070415423036,0.0004341977680135665,0.0,0.0,0.0,0.0,0.0
clean_full_raw,160,2017-09-26,2017-10-02,2017,0.3919295771852801,0.30302530716995296,0.3050451156437669,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0460751157367072,False,False,True,-0.0006013330355719411,0.0005026443594508969,0.0006013330355719411,0.0,0.0,0.0,0.0,0.0
clean_full_raw,161,2017-09-27,2017-10-03,2017,0.3918201648892241,0.3029940707033267,0.30518576440644923,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.046537650426809,False,False,True,-0.00022435543745911822,0.00012570774870152284,0.00022435543745911822,0.0,0.0,0.0,0.0,0.0
clean_full_raw,162,2017-09-28,2017-10-04,2017,0.3917117507029826,0.30306809776841914,0.30522015152759824,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0470001851169106,False,False,True,-0.0003931104971557875,0.0002944692202964648,0.0003931104971557875,0.0,0.0,0.0,0.0,0.0
clean_full_raw,163,2017-09-29,2017-10-05,2017,0.39160410825537306,0.30314804458894135,0.30524784715468545,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0474627198070123,False,False,True,-0.0003165516591704708,0.00021822574780542368,0.0003165516591704708,0.0,0.0,0.0,0.0,0.0
clean_full_raw,164,2017-10-02,2017-10-06,2017,0.3914970215884406,0.303164134043411,0.3053388443671483,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.047925254497114,False,False,True,-0.0002661953749553451,0.0001676232683267796,0.0002661953749553451,0.0,0.0,0.0,0.0,0.0
clean_full_raw,165,2017-10-03,2017-10-09,2017,0.3913905280604375,0.3031528130576758,0.3054566588808867,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0483877891872158,False,False,True,-0.0007321900237042513,0.000633143871706698,0.0007321900237042513,0.0,0.0,0.0,0.0,0.0
clean_full_raw,166,2017-10-04,2017-10-10,2017,0.39128494033582556,0.3032084706859005,0.3055065889772739,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0488503238773175,False,False,True,-0.0006927760140706085,0.0005939722585037823,0.0006927760140706085,0.0,0.0,0.0,0.0,0.0
clean_full_raw,167,2017-10-05,2017-10-11,2017,0.3911799486107454,0.3032316136999949,0.30558843768825955,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0493128585674192,False,False,True,-0.00029067079472545567,0.00019180878700152638,0.00029067079472545567,0.0,0.0,0.0,0.0,0.0
clean_full_raw,168,2017-10-06,2017-10-12,2017,0.39107566166817365,0.30326767472822413,0.3056566636026022,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.049775393257521,False,False,True,-0.00011302525014156081,1.4236618983049037e-05,0.00011302525014156081,0.0,0.0,0.0,0.0,0.0
clean_full_raw,169,2017-10-09,2017-10-13,2017,0.3909720978510261,0.3033109810556055,0.3057169210923683,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0502379279476226,False,False,True,0.0005785120867786231,-0.0006771725567116258,0.0006771725567116258,0.0,0.0,0.0,0.0,0.0
clean_full_raw,170,2017-10-10,2017-10-16,2017,0.39086894920514,0.30327323439149567,0.3058578164023642,0.6941421835966358,0.0,0.3058578164023643,0.6941421835976358,0.0,0.30585781640236426,1.0,0,0.30585781640236426,1.0507004626377243,False,True,False,0.0008229785995079454,-0.0009221645738724605,0.0009221645738724605,-0.0002819609813240246,-0.00028205124292824746,-0.0002820512429282475,9.026160422288387e-08,-1.1102230246251565e-16
clean_full_raw,171,2017-10-11,2017-10-17,2017,0.3907664459141966,0.3032476980492038,0.30598585603559936,0.6940141439634006,0.0,0.30598585603559936,0.6940141439644005,0.0,0.3059858560355994,1.0,1,0.3059858560355994,0.7453051809254618,False,True,False,0.0005155142362630226,-0.0006144360541662044,0.0006144360541662044,-0.00018796865916814986,-0.00018800874201318197,-0.000188008742013182,4.008284503211035e-08,0.0
clean_full_raw,172,2017-10-12,2017-10-18,2017,0.39066485740598655,0.30329352894393086,0.30604161364908244,0.6939583863499176,0.0,0.30604161364908256,0.6939583863509176,0.0,0.3060416136490825,1.0,2,0.3060416136490825,0.4397818595799641,False,True,False,0.0003449385750415111,-0.0004434454908296855,0.0004434454908296855,-0.0001356918931460293,-0.00013571277357892636,-0.00013571277357892636,2.0880432897069133e-08,0.0
clean_full_raw,173,2017-10-13,2017-10-19,2017,0.3905640245753433,0.30336568444781215,0.30607029097584443,0.6939297090231555,0.0,0.3060702909758445,0.8657972193790167,0.0,0.13420278062098334,0.43847045785824024,3,0.13420278062098334,0.13420278062098334,False,True,False,0.00027517309269583834,-0.00037388844241245076,0.00037388844241245076,-5.016874793773699e-05,-5.017686861379929e-05,-5.017686861379929e-05,8.120676062300133e-09,0.0
clean_full_raw,174,2017-10-16,2017-10-20,2017,0.39046424508124805,0.303550559662144,0.305985195255608,0.6940148047433919,0.0,0.305985195255608,0.9995374653098983,0.0,0.00046253469010171244,0.0015116244095252029,4,0.00046253469010171244,0.00046253469010171244,False,True,False,6.443322259578069e-05,-0.00016310555539662792,0.00016310555539662792,-7.543582820934947e-08,-7.544197751924699e-08,-7.544197751924699e-08,6.149309897516925e-12,0.0
clean_full_raw,175,2017-10-17,2017-10-23,2017,0.3903652106206072,0.30376364077680185,0.3058711486015908,0.6941288513974092,0.0,0.3058711486015909,0.6993206737660991,0.0,0.3006793262339009,0.9830261128209496,0,0.3006793262339009,0.3006793262339009,False,True,False,-0.0005120886609447691,0.00044094657919405746,0.0005120886609447691,0.00013260396346463082,0.00013258352033721264,0.00013258352033721264,2.0443127418185358e-08,0.0
clean_full_raw,176,2017-10-18,2017-10-24,2017,0.3902665700423687,0.303911608139356,0.30582182181727524,0.6941781781817248,0.0,0.30582182181727524,0.6973117841145624,0.0,0.3026882158854376,0.9897534913852225,1,0.3026882158854376,0.3026882158854376,False,True,False,-0.0007063140624018459,0.0006350737996524644,0.0007063140624018459,0.00019227192277880347,0.00019222935537239027,0.0001922293553723903,4.256740641320634e-08,0.0
clean_full_raw,177,2017-10-19,2017-10-25,2017,0.39016841534964475,0.3040259855398292,0.3058055991095259,0.694194400889474,0.0,0.305805599109526,0.6962101071323943,0.0,0.3037898928676057,0.9934085371628584,2,0.3037898928676057,0.3037898928676057,False,True,False,-0.0010609336396209543,0.0009875642032137915,0.0010609336396209543,0.0003001151737755626,0.00030001202349420013,0.00030001202349420013,1.031502813624908e-07,0.0
clean_full_raw,178,2017-10-20,2017-10-26,2017,0.39007084231756095,0.30412716445991844,0.30580199322152046,0.6941980067774794,0.0,0.30580199322152046,0.8663382220611908,0.0,0.13366177793880918,0.4370860259304643,3,0.13366177793880918,0.13366177793880918,False,True,False,-0.0013345428520873384,0.0012456759813174948,0.0013345428520873384,0.00016658913479966777,0.0001664992663985672,0.0001664992663985672,8.986840110055956e-08,0.0
clean_full_raw,179,2017-10-23,2017-10-27,2017,0.3899737770829824,0.3041917498148671,0.3058344731011505,0.6941655268978495,0.0,0.3058344731011505,0.999076439459347,0.0,0.0009235605406530123,0.0030198052276061023,4,0.0009235605406530123,0.0009235605406530123,False,True,False,-0.0016473619776020175,0.001546445587881098,0.0016473619776020175,1.4293400160218589e-06,1.4282361232339323e-06,1.4282361232339323e-06,1.1038927879265777e-09,0.0
clean_full_raw,180,2017-10-24,2017-10-30,2017,0.3898751742258585,0.3041585476786889,0.30596627809445254,0.6940337219045474,0.0,0.30596627809445254,0.6962064686692531,0.0,0.30379353133074694,0.9928987378045795,0,0.30379353133074694,0.30379353133074694,False,True,False,-0.0018578080639033198,0.001782625848208766,0.0018578080639033198,0.0005418863321871925,0.0005415502014688091,0.000541550201468809,3.3613071838336107e-07,0.0
clean_full_raw,181,2017-10-25,2017-10-31,2017,0.38977719066687444,0.30410155585048776,0.3061212534816378,0.6938787465173623,0.0,0.3061212534816378,0.6938787465183622,0.0,0.30612125348163777,1.0,1,0.30612125348163777,0.30699533768298704,False,True,False,-0.0017655904329093796,0.0016912925220732259,0.0017655904329093796,0.000518044450986593,0.0005177405868611764,0.0005177405868611763,3.0386412541651316e-07,0.0
clean_full_raw,182,2017-10-26,2017-11-01,2017,0.38967980041399136,0.3039928139158071,0.30632738566920154,0.6936726143297985,0.0,0.30632738566920154,0.6936726143307985,0.0,0.3063273856692015,1.0,2,0.3063273856692015,0.3111267522289407,False,True,False,-0.0012578323811201879,0.0011832782840226759,0.0012578323811201879,0.00036261932529998536,0.0003624705432638052,0.0003624705432638052,1.4878203618017049e-07,2.220446049250313e-16
clean_full_raw,183,2017-10-27,2017-11-02,2017,0.3895838632959421,0.30384907475176987,0.306567061951288,0.693432938047712,0.0,0.306567061951288,0.8577463354833785,0.0,0.14225366451662147,0.4640213583650577,3,0.14225366451662147,0.14225366451662147,False,True,False,-0.0011364593030213554,0.00104736853806111,0.0011364593030213554,0.00014905895482113403,0.00014899201263860942,0.0001489920126386094,6.694218252460823e-08,0.0
clean_full_raw,184,2017-10-30,2017-11-03,2017,0.38948895261700867,0.3036639631341334,0.3068470842478579,0.6931529157511421,0.0,0.3068470842478579,0.9985853400467806,0.0,0.0014146599532194326,0.004610309257743284,4,0.0014146599532194326,0.0014146599532194326,False,True,False,-0.0008800926080004326,0.0007812451524861668,0.0008800926080004326,1.1056274467894937e-06,1.1051962308689892e-06,1.1051962308689892e-06,4.3121592050445083e-10,0.0
clean_full_raw,185,2017-10-31,2017-11-06,2017,0.3893924116414415,0.303454197699717,0.3071533906578414,0.6928466093411585,0.0,0.3071533906578414,0.6928466093421586,0.0,0.3071533906578415,1.0,0,0.3071533906578415,0.31508707005022485,False,True,False,-0.0008860075212513655,0.0008160822540406519,0.0008860075212513655,0.00025073330357216583,0.00025066243138428015,0.00025066243138428015,7.087218788568014e-08,0.0
clean_full_raw,186,2017-11-01,2017-11-07,2017,0.38929634851101014,0.30327235416631004,0.30743129732167973,0.6925687026773202,0.0,0.30743129732167973,0.6925687026783203,0.0,0.3074312973216798,1.0,1,0.3074312973216798,0.32487227930134654,False,True,False,4.932957823729323e-05,-0.00011895956356927862,0.00011895956356927862,-3.657038644343928e-05,-3.657189295692416e-05,-3.657189295692416e-05,1.5065134848841382e-09,0.0
clean_full_raw,187,2017-11-02,2017-11-08,2017,0.38920130968344785,0.30318477257194415,0.307613917743608,0.692386082255392,0.0,0.307613917743608,0.692386082256392,0.0,0.307613917743608,1.0,2,0.307613917743608,0.331480313204246,False,True,False,0.0006496868946307532,-0.0007224317283227781,0.0007224317283227781,-0.0002221744794795261,-0.00022223005425165565,-0.00022223005425165565,5.557477212954809e-08,0.0
clean_full_raw,188,2017-11-03,2017-11-09,2017,0.3891079311373082,0.30311731594318597,0.3077747529185058,0.6922252470804942,0.0,0.3077747529185058,0.8304375650798668,0.0,0.16956243492013323,0.5509302933792974,3,0.16956243492013323,0.16956243492013323,False,True,False,0.0008513296809996879,-0.0009371483514914402,0.0009371483514914402,-0.0001588433356965438,-0.00015890515636027747,-0.00015890515636027747,6.182066373367715e-08,0.0
clean_full_raw,189,2017-11-06,2017-11-10,2017,0.38901597502863317,0.3030924017178736,0.30789162325249325,0.6921083767465067,0.0,0.30789162325249325,0.9981007014320615,0.0,0.0018992985679384677,0.006168724396833967,4,0.0018992985679384677,0.0018992985679384677,False,True,False,0.0011493422982255942,-0.0012487703259485704,0.0012487703259485704,-2.370310208318485e-06,-2.3717876917581735e-06,-2.3717876917581735e-06,1.4774834396885154e-09,0.0
clean_full_raw,190,2017-11-07,2017-11-13,2017,0.3889224454964794,0.3030608417758842,0.3080167127266363,0.6919832872723637,0.0,0.30801671272663633,0.6919832872733637,0.0,0.30801671272663633,1.0,0,0.30801671272663633,0.31262917397562884,False,True,False,0.0011123151883859145,-0.0011846911484181943,0.0011846911484181943,-0.0003647551238582794,-0.00036490467313211584,-0.00036490467313211584,1.4954927383644453e-07,0.0
clean_full_raw,191,2017-11-08,2017-11-14,2017,0.388830611357449,0.30318684354773645,0.3079825450938145,0.6920174549051855,0.0,0.3079825450938145,0.6920174549061855,0.0,0.3079825450938145,1.0,1,0.3079825450938145,0.3117748554016355,False,True,False,0.00048634765844268203,-0.0005589164890238402,0.0005589164890238402,-0.0001721032356872643,-0.00017213652278446134,-0.00017213652278446137,3.3287097197040464e-08,0.0
clean_full_raw,192,2017-11-09,2017-11-15,2017,0.3887402155589445,0.3034007958528784,0.307858988587177,0.692141011411823,0.0,0.3078589885871771,0.6925758383435024,0.0,0.30742416165649755,0.9985875776027363,2,0.30742416165649755,0.30742416165649755,False,True,False,0.0002232331801443316,-0.0002971890260038825,0.0002971890260038825,-9.135368508497192e-05,-9.136308717275462e-05,-9.136308717275462e-05,9.402087782699013e-09,0.0
clean_full_raw,193,2017-11-10,2017-11-16,2017,0.38865139128540666,0.30363158284241354,0.30771702587117983,0.6922829741278201,0.0,0.30771702587117983,0.8331531335169706,0.0,0.16684686648302938,0.5422087582273617,3,0.16684686648302938,0.16684686648302938,False,True,False,0.00023547500178923447,-0.00031937356695529767,0.00031937356695529767,-5.327938996496327e-05,-5.3286478883999395e-05,-5.3286478883999395e-05,7.0889190361238794e-09,0.0
clean_full_raw,194,2017-11-13,2017-11-17,2017,0.38856414258374383,0.3038986219512576,0.3075372354639985,0.6924627645350014,0.0,0.3075372354639985,0.997685602495795,0.0,0.0023143975042050347,0.007525584668513958,4,0.0023143975042050347,0.0023143975042050347,False,True,False,0.00037573776783687997,-0.0004742932337332201,0.0004742932337332201,-1.0974434031588094e-06,-1.0977030764134997e-06,-1.0977030764134995e-06,2.5967325469026917e-10,0.0
clean_full_raw,195,2017-11-14,2017-11-20,2017,0.38847527896728534,0.3041426364409663,0.3073820845907482,0.6926179154082518,0.0,0.3073820845907483,0.6988188460459043,0.0,0.3011811539540957,0.9798266361394858,0,0.3011811539540957,0.3011811539540957,False,True,False,-8.459418144865054e-05,1.4263662081130958e-05,8.459418144865054e-05,4.2959676154673275e-06,4.2959462052063e-06,4.2959462052063e-06,2.1410261027128108e-11,0.0
clean_full_raw,196,2017-11-15,2017-11-21,2017,0.3883864544259565,0.30426915090465806,0.30734439466838537,0.6926556053306145,0.0,0.30734439466838537,0.694997650671773,0.0,0.305002349328227,0.9923797362802552,1,0.305002349328227,0.305002349328227,False,True,False,-0.0003073263702048622,0.00023530283786634274,0.0003073263702048622,7.177378681271316e-05,7.176791835283343e-05,7.176791835283343e-05,5.868459879732079e-09,0.0
clean_full_raw,197,2017-11-16,2017-11-22,2017,0.3882980583861486,0.30435167145421493,0.3073502701586364,0.6926497298403635,0.0,0.3073502701586364,0.6939405653968559,0.0,0.3060594346031441,0.9958001157609977,2,0.3060594346031441,0.3060594346031441,False,True,False,-0.0006751278243298864,0.0006023039420618362,0.0006751278243298864,0.0001843793307967998,0.00018434080396669046,0.00018434080396669044,3.852683010932469e-08,0.0
clean_full_raw,198,2017-11-17,2017-11-24,2017,0.3882108606750202,0.3044399620042359,0.307349177319744,0.692650822679256,0.0,0.307349177319744,0.8337563284045488,0.0,0.16624367159545117,0.5408951247086086,3,0.16624367159545117,0.16624367159545117,False,True,False,-0.00023624207157183348,0.00015232784081496573,0.00023624207157183348,2.532514769703862e-05,2.5323539543287324e-05,2.5323539543287324e-05,1.608153751294874e-09,0.0
clean_full_raw,199,2017-11-20,2017-11-27,2017,0.388125209232591,0.30455391012925825,0.30732088063715085,0.6926791193618492,0.0,0.30732088063715085,0.9972450218672215,0.0,0.002754978132778474,0.008964500319883034,4,0.002754978132778474,0.002754978132778474,False,True,False,1.5304655946014499e-06,-9.92966758057956e-05,9.92966758057956e-05,-2.735466265717776e-07,-2.735601705025602e-07,-2.735601705025602e-07,1.3543930782640936e-11,0.0
clean_full_raw,200,2017-11-21,2017-11-28,2017,0.38803769861933746,0.30458545601807335,0.30737684536158916,0.6926231546374109,0.0,0.30737684536158916,0.6982703924316985,0.0,0.30172960756830147,0.9816276408633043,0,0.30172960756830147,0.30172960756830147,False,True,False,0.0012328342614234373,-0.001306044042579166,0.001306044042579166,-0.0003938924960978182,-0.00039407215643432977,-0.0003940721564343298,1.7966033651154465e-07,0.0
clean_full_raw,201,2017-11-22,2017-11-29,2017,0.3879507101432851,0.3045838882011202,0.30746540165459463,0.6925345983444053,0.0,0.3074654016545947,0.6930997576146145,0.0,0.3069002423853855,0.9981618768610457,1,0.3069002423853855,0.3069002423853855,False,True,False,0.0013086506552786876,-0.001382557680533511,0.001382557680533511,-0.00042410402714691863,-0.0004243072872675109,-0.0004243072872675109,2.0326012059227296e-07,0.0
clean_full_raw,202,2017-11-24,2017-11-30,2017,0.3878640239646075,0.30452543063258813,0.3076105454018043,0.6923894545971957,0.0,0.3076105454018043,0.6923894545981957,0.0,0.3076105454018043,1.0,2,0.3076105454018043,0.31020878537257957,False,True,False,0.0008124694037801573,-0.0008872271590311841,0.0008872271590311841,-0.0002728366113971852,-0.00027292043028487594,-0.0002729204302848759,8.381888769073541e-08,-2.220446049250313e-16
clean_full_raw,203,2017-11-27,2017-12-01,2017,0.38777889664722703,0.3045517709132257,0.30766933243854727,0.6923306675604527,0.0,0.30766933243854727,0.8301890829528061,0.0,0.16981091704719387,0.5519266925347889,3,0.16981091704719387,0.16981091704719387,False,True,False,0.0010572881780937004,-0.0011425206324899165,0.0011425206324899165,-0.00019392048827934202,-0.00019401247634845268,-0.00019401247634845268,9.198806911065718e-08,0.0
clean_full_raw,204,2017-11-28,2017-12-04,2017,0.387695322114873,0.3046190410542063,0.3076856368299208,0.6923143631690792,0.0,0.3076856368299208,0.9967879583805299,0.0,0.003212041619470085,0.010439361591797681,4,0.003212041619470085,0.003212041619470085,False,True,False,0.00041220486955147314,-0.0005103789009041739,0.0005103789009041739,-1.6389413386710023e-06,-1.6393582714036047e-06,-1.639358271403605e-06,4.1693273260243686e-10,0.0
clean_full_raw,205,2017-11-29,2017-12-05,2017,0.38761123221378585,0.30489226270960956,0.3074965050756046,0.6925034949233954,0.0,0.3074965050756046,0.7056893008702835,0.0,0.2943106991297165,0.957118842886861,0,0.2943106991297165,0.2943106991297165,False,True,False,-0.0006910465904062412,0.0006151660217416207,0.0006910465904062412,0.00018108924359975476,0.00018104994193962276,0.00018104994193962278,3.930166013200445e-08,0.0
clean_full_raw,206,2017-11-30,2017-12-06,2017,0.3875276056379515,0.3051584146610751,0.3073139796999733,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.298876631330137,False,False,True,-0.0002794086002624073,0.00020402273910486893,0.0002794086002624073,0.0,0.0,0.0,0.0,0.0
clean_full_raw,207,2017-12-01,2017-12-07,2017,0.38744418269336695,0.3053251213597995,0.3072306959458336,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.6014913028163456,False,False,True,0.000435437587505286,-0.000511739490159398,0.000511739490159398,0.0,0.0,0.0,0.0,0.0
clean_full_raw,208,2017-12-04,2017-12-08,2017,0.3873619814711981,0.30553135144947263,0.3071066670783292,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.7678845050266722,False,False,True,-0.00012368476598062113,3.7844472532941404e-05,0.00012368476598062113,0.0,0.0,0.0,0.0,0.0
clean_full_raw,209,2017-12-05,2017-12-11,2017,0.3872807982754906,0.30562102278516345,0.307098178938346,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.771526294170816,False,False,True,-0.00019644336922873402,9.798561282576335e-05,0.00019644336922873402,0.0,0.0,0.0,0.0,0.0
clean_full_raw,210,2017-12-06,2017-12-12,2017,0.3871980371809102,0.3055244351446356,0.3072775276734541,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0699205268294267,False,False,True,-0.00011211106151626642,3.7132807636230317e-05,0.00011211106151626642,0.0,0.0,0.0,0.0,0.0
clean_full_raw,211,2017-12-07,2017-12-13,2017,0.38711585663304793,0.3055165370965931,0.30736760626935905,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0703830615195284,False,False,True,-0.00019199630189926592,9.404858935110899e-05,0.00019199630189926592,0.0,0.0,0.0,0.0,0.0
clean_full_raw,212,2017-12-08,2017-12-14,2017,0.3870344870550702,0.30563670562766887,0.30732880731626083,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0708455962096302,False,False,True,-5.1246761185042843e-05,-4.712534054248456e-05,5.1246761185042843e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,213,2017-12-11,2017-12-15,2017,0.386953988799893,0.3056546216697724,0.3073913895293345,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0713081308997319,False,False,True,-0.0001722504927824772,7.361625376375845e-05,0.0001722504927824772,0.0,0.0,0.0,0.0,0.0
clean_full_raw,214,2017-12-12,2017-12-18,2017,0.38687470975741717,0.30566452308989456,0.3074607671516883,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0717706655898336,False,False,True,-0.00042889505415790125,0.0003303099158605163,0.00042889505415790125,0.0,0.0,0.0,0.0,0.0
clean_full_raw,215,2017-12-13,2017-12-19,2017,0.3867941831583939,0.30569111528582005,0.30751470155478594,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0722332002799353,False,False,True,-0.0012035515956894153,0.0011032052526400514,0.0012035515956894153,0.0,0.0,0.0,0.0,0.0
clean_full_raw,216,2017-12-14,2017-12-20,2017,0.3867156688597966,0.3057063498886965,0.3075779812505069,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.072695734970037,False,False,True,-0.0013340887428499194,0.0012349757810299978,0.0013340887428499194,0.0,0.0,0.0,0.0,0.0
clean_full_raw,217,2017-12-15,2017-12-21,2017,0.38663757404719634,0.30574769232632626,0.3076147336254774,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0731582696601387,False,False,True,-0.0012006110033401312,0.001101354239066328,0.0012006110033401312,0.0,0.0,0.0,0.0,0.0
clean_full_raw,218,2017-12-18,2017-12-22,2017,0.3865597955841427,0.3057675688202173,0.30767263559464003,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0736208043502404,False,False,True,-0.0009529170344272883,0.0008530816345699918,0.0009529170344272883,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,219,2017-12-19,2017-12-26,2017,0.38648225660852237,0.30574478169025127,0.30777296170022633,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0740833390403421,False,False,True,-0.0007394386669062213,0.0006404377528071703,0.0007394386669062213,0.0,0.0,0.0,0.0,0.0
clean_full_raw,220,2017-12-20,2017-12-27,2017,0.38640478715196425,0.30559380619502374,0.3080014066520119,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0745458737304439,False,False,True,0.00016993582654265465,-0.0002685682411936313,0.0002685682411936313,0.0,0.0,0.0,0.0,0.0
clean_full_raw,221,2017-12-21,2017-12-28,2017,0.3863274147113501,0.30543490984909333,0.30823767543855646,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0750084084205456,False,False,True,0.0006473068741104558,-0.0007463364760257793,0.0007463364760257793,0.0,0.0,0.0,0.0,0.0
clean_full_raw,222,2017-12-22,2017-12-29,2017,0.3862504152454181,0.3053106769101077,0.308438907843474,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0754709431106473,False,False,True,0.00038564275266679765,-0.0004844600248759712,0.0004844600248759712,0.0,0.0,0.0,0.0,0.0
clean_full_raw,223,2017-12-26,2018-01-02,2017,0.3861739456591287,0.3052353874933696,0.30859066684650155,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.075933477800749,False,False,True,-0.0001693687418099516,7.082061131104816e-05,0.0001693687418099516,0.0,0.0,0.0,0.0,0.0
clean_full_raw,224,2017-12-27,2018-01-03,2017,0.386097918908596,0.30519809508927775,0.3087039860011261,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0763960124908507,False,False,True,-0.00038722693524707446,0.0002886669558588223,0.00038722693524707446,0.0,0.0,0.0,0.0,0.0
clean_full_raw,225,2017-12-28,2018-01-04,2017,0.3860229628966621,0.305315496731943,0.3086615403703949,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0768585471809524,False,False,True,-0.0004126790610006673,0.0003136515841255907,0.0004126790610006673,0.0,0.0,0.0,0.0,0.0
clean_full_raw,226,2017-12-29,2018-01-05,2017,0.3859487310552702,0.30550133345196295,0.30854993549176674,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0773210818710541,False,False,True,-0.0003453134970996342,0.0002474231095589848,0.0003453134970996342,0.0,0.0,0.0,0.0,0.0
clean_full_raw,227,2018-01-02,2018-01-08,2018,0.38587461560426695,0.3056267232235066,0.30849866117122626,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0777836165611558,False,False,True,-0.0003346671169190433,0.00023680381781120315,0.0003346671169190433,0.0,0.0,0.0,0.0,0.0
clean_full_raw,228,2018-01-03,2018-01-09,2018,0.3858004571773742,0.3056502444386734,0.30854929838295236,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0782461512512576,False,False,True,-0.0005510157205896312,0.00045250301976539655,0.0005510157205896312,0.0,0.0,0.0,0.0,0.0
clean_full_raw,229,2018-01-04,2018-01-10,2018,0.38572650463410935,0.30563963682555656,0.3086338585393341,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0787086859413593,False,False,True,-0.0012361222755414266,0.0011365304650822962,0.0012361222755414266,0.0,0.0,0.0,0.0,0.0
clean_full_raw,230,2018-01-05,2018-01-11,2018,0.3856529128672746,0.30562948036646714,0.30871760676525833,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.079171220631461,False,False,True,-0.0015410482374626896,0.0014405159447969083,0.0015410482374626896,0.0,0.0,0.0,0.0,0.0
clean_full_raw,231,2018-01-08,2018-01-12,2018,0.38557963453346106,0.3056340633660486,0.30878630209949015,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0796337553215627,False,False,True,-0.0010705855895874843,0.0009708751407040331,0.0010705855895874843,0.0,0.0,0.0,0.0,0.0
clean_full_raw,232,2018-01-09,2018-01-16,2018,0.38550671061182445,0.3056415268105948,0.3088517625765807,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0800962900116644,False,False,True,-0.0010274696615887153,0.0009277664736038045,0.0010274696615887153,0.0,0.0,0.0,0.0,0.0
clean_full_raw,233,2018-01-10,2018-01-17,2018,0.38543400913752984,0.3056123960248624,0.30895359483660767,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0805588247017661,False,False,True,-0.0005818014990507447,0.00048357030007614997,0.0005818014990507447,0.0,0.0,0.0,0.0,0.0
clean_full_raw,234,2018-01-11,2018-01-18,2018,0.3853611357474775,0.30546914355726124,0.3091697206942612,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0810213593918678,False,False,True,0.00014094438446966292,-0.0002390634256546945,0.0002390634256546945,0.0,0.0,0.0,0.0,0.0
clean_full_raw,235,2018-01-12,2018-01-19,2018,0.38528828181572167,0.3052860023909761,0.30942571579230227,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0814838940819695,False,False,True,-0.0004515329115048932,0.00035253776183909316,0.0004515329115048932,0.0,0.0,0.0,0.0,0.0
clean_full_raw,236,2018-01-16,2018-01-22,2018,0.38521606664038305,0.30519652457677315,0.3095874087818439,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0819464287720713,False,False,True,-4.458018562837892e-05,-5.296361477176684e-05,5.296361477176684e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,237,2018-01-17,2018-01-23,2018,0.38514418095507735,0.3051165673869304,0.30973925165699234,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.082408963462173,False,False,True,-0.00013658812786671558,3.796121070596009e-05,0.00013658812786671558,0.0,0.0,0.0,0.0,0.0
clean_full_raw,238,2018-01-18,2018-01-24,2018,0.3850729828786521,0.30511464709431807,0.3098123700260299,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0828714981522747,False,False,True,0.0004998960493492128,-0.0005982340831430462,0.0005982340831430462,0.0,0.0,0.0,0.0,0.0
clean_full_raw,239,2018-01-19,2018-01-25,2018,0.3850028943998504,0.3052320758184461,0.30976502978070347,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0833340328423764,False,False,True,-0.00043785447857004194,0.0003400508147447866,0.00043785447857004194,0.0,0.0,0.0,0.0,0.0
clean_full_raw,240,2018-01-22,2018-01-26,2018,0.38493255139770716,0.30523446999422027,0.3098329786070724,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.083796567532478,False,False,True,0.0002196445255887589,-0.00031779392960125055,0.00031779392960125055,0.0,0.0,0.0,0.0,0.0
clean_full_raw,241,2018-01-23,2018-01-29,2018,0.38486286266939623,0.3053069247676077,0.30983021256199594,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0842591022225798,False,False,True,2.3484880728221223e-05,-0.00012188692269431926,0.00012188692269431926,0.0,0.0,0.0,0.0,0.0
clean_full_raw,242,2018-01-24,2018-01-30,2018,0.38479347321954865,0.3053575999329436,0.30984892684650783,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0847216369126815,False,False,True,0.0002640536790711776,-0.0003624110171012253,0.0003624110171012253,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,243,2018-01-25,2018-01-31,2018,0.38472502533725883,0.30551496967709646,0.3097600049846447,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0851841716027832,False,False,True,-0.0014927894220937606,0.0013934009950285443,0.0014927894220937606,0.0,0.0,0.0,0.0,0.0
clean_full_raw,244,2018-01-26,2018-02-01,2018,0.3846559048891343,0.305499607921918,0.30984448718794766,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.085646706292885,False,False,True,-0.00030862784197058837,0.00020962847343719638,0.00030862784197058837,0.0,0.0,0.0,0.0,0.0
clean_full_raw,245,2018-01-29,2018-02-02,2018,0.3845877782716661,0.30560328003560155,0.30980894169173234,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0861092409829867,False,False,True,4.7440371398439794e-05,-0.00014696804628567305,0.00014696804628567305,0.0,0.0,0.0,0.0,0.0
clean_full_raw,246,2018-01-30,2018-02-05,2018,0.3845197793030015,0.3056669401406109,0.30981328055538754,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0865717756730884,False,False,True,-0.0009623939456097426,0.0008631949686372954,0.0009623939456097426,0.0,0.0,0.0,0.0,0.0
clean_full_raw,247,2018-01-31,2018-02-06,2018,0.38445230645322576,0.30577048209430613,0.309777211451468,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.08703431036319,False,False,True,-0.0009956166948027953,0.0008959447792882061,0.0009956166948027953,0.0,0.0,0.0,0.0,0.0
clean_full_raw,248,2018-02-01,2018-02-07,2018,0.38438349283074513,0.30556678336485843,0.31004972380339646,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0874968450532918,False,False,True,0.0008415626253817168,-0.0009430078744005061,0.0009430078744005061,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,249,2018-02-02,2018-02-08,2018,0.3843161116445346,0.3055890025933668,0.3100948857610986,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0879593797433935,False,False,True,0.0006769922194845317,-0.0007798259356245986,0.0007798259356245986,0.0,0.0,0.0,0.0,0.0
clean_full_raw,250,2018-02-05,2018-02-09,2018,0.3842494349712712,0.3056694264189031,0.31008113860882575,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0884219144334952,False,False,True,-0.0006280993167949146,0.0005307367310743683,0.0006280993167949146,0.0,0.0,0.0,0.0,0.0
clean_full_raw,251,2018-02-06,2018-02-12,2018,0.38418196607812555,0.305569082675351,0.3102489512455234,0.6897510487534766,0.0,0.31024895124552343,0.6897510487544766,0.0,0.31024895124552343,1.0,1,0.31024895124552343,1.088884449123597,False,True,False,6.307287059729684e-07,-9.955728271786397e-05,9.955728271786397e-05,-3.088648204565564e-05,-3.088754255207137e-05,-3.088754255207137e-05,1.0605064157300902e-09,0.0
clean_full_raw,252,2018-02-07,2018-02-13,2018,0.3841147395872816,0.30547342298649804,0.31041183742522044,0.6895881625737795,0.0,0.31041183742522044,0.6895881625747795,0.0,0.3104118374252205,1.0,2,0.3104118374252205,0.7790980325681752,False,True,False,-0.00010600681665392092,3.867700745238698e-06,0.00010600681665392092,1.2005816961174833e-06,1.2005800949404389e-06,1.2005800949404389e-06,1.6011770444815604e-12,0.0
clean_full_raw,253,2018-02-08,2018-02-14,2018,0.3840499655154324,0.3057013732803966,0.3102486612031709,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.46914872983305644,False,False,True,-0.00043507940390658363,0.0003379156207913793,0.00043507940390658363,0.0,0.0,0.0,0.0,0.0
clean_full_raw,254,2018-02-09,2018-02-15,2018,0.3839853125691974,0.3058792422777592,0.31013544515204344,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.46961126452315816,False,False,True,-0.00022332725119762333,0.00012576267888131037,0.00022332725119762333,0.0,0.0,0.0,0.0,0.0
clean_full_raw,255,2018-02-12,2018-02-16,2018,0.3839192346155338,0.3058203588527379,0.31026040653072834,0.6897395934682716,0.0,0.31026040653072834,0.6897395934692716,0.0,0.3102604065307284,1.0,0,0.3102604065307284,0.47007379921325987,False,True,False,-0.00036556383608378116,0.0002671802779074573,0.00036556383608378116,8.290310008625519e-05,8.28954616405607e-05,8.289546164056068e-05,7.638445694493489e-09,0.0
clean_full_raw,256,2018-02-13,2018-02-20,2018,0.3838541998537796,0.3058808816721985,0.31026491847302184,0.6897350815259782,0.0,0.31026491847302184,0.6897350815269782,0.0,0.31026491847302184,1.0,1,0.31026491847302184,0.4699071277671152,False,True,False,-0.00026259207482597866,0.00018403181636454912,0.00026259207482597866,5.710224044018982e-05,5.709861650078896e-05,5.7098616500788965e-05,3.623939400864242e-09,0.0
clean_full_raw,257,2018-02-14,2018-02-21,2018,0.38378956265013725,0.3059206323558461,0.3102898049930166,0.6897101950059834,0.0,0.3102898049930166,0.6897101950069834,0.0,0.3102898049930166,1.0,2,0.3102898049930166,0.47054059301131435,False,True,False,4.710325989605713e-05,-0.0001219645593065764,0.0001219645593065764,-3.7842767610358057e-05,-3.7844359323296797e-05,-3.7844359323296797e-05,1.5917129387400591e-09,1.1102230246251565e-16
clean_full_raw,258,2018-02-15,2018-02-22,2018,0.38372451530289187,0.3059031130971557,0.3103723715989524,0.6896276284000475,0.0,0.3103723715989524,0.8392866772916006,0.0,0.16071332270839944,0.5178080828536668,3,0.16071332270839944,0.16071332270839944,False,True,False,-0.0002891933070504777,0.0001906709137392959,0.0002891933070504777,3.064580808733252e-05,3.0643356090888856e-05,3.0643356090888856e-05,2.451996443661789e-09,0.0
clean_full_raw,259,2018-02-16,2018-02-23,2018,0.3836600051494133,0.3059265347749819,0.31041346007460463,0.6895865399243953,0.0,0.31041346007460474,0.9995374653098983,0.0,0.00046253469010171244,0.0014900600315158594,4,0.00046253469010171244,0.00046253469010171244,False,True,False,-0.000381606434462271,0.0002825362280656691,0.000381606434462271,1.307012612656662e-07,1.30682806690861e-07,1.3068280669086103e-07,1.845457480518685e-11,0.0
clean_full_raw,260,2018-02-20,2018-02-26,2018,0.3835956868296253,0.3059251439095907,0.3104791692597841,0.6895208307392159,0.0,0.3104791692597841,0.6895208307402159,0.0,0.31047916925978414,1.0,0,0.31047916925978414,0.3123808504536414,False,True,False,-0.0007433913345794979,0.000669473894168223,0.0007433913345794979,0.00020790567779999748,0.00020785769850246253,0.00020785769850246253,4.7979297534945326e-08,0.0
clean_full_raw,261,2018-02-21,2018-02-27,2018,0.38353038955304297,0.3059423078894787,0.3105273025564782,0.6894726974425217,0.0,0.3105273025564782,0.6894726974435217,0.0,0.31052730255647826,1.0,1,0.31052730255647826,0.3137711066869965,False,True,False,-0.00016865568329457669,9.47666219619781e-05,0.00016865568329457669,2.9428584887311523e-05,2.942762349024257e-05,2.942762349024257e-05,9.613970689528381e-10,2.220446049250313e-16
clean_full_raw,262,2018-02-22,2018-02-28,2018,0.3834655351612236,0.3060124466737463,0.3105220181640301,0.6894779818349699,0.0,0.3105220181640301,0.6894779818359699,0.0,0.31052201816403013,1.0,2,0.31052201816403013,0.31323925662717067,False,True,False,0.00026706419107763203,-0.00033938771845188167,0.00033938771845188167,-0.00010537502946241528,-0.00010538735927376395,-0.00010538735927376395,1.2329811348668097e-08,-1.1102230246251565e-16
clean_full_raw,263,2018-02-23,2018-03-01,2018,0.38340230771487077,0.30602122154343014,0.31057647074069894,0.689423529258301,0.0,0.31057647074069894,0.8354940370165405,0.0,0.16450596298345954,0.5296794138690756,3,0.16450596298345954,0.16450596298345954,False,True,False,-0.0003575973243338518,0.00027237037524033395,0.0003575973243338518,4.481164935265277e-05,4.480655086707736e-05,4.480655086707737e-05,5.098485575412003e-09,0.0
clean_full_raw,264,2018-02-26,2018-03-02,2018,0.38333922971544643,0.3060158395372899,0.31064493074626365,0.6893550692527364,0.0,0.31064493074626365,0.9990723169636628,0.0,0.0009276830363371681,0.0029863131328381606,4,0.000927683036337168,0.000927683036337168,False,True,False,0.00011242509218839848,-0.0002119623483216506,0.0002119623483216506,-1.9661305606869078e-07,-1.9663387488018527e-07,-1.966338748801853e-07,2.0818811494487695e-11,0.0
clean_full_raw,265,2018-02-27,2018-03-05,2018,0.3832742532740806,0.3059491221404838,0.31077662458443556,0.6892233754145645,0.0,0.31077662458443556,0.6892233754155644,0.0,0.31077662458443556,1.0,0,0.31077662458443556,0.3150988579199352,False,True,False,0.0004800766150047874,-0.0005558315572162638,0.0005558315572162638,-0.0001727063699489163,-0.00017273945518918104,-0.00017273945518918104,3.308524026474817e-08,0.0
clean_full_raw,266,2018-02-28,2018-03-06,2018,0.3832102699040345,0.3059884175917168,0.3108013125032486,0.6891986874957513,0.0,0.3108013125032486,0.6891986874967513,0.0,0.31080131250324866,1.0,1,0.31080131250324866,0.3159006230518844,False,True,False,0.0002826252999249811,-0.00035940437567297533,0.00035940437567297533,-0.0001116895177886074,-0.00011170335167857138,-0.00011170335167857138,1.3833889963985524e-08,0.0
clean_full_raw,267,2018-03-01,2018-03-07,2018,0.38314698547398335,0.3060989582415395,0.3107540562834772,0.6892459437155228,0.0,0.3107540562834772,0.6892459437165228,0.0,0.3107540562834772,1.0,2,0.3107540562834772,0.31397611621729227,False,True,False,-0.00030338954385408844,0.00022684261052663318,0.00030338954385408844,7.049777226171023e-05,7.049226135908427e-05,7.049226135908427e-05,5.510902625961733e-09,0.0
clean_full_raw,268,2018-03-02,2018-03-08,2018,0.38308422465308245,0.3060937646253801,0.3108220107205374,0.6891779892784626,0.0,0.3108220107205374,0.830913311375282,0.0,0.16908668862471798,0.5439984389546505,3,0.16908668862471798,0.16908668862471798,False,True,False,-0.0001967341641502193,0.00011143944234621805,0.0001967341641502193,1.8843798704581374e-05,1.8842926288507184e-05,1.884292628850718e-05,8.724160741900903e-10,0.0
clean_full_raw,269,2018-03-05,2018-03-09,2018,0.3830231914763412,0.30617377906647186,0.31080302945618693,0.689196970542813,0.0,0.31080302945618693,0.9986137149510588,0.0,0.001386285048941227,0.004460333129206669,4,0.001386285048941227,0.001386285048941227,False,True,False,-0.000288854776375253,0.00019076764371453667,0.000288854776375253,2.6448352407795945e-07,2.64458332303209e-07,2.64458332303209e-07,2.5191774750444304e-11,0.0
clean_full_raw,270,2018-03-06,2018-03-12,2018,0.3829610767002075,0.30631103371025903,0.31072788958853337,0.6892721104104665,0.0,0.31072788958853337,0.6922156298292466,0.0,0.30778437017075344,0.9905270189242498,0,0.30778437017075344,0.30778437017075344,False,True,False,-0.00033152562623843437,0.0002563530771516581,0.00033152562623843437,7.890847121876613e-05,7.890147039245766e-05,7.890147039245766e-05,7.000826308465181e-09,0.0
clean_full_raw,271,2018-03-07,2018-03-13,2018,0.3828991349319458,0.3064056561961122,0.310695208870942,0.689304791128058,0.0,0.310695208870942,0.690970219840221,0.0,0.309029780159779,0.9946396704435347,1,0.309029780159779,0.309029780159779,False,True,False,-0.0004006225174426296,0.0003221995481857936,0.0004006225174426296,9.95803395643286e-05,9.956925554343591e-05,9.95692555434359e-05,1.1084020892698017e-08,0.0
clean_full_raw,272,2018-03-08,2018-03-14,2018,0.38283688830367363,0.30639607277363656,0.3107670389216898,0.6892329610773102,0.0,0.3107670389216898,0.6892329610783102,0.0,0.3107670389216898,1.0,2,0.3107670389216898,0.3126264362007607,False,True,False,-4.564714920137338e-05,-2.9838201596429303e-05,4.564714920137338e-05,-9.272634208152673e-06,-9.27272955687077e-06,-9.27272955687077e-06,9.534871809745334e-11,0.0
clean_full_raw,273,2018-03-09,2018-03-15,2018,0.38277562790247177,0.3064114772912588,0.3108128948052694,0.6891871051937306,0.0,0.3108128948052694,0.8282145208803392,0.0,0.1717854791196608,0.5526974008825725,3,0.1717854791196608,0.1717854791196608,False,True,False,9.758995398107551e-05,-0.00018285894205325974,0.00018285894205325974,-3.141013241089622e-05,-3.141251097193352e-05,-3.141251097193352e-05,2.378561037298904e-09,0.0
clean_full_raw,274,2018-03-12,2018-03-16,2018,0.38271538145504175,0.3064136599457195,0.3108709585982388,0.6891290414007613,0.0,0.3108709585982388,0.9981458910943111,0.0,0.0018541089056889337,0.0059642396769687776,4,0.0018541089056889337,0.0018541089056889337,False,True,False,0.00047185131193666396,-0.000570756510156987,0.000570756510156987,-1.0579433455532733e-06,-1.058244728462006e-06,-1.058244728462006e-06,3.013829087326865e-10,0.0
clean_full_raw,275,2018-03-13,2018-03-19,2018,0.38265369309365793,0.30640973772772023,0.3109365691776218,0.6890634308213782,0.0,0.3109365691776218,0.6901750657312957,0.0,0.3098249342687043,0.9964248820527685,0,0.3098249342687043,0.3098249342687043,False,True,False,-0.000382247885179974,0.0003073654992156039,0.000382247885179974,9.523959678690257e-05,9.522949559094195e-05,9.522949559094195e-05,1.0101195960622936e-08,1.1102230246251565e-16
clean_full_raw,276,2018-03-14,2018-03-20,2018,0.3825924650559306,0.30639635934899184,0.3110111755940774,0.6889888244049226,0.0,0.31101117559407754,0.6889888244059226,0.0,0.3110111755940775,1.0,1,0.3110111755940775,0.31148369996074954,False,True,False,-0.0008504679033132223,0.0007712210812516144,0.0008504679033132223,0.00023992210721196665,0.00023985837512300015,0.00023985837512300012,6.373208896650467e-08,0.0
clean_full_raw,277,2018-03-15,2018-03-21,2018,0.3825316808937313,0.30644665288739914,0.3110216662178695,0.6889783337811305,0.0,0.3110216662178695,0.6889783337821305,0.0,0.31102166621786953,1.0,2,0.31102166621786953,0.311516643387326,False,True,False,-0.0003679294880910684,0.00029347098809212304,0.0003679294880910684,9.128506380990397e-05,9.127583570301666e-05,9.127583570301666e-05,9.228106887307613e-09,0.0
clean_full_raw,278,2018-03-16,2018-03-22,2018,0.3824719929722646,0.30651876379558585,0.31100924323114953,0.6889907567678505,0.0,0.31100924323114953,0.8278852592402195,0.0,0.17211474075978048,0.5534071559148507,3,0.1721147407597805,0.1721147407597805,False,True,False,0.0002532890094045407,-0.0003418147402438451,0.0003418147402438451,-5.882303187882524e-05,-5.88313554049411e-05,-5.88313554049411e-05,8.323526115860968e-09,0.0
clean_full_raw,279,2018-03-19,2018-03-23,2018,0.3824138259880517,0.30665194747381574,0.31093422653713265,0.6890657734618674,0.0,0.31093422653713265,0.9977045212987785,0.0,0.0022954787012214872,0.007382521785350493,4,0.0022954787012214872,0.0022954787012214872,False,True,False,-0.0009235830921011733,0.000824830033602394,0.0009235830921011733,1.89415905336183e-06,1.8933797742620992e-06,1.893379774262099e-06,7.792790997308929e-10,0.0
clean_full_raw,280,2018-03-20,2018-03-26,2018,0.3823533215711248,0.30662790185383754,0.31101877657403765,0.6889812234249624,0.0,0.31101877657403765,0.6889812234259624,0.0,0.31101877657403765,1.0,0,0.31101877657403765,0.31219205887062484,False,True,False,-0.0002587221471240651,0.00018314540185016028,0.0002587221471240651,5.6965252719085534e-05,5.696165881859734e-05,5.696165881859734e-05,3.5939004881956516e-09,1.1102230246251565e-16
clean_full_raw,281,2018-03-21,2018-03-27,2018,0.3822929253729291,0.30653008424049694,0.311176990385574,0.688823009613426,0.0,0.311176990385574,0.688823009614426,0.0,0.311176990385574,1.0,1,0.311176990385574,0.3174441600832264,False,True,False,0.0009756101464913154,-0.0010545820193177708,0.0010545820193177708,-0.00032804248305704853,-0.00032816165888604516,-0.00032816165888604516,1.191758289966296e-07,1.1102230246251565e-16
clean_full_raw,282,2018-03-22,2018-03-28,2018,0.38223294976854283,0.3065263835845339,0.3112406666459231,0.6887593333530769,0.0,0.3112406666459232,0.6887593333540769,0.0,0.31124066664592315,1.0,2,0.31124066664592315,0.31957688731968403,False,True,False,0.0003966532286458297,-0.00047353831445839847,0.00047353831445839847,-0.00014736034710895396,-0.00014738438067441872,-0.00014738438067441874,2.4033565464750672e-08,0.0
clean_full_raw,283,2018-03-23,2018-03-29,2018,0.38217487470966205,0.30663091112341395,0.31119421416592397,0.6888057858330761,0.0,0.31119421416592397,0.8202631309844557,0.0,0.1797368690155443,0.5775713712971263,3,0.1797368690155443,0.1797368690155443,False,True,False,0.00018082282607050635,-0.0002669200066933132,0.0002669200066933132,-4.797011460533764e-05,-4.797536628066425e-05,-4.797536628066425e-05,5.251675326606493e-09,0.0
clean_full_raw,284,2018-03-26,2018-04-02,2018,0.3821164328317536,0.3065238268317338,0.3113597403355125,0.6886402596634874,0.0,0.3113597403355125,0.9972041190131915,0.0,0.0027958809868084966,0.008979584142110773,4,0.0027958809868084966,0.0027958809868084966,False,True,False,0.00039093635544019685,-0.0004907077512095899,0.0004907077512095899,-1.3716248515721178e-06,-1.3719604716864465e-06,-1.3719604716864465e-06,3.356201143287569e-10,-1.1102230246251565e-16
clean_full_raw,285,2018-03-27,2018-04-03,2018,0.38205727074325263,0.30654196307701587,0.3114007661787313,0.6885992338202686,0.0,0.31140076617873136,0.6885992338212685,0.0,0.3114007661787314,1.0,0,0.3114007661787314,0.31262054444051124,False,True,False,0.00044244078873452496,-0.0005193578946156178,0.0005193578946156178,-0.00016169952876543954,-0.00016172844630427623,-0.00016172844630427623,2.8917538836691244e-08,0.0
clean_full_raw,286,2018-03-28,2018-04-04,2018,0.38199995412353815,0.3067715081282289,0.3112285377472328,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.3062960701597346,False,False,True,0.00021370446796064604,-0.00029073265499113173,0.00029073265499113173,0.0,0.0,0.0,0.0,0.0
clean_full_raw,287,2018-03-29,2018-04-05,2018,0.38194209836892806,0.306881669329239,0.3111762323008327,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.615051583882271,False,False,True,0.00029122785215646277,-0.00037005904938489445,0.00037005904938489445,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,288,2018-04-02,2018-04-06,2018,0.38188490536560643,0.3069508828920054,0.3111642117413882,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.7942914802623038,False,False,True,-7.772544294887373e-05,-6.2823403539134625e-06,7.772544294887373e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,289,2018-04-03,2018-04-09,2018,0.38182903725733974,0.30705703825017705,0.3111139244914831,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.7975224567297803,False,False,True,-0.0005976391615893938,0.0004999522903109145,0.0005976391615893938,0.0,0.0,0.0,0.0,0.0
clean_full_raw,290,2018-04-04,2018-04-10,2018,0.38177177443300236,0.30716717044528535,0.31106105512071225,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.106151188672528,False,False,True,-0.0008734159611995864,0.0007953359945768387,0.0008734159611995864,0.0,0.0,0.0,0.0,0.0
clean_full_raw,291,2018-04-05,2018-04-11,2018,0.3817145868302314,0.3072342219253429,0.3110511912434256,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1066137233626296,False,False,True,-0.0008303419116107037,0.0007289255270057957,0.0008303419116107037,0.0,0.0,0.0,0.0,0.0
clean_full_raw,292,2018-04-06,2018-04-12,2018,0.3816578385411657,0.3073153761242517,0.3110267853335826,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1070762580527314,False,False,True,-0.0007727622576103318,0.0006735539348798177,0.0007727622576103318,0.0,0.0,0.0,0.0,0.0
clean_full_raw,293,2018-04-09,2018-04-13,2018,0.38160136680354895,0.30733174346458275,0.3110668897308682,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.107538792742833,False,False,True,-0.0011957729634451738,0.0010970298720015227,0.0011957729634451738,0.0,0.0,0.0,0.0,0.0
clean_full_raw,294,2018-04-10,2018-04-16,2018,0.38154558495746804,0.30726308192558005,0.31119133311595176,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1080013274329348,False,False,True,-0.00028662069313957776,0.00018732419845696893,0.00028662069313957776,0.0,0.0,0.0,0.0,0.0
clean_full_raw,295,2018-04-11,2018-04-17,2018,0.3814883203151363,0.30715570334937575,0.31135597633448786,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1084638621230365,False,False,True,-0.000531362693185062,0.00043294983979596613,0.000531362693185062,0.0,0.0,0.0,0.0,0.0
clean_full_raw,296,2018-04-12,2018-04-18,2018,0.3814329131453224,0.30706768097984943,0.311499405873828,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1089263968131382,False,False,True,-0.0013924027183246316,0.0012915031981458125,0.0013924027183246316,0.0,0.0,0.0,0.0,0.0
clean_full_raw,297,2018-04-13,2018-04-19,2018,0.38137750887322347,0.30699602656237257,0.3116264645634039,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.10938893150324,False,False,True,-0.0012966914600842695,0.0011973461742244356,0.0012966914600842695,0.0,0.0,0.0,0.0,0.0
clean_full_raw,298,2018-04-16,2018-04-20,2018,0.3813217377643997,0.30685510550033035,0.3118231567342699,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1098514661933416,False,False,True,-0.001725590458920534,0.0016252523850319692,0.001725590458920534,0.0,0.0,0.0,0.0,0.0
clean_full_raw,299,2018-04-17,2018-04-23,2018,0.3812671796377539,0.3068808825603006,0.3118519378009454,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1103140008834433,False,False,True,-0.0017152406307293483,0.0016140797723992967,0.0017152406307293483,0.0,0.0,0.0,0.0,0.0
clean_full_raw,300,2018-04-18,2018-04-24,2018,0.3812124595363603,0.30685765795257247,0.3119298825100672,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.110776535573545,False,False,True,-0.001794982264036208,0.0016923697906411003,0.001794982264036208,0.0,0.0,0.0,0.0,0.0
clean_full_raw,301,2018-04-19,2018-04-25,2018,0.38115703982401333,0.3066854821513391,0.3121574780236474,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1112390702636468,False,False,True,-0.0006411532300572289,0.0005414138844439312,0.0006411532300572289,0.0,0.0,0.0,0.0,0.0
clean_full_raw,302,2018-04-20,2018-04-26,2018,0.3811017174992002,0.30654266311295353,0.3123556193868463,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1117016049537485,False,False,True,0.00021714955518028546,-0.0003155367685479897,0.0003155367685479897,0.0,0.0,0.0,0.0,0.0
clean_full_raw,303,2018-04-23,2018-04-27,2018,0.38104595788538387,0.3063331014441489,0.3126209406694671,0.6873790593295329,0.0,0.3126209406694672,0.6873790593305329,0.0,0.31262094066946716,1.0,3,0.31262094066946716,1.1121641396438502,False,True,False,0.0005780194037034967,-0.0006776803752920391,0.0006776803752920391,-0.00021180773659369665,-0.0002118570763970348,-0.00021185707639703483,4.933980333814928e-08,0.0
clean_full_raw,304,2018-04-24,2018-04-30,2018,0.3809903039796005,0.3061371767494748,0.3128725192699248,0.6871274807290753,0.0,0.3128725192699248,0.6871274807300752,0.0,0.31287251926992476,1.0,4,0.31287251926992476,0.8000057336644848,False,True,False,0.0007682805149932729,-0.0008668257449132654,0.0008668257449132654,-0.00027112519549764026,-0.0002712059545790425,-0.00027120595457904255,8.075908140224011e-08,0.0
clean_full_raw,305,2018-04-25,2018-05-01,2018,0.3809346580874789,0.30593591264706355,0.3131294292644575,0.6868705707345425,0.0,0.3131294292644575,0.6868705707355425,0.0,0.3131294292644575,1.0,0,0.3131294292644575,0.48759574908466163,False,True,False,0.0015756150151207495,-0.0016756678515558567,0.0016756678515558567,-0.0005243990243468285,-0.0005247009179944851,-0.0005247009179944851,3.0189364765660295e-07,1.1102230246251565e-16
clean_full_raw,306,2018-04-26,2018-05-02,2018,0.3808808374456463,0.30594157159979474,0.3131775909535588,0.6868224090454412,0.0,0.3131775909535589,0.8250711454896942,0.0,0.17492885451030582,0.5585612111571739,1,0.17492885451030582,0.17492885451030582,False,True,False,0.0019339019252317734,-0.002035859632140446,0.002035859632140446,-0.0003558316238940082,-0.0003561305933941008,-0.0003561305933941008,2.9896950009259586e-07,-1.1102230246251565e-16
clean_full_raw,307,2018-04-27,2018-05-03,2018,0.38082852873012313,0.3060846662916464,0.3130868049772304,0.6869131950217695,0.0,0.3130868049772304,0.9995374653098983,0.0,0.00046253469010171244,0.001477336900657154,2,0.00046253469010171244,0.00046253469010171244,False,True,False,0.0013059427828403026,-0.0014070074968745142,0.0014070074968745142,-6.50332369591316e-07,-6.507897765376396e-07,-6.507897765376396e-07,4.5740694632363737e-10,0.0
clean_full_raw,308,2018-04-30,2018-05-04,2018,0.3807770295191186,0.30627148479331656,0.3129514856865649,0.6870485143124351,0.0,0.3129514856865649,0.6911536661683718,0.0,0.3088463338316282,0.9868824656769699,3,0.3088463338316282,0.3088463338316282,False,True,False,0.0019177526632251918,-0.0019949252295021536,0.0019949252295021536,-0.0006157006946464247,-0.0006161253433999596,-0.0006161253433999596,4.246487535348965e-07,0.0
clean_full_raw,309,2018-05-01,2018-05-07,2018,0.38072585193705016,0.30647391543217584,0.3128002326297739,0.6871997673692261,0.0,0.31280023262977397,0.6920890651315544,0.0,0.30791093486844556,0.984369264305774,4,0.30791093486844556,0.30791093486844556,False,True,False,0.0009364558021728988,-0.0010127987906690574,0.0010127987906690574,-0.0003117425408519727,-0.00031185182246854057,-0.00031185182246854057,1.0928161656788326e-07,0.0
clean_full_raw,310,2018-05-02,2018-05-08,2018,0.3806759677060873,0.3068017929353349,0.31252223935757795,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.3030979455946696,False,False,True,0.0001226392611674439,-0.00019772194473131484,0.00019772194473131484,0.0,0.0,0.0,0.0,0.0
clean_full_raw,311,2018-05-03,2018-05-09,2018,0.380626571062864,0.3071699068052773,0.3122035221308586,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.47136672292719517,False,False,True,-0.00044601391833136173,0.0003611979924285657,0.00044601391833136173,0.0,0.0,0.0,0.0,0.0
clean_full_raw,312,2018-05-04,2018-05-10,2018,0.38057634334947127,0.30740850857140445,0.31201514807812425,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.4722787765118679,False,False,True,-0.0004996983531205465,0.0004014371279749281,0.0004996983531205465,0.0,0.0,0.0,0.0,0.0
clean_full_raw,313,2018-05-07,2018-05-11,2018,0.3805250790734687,0.3077460559376881,0.31172886498784314,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.7692651381655985,False,False,True,-0.0013025228551215619,0.0012251119857686144,0.0013025228551215619,0.0,0.0,0.0,0.0,0.0
clean_full_raw,314,2018-05-08,2018-05-14,2018,0.38047302262741906,0.30789901447892387,0.3116279628926569,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0714015712747749,False,False,True,-0.0013467972627260575,0.0012719361663227422,0.0013467972627260575,0.0,0.0,0.0,0.0,0.0
clean_full_raw,315,2018-05-09,2018-05-15,2018,0.3804204345039507,0.30791408037638296,0.31166548511866626,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0718641059648766,False,False,True,-0.0010661451743423202,0.0009677653601782418,0.0010661451743423202,0.0,0.0,0.0,0.0,0.0
clean_full_raw,316,2018-05-10,2018-05-16,2018,0.38036825861832435,0.30784355188885293,0.31178818949182263,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0723266406549783,False,False,True,-0.0015460506097834585,0.0014459175685890447,0.0015460506097834585,0.0,0.0,0.0,0.0,0.0
clean_full_raw,317,2018-05-11,2018-05-17,2018,0.38031710289783377,0.3077798720423807,0.3119030250587854,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.07278917534508,False,False,True,-0.0009409435351544803,0.0008421385945365866,0.0009409435351544803,0.0,0.0,0.0,0.0,0.0
clean_full_raw,318,2018-05-14,2018-05-18,2018,0.3802638201743134,0.30758628818712763,0.31214989163755885,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0732517100351817,False,False,True,-0.0010836832871815828,0.0009839417161254837,0.0010836832871815828,0.0,0.0,0.0,0.0,0.0
clean_full_raw,319,2018-05-15,2018-05-21,2018,0.38021043477068744,0.30740374510596075,0.31238582012235183,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0737142447252834,False,False,True,-0.0005822683395134898,0.00048438765666135064,0.0005822683395134898,0.0,0.0,0.0,0.0,0.0
clean_full_raw,320,2018-05-16,2018-05-22,2018,0.3801591202630573,0.3072845653795308,0.3125563143564118,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0741767794153851,False,False,True,0.00047073270861444763,-0.0005691843869884473,0.0005691843869884473,0.0,0.0,0.0,0.0,0.0
clean_full_raw,321,2018-05-17,2018-05-23,2018,0.38010735150139735,0.30708775879733125,0.31280488970027126,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0746393141054869,False,False,True,0.0013353749901383026,-0.0014355299425940257,0.0014355299425940257,0.0,0.0,0.0,0.0,0.0
clean_full_raw,322,2018-05-18,2018-05-24,2018,0.3800563173231997,0.3070073961938586,0.31293628648194166,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0751018487955886,False,False,True,0.0020837855602057827,-0.0021859370357351082,0.0021859370357351082,0.0,0.0,0.0,0.0,0.0
clean_full_raw,323,2018-05-21,2018-05-25,2018,0.38000525516466194,0.3069020724120671,0.31309267242227085,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0755643834856903,False,False,True,0.0017487781329561,-0.0018502918040053532,0.0018502918040053532,0.0,0.0,0.0,0.0,0.0
clean_full_raw,324,2018-05-22,2018-05-29,2018,0.3799548952301214,0.3068864811359759,0.3131586236329026,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.076026918175792,False,False,True,0.0018392702755843837,-0.0019406534202776949,0.0019406534202776949,0.0,0.0,0.0,0.0,0.0
clean_full_raw,325,2018-05-23,2018-05-30,2018,0.3799062182174278,0.30704881118333066,0.31304497059824155,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0764894528658937,False,False,True,0.0005897255194772953,-0.0006880778853652452,0.0006880778853652452,0.0,0.0,0.0,0.0,0.0
clean_full_raw,326,2018-05-24,2018-05-31,2018,0.37985887368869475,0.3073434073866167,0.3127977189236884,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0769519875559954,False,False,True,0.0005484140183593604,-0.0006468321301623016,0.0006468321301623016,0.0,0.0,0.0,0.0,0.0
clean_full_raw,327,2018-05-25,2018-06-01,2018,0.37981244855526775,0.3077440239253972,0.312443527518335,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0774145222460971,False,False,True,-0.00017650441180760217,7.738393199281348e-05,0.00017650441180760217,0.0,0.0,0.0,0.0,0.0
clean_full_raw,328,2018-05-29,2018-06-04,2018,0.3797654646151073,0.3080594966946561,0.31217503868923663,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0778770569361988,False,False,True,0.00036779788397848346,-0.000464923806990136,0.000464923806990136,0.0,0.0,0.0,0.0,0.0
clean_full_raw,329,2018-05-30,2018-06-05,2018,0.3797184636231774,0.3083768388526505,0.31190469752317207,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0783395916263006,False,False,True,-6.67600283882105e-05,-3.223232865112855e-05,6.67600283882105e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,330,2018-05-31,2018-06-06,2018,0.3796703191057992,0.3084649119704793,0.31186476892272136,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0788021263164023,False,False,True,-0.0003980683577332055,0.00030083753111128405,0.0003980683577332055,0.0,0.0,0.0,0.0,0.0
clean_full_raw,331,2018-06-01,2018-06-07,2018,0.37962229400951664,0.3085545422999416,0.3118231636895418,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.079264661006504,False,False,True,-0.00046163006807733206,0.0003639232078325323,0.00046163006807733206,0.0,0.0,0.0,0.0,0.0
clean_full_raw,332,2018-06-04,2018-06-08,2018,0.3795739506253209,0.30852302379660457,0.31190302557707444,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0797271956966057,False,False,True,-0.0003332624989429555,0.00023518261743278018,0.0003332624989429555,0.0,0.0,0.0,0.0,0.0
clean_full_raw,333,2018-06-05,2018-06-11,2018,0.3795260182772305,0.3085988284127015,0.311875153309068,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0801897303867074,False,False,True,-5.4678614343992874e-05,-4.2406098956579984e-05,5.4678614343992874e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,334,2018-06-06,2018-06-12,2018,0.3794780657406207,0.3085991220146448,0.3119228122437345,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0806522650768091,False,False,True,0.0006773991044459438,-0.0007758992262047438,0.0007758992262047438,0.0,0.0,0.0,0.0,0.0
clean_full_raw,335,2018-06-07,2018-06-13,2018,0.3794298994131871,0.30854792692676697,0.3120221736590459,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0811147997669108,False,False,True,0.001091568833793248,-0.0011904895005553438,0.0011904895005553438,0.0,0.0,0.0,0.0,0.0
clean_full_raw,336,2018-06-08,2018-06-14,2018,0.3793818665730855,0.30849454527656617,0.3121235881493484,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0815773344570125,False,False,True,0.0007395653589187426,-0.0008379271299630906,0.0008379271299630906,0.0,0.0,0.0,0.0,0.0
clean_full_raw,337,2018-06-11,2018-06-15,2018,0.3793341110269499,0.30847033385447126,0.31219555511757885,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0820398691471143,False,False,True,0.0009279007802385171,-0.0010268196055228812,0.0010268196055228812,0.0,0.0,0.0,0.0,0.0
clean_full_raw,338,2018-06-12,2018-06-18,2018,0.379286671200335,0.30849742436687155,0.3122159044317933,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.082502403837216,False,False,True,0.0002275954937364839,-0.00032617287346292477,0.00032617287346292477,0.0,0.0,0.0,0.0,0.0
clean_full_raw,339,2018-06-13,2018-06-19,2018,0.37924006784724473,0.30865013563660343,0.3121097965151517,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0829649385273177,False,False,True,9.823975994088987e-05,-0.00019603874975835484,0.00019603874975835484,0.0,0.0,0.0,0.0,0.0
clean_full_raw,340,2018-06-14,2018-06-20,2018,0.3791938884703928,0.30886342843592374,0.3119426830926833,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0834274732174194,False,False,True,-0.0008236244240628837,0.0007249925188493592,0.0008236244240628837,0.0,0.0,0.0,0.0,0.0
clean_full_raw,341,2018-06-15,2018-06-21,2018,0.37914752211130537,0.30900202761915657,0.3118504502685381,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.083890007907521,False,False,True,-0.0015267496023667188,0.001426208964181911,0.0015267496023667188,0.0,0.0,0.0,0.0,0.0
clean_full_raw,342,2018-06-18,2018-06-22,2018,0.3791014146179771,0.3091694801740918,0.311729105206931,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0843525425976228,False,False,True,-0.0003271291554861361,0.000228506468408955,0.0003271291554861361,0.0,0.0,0.0,0.0,0.0
clean_full_raw,343,2018-06-19,2018-06-25,2018,0.3790550255816042,0.3092090710463075,0.3117359033710882,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0848150772877245,False,False,True,-0.0003348810351351918,0.00023688980835592923,0.0003348810351351918,0.0,0.0,0.0,0.0,0.0
clean_full_raw,344,2018-06-20,2018-06-26,2018,0.379008664154956,0.30923182626321805,0.3117595095808259,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0852776119778262,False,False,True,-3.623941044892828e-05,-6.266634311381248e-05,6.266634311381248e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,345,2018-06-21,2018-06-27,2018,0.37896198659581837,0.30909921592567796,0.31193879747750364,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.085740146667928,False,False,True,0.00023437972200052824,-0.0003322616301766379,0.0003322616301766379,0.0,0.0,0.0,0.0,0.0
clean_full_raw,346,2018-06-22,2018-06-28,2018,0.3789150317968037,0.30886089927248417,0.3122240689297121,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0862026813580297,False,False,True,0.00035905843129007564,-0.0004583015932313383,0.0004583015932313383,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,347,2018-06-25,2018-06-29,2018,0.37886888254906337,0.3088523698352008,0.3122787476147358,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.0866652160481314,False,False,True,0.0005845369323183084,-0.0006831364321369505,0.0006831364321369505,0.0,0.0,0.0,0.0,0.0
clean_full_raw,348,2018-06-26,2018-07-02,2018,0.37882283140317063,0.3088392964629841,0.31233787213284525,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.087127750738233,False,False,True,0.00014916415552536724,-0.00024837658987778867,0.00024837658987778867,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,349,2018-06-27,2018-07-03,2018,0.3787772232227636,0.3088772109094198,0.3123455658668166,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0875902854283348,False,False,True,0.0006478773404409935,-0.0007462098994602254,0.0007462098994602254,0.0,0.0,0.0,0.0,0.0
clean_full_raw,350,2018-06-28,2018-07-05,2018,0.3787318933480126,0.3089577136737705,0.3123103929772168,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.0880528201184365,False,False,True,0.0004507291253041145,-0.0005494737552066811,0.0005494737552066811,0.0,0.0,0.0,0.0,0.0
clean_full_raw,351,2018-06-29,2018-07-06,2018,0.3786868879114937,0.30905350849502894,0.3122596035924773,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.0885153548085382,False,False,True,0.00025784273661103534,-0.00035625197185483546,0.00035625197185483546,0.0,0.0,0.0,0.0,0.0
clean_full_raw,352,2018-07-02,2018-07-09,2018,0.3786421167881994,0.30918258731649617,0.31217529589430437,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.08897788949864,False,False,True,-0.00011025012270694483,1.1518636869726404e-05,0.00011025012270694483,0.0,0.0,0.0,0.0,0.0
clean_full_raw,353,2018-07-03,2018-07-10,2018,0.3785972363359819,0.3092285950890468,0.3121741685739712,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.0894404241887417,False,False,True,0.0005963074104617724,-0.000694416758492102,0.000694416758492102,0.0,0.0,0.0,0.0,0.0
clean_full_raw,354,2018-07-05,2018-07-11,2018,0.37855273807374124,0.3093627312765041,0.31208453064875474,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.0899029588788434,False,False,True,0.0008745890389826966,-0.0009733493012645573,0.0009733493012645573,0.0,0.0,0.0,0.0,0.0
clean_full_raw,355,2018-07-06,2018-07-12,2018,0.3785082762335246,0.3094557365356456,0.31203598722982967,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.090365493568945,False,False,True,0.000738460929474838,-0.0008371209594419073,0.0008371209594419073,0.0,0.0,0.0,0.0,0.0
clean_full_raw,356,2018-07-09,2018-07-13,2018,0.3784638196871205,0.30951323065384734,0.3120229496580321,0.6904867693451527,0.3095132306538474,0.0,0.6904867693461527,0.30951323065384734,0.0,1.0,1,0.30951323065384734,1.0908280282590468,True,False,False,0.0008639482015044923,-0.0009630825626471301,0.0009630825626471301,0.0002674831667684897,0.0002674033989652365,0.0002674033989652365,7.976780325321103e-08,0.0
clean_full_raw,357,2018-07-10,2018-07-16,2018,0.37841932965316266,0.3095077620100584,0.31207290833577883,0.6904922379889415,0.3095077620100585,0.0,0.6904922379899415,0.3095077620100585,0.0,1.0,2,0.3095077620100585,0.7817773322953012,True,False,False,0.0012284422296031457,-0.001329517425165199,0.001329517425165199,0.00038037368414477543,0.000380212405243116,0.000380212405243116,1.612789016594042e-07,0.0
clean_full_raw,358,2018-07-11,2018-07-17,2018,0.3783753099077492,0.3096311675505128,0.3119935225407379,0.6903688324484871,0.3096311675505128,0.0,0.6903688324494872,0.30963116755051284,0.0,1.0,3,0.30963116755051284,0.47273210497534435,True,False,False,0.0011547600086650094,-0.0012541387753602434,0.0012541387753602434,0.0003576922317571336,0.0003575496897235872,0.0003575496897235872,1.4254203354642373e-07,0.0
clean_full_raw,359,2018-07-12,2018-07-18,2018,0.37833157498522124,0.3097963578571724,0.3118720671566063,0.6902036421418276,0.3097963578571724,0.0,0.8364365278850667,0.16356347211493327,0.0,0.5279709330551332,4,0.16356347211493327,0.16356347211493327,True,False,False,0.0003307514793950593,-0.0004294985106735935,0.0004294985106735935,5.410634422788112e-05,5.409886037700671e-05,5.409886037700671e-05,7.48385087440736e-09,2.220446049250313e-16
clean_full_raw,360,2018-07-13,2018-07-19,2018,0.3782878689814677,0.3099292389515268,0.31178289206600557,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.00046253469010171244,False,False,True,0.0008117646255572658,-0.000911583197003792,0.000911583197003792,0.0,0.0,0.0,0.0,0.0
clean_full_raw,361,2018-07-16,2018-07-20,2018,0.3782443403186527,0.3100801027212979,0.31167555695904936,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.31578636801335547,False,False,True,0.00115622572640095,-0.0012340890221524362,0.0012340890221524362,0.0,0.0,0.0,0.0,0.0
clean_full_raw,362,2018-07-17,2018-07-23,2018,0.3782011205518996,0.3102897635187504,0.31150911592834984,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.6333609128183781,False,False,True,0.0007271471021577873,-0.0008057534156094621,0.0008057534156094621,0.0,0.0,0.0,0.0,0.0
clean_full_raw,363,2018-07-18,2018-07-24,2018,0.3781578069594013,0.3104774234498174,0.31136476958978127,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.9506056088534645,False,False,True,0.00012615327758876434,-0.00020387235823289226,0.00020387235823289226,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,364,2018-07-19,2018-07-25,2018,0.3781144255476074,0.31051576261759595,0.31136981183379664,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1157135928660395,False,False,True,-0.0002973510907948514,0.00020962476713024528,0.0002973510907948514,0.0,0.0,0.0,0.0,0.0
clean_full_raw,365,2018-07-20,2018-07-26,2018,0.378071300872243,0.310645854612814,0.31128284451394295,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1161761275561413,False,False,True,-0.00013251353939229532,3.347603435986217e-05,0.00013251353939229532,0.0,0.0,0.0,0.0,0.0
clean_full_raw,366,2018-07-23,2018-07-27,2018,0.3780267934464757,0.31083227372297734,0.31114093282954686,0.6891677262760226,0.31083227372297734,0.0,0.6891677262770226,0.3108322737229774,0.0,1.0,1,0.3108322737229774,1.116638662246243,True,False,False,0.0002424621103506283,-0.0003411257635707633,0.0003411257635707633,7.537134588378985e-05,7.536504905195725e-05,7.536504905195725e-05,6.296831832604895e-09,-2.220446049250313e-16
clean_full_raw,367,2018-07-24,2018-07-30,2018,0.3779825214255613,0.3109367708829493,0.31108070769048934,0.6890632291160507,0.3109367708829493,0.0,0.6890632291170506,0.31093677088294935,0.0,1.0,2,0.31093677088294935,0.8062689232133673,True,False,False,3.382876531725526e-05,-0.00013192470339593897,0.00013192470339593897,1.051872964635233e-05,1.0518607050704462e-05,1.0518607050704462e-05,1.2259564786852248e-10,2.220446049250313e-16
clean_full_raw,368,2018-07-25,2018-07-31,2018,0.377938390474478,0.3109374777443476,0.31112413178017423,0.6890625222546524,0.31093747774434766,0.0,0.6890625222556523,0.31093747774434766,0.0,1.0,3,0.31093747774434766,0.49579468702051965,True,False,False,0.00043329649689112596,-0.0005317109292699467,0.0005317109292699467,0.00013474823373538396,0.0001347281198587883,0.0001347281198587883,2.0113876595669955e-08,0.0
clean_full_raw,369,2018-07-26,2018-08-01,2018,0.3778951128900232,0.31087382704860417,0.31123106006037266,0.6891261729503958,0.31087382704860417,0.0,0.8146802560337263,0.1853197439662737,0.0,0.5961252696171798,4,0.1853197439662737,0.1853197439662737,True,False,False,0.00042737031554473097,-0.0005270120866930403,0.0005270120866930403,7.921394625741914e-05,7.920015745553514e-05,7.920015745553516e-05,1.378880188400097e-08,0.0
clean_full_raw,370,2018-07-27,2018-08-02,2018,0.377852712634267,0.31085135265162134,0.3112959347131116,0.6891486473473786,0.31085135265162134,0.0,0.9995374653098983,0.00046253469010171244,0.0,0.001487961001797815,0,0.00046253469010171244,0.00046253469010171244,True,False,False,4.897133354245875e-05,-0.0001480207822087443,0.0001480207822087443,2.2651495089537012e-08,2.2650940583928754e-08,2.2650940583928754e-08,5.545056082578254e-13,0.0
clean_full_raw,371,2018-07-30,2018-08-03,2018,0.37781037436244963,0.3108996423562928,0.3112899832802574,0.6891003576427072,0.31089964235629286,0.0,0.6891003576437071,0.31089964235629286,0.0,1.0,1,0.31089964235629286,0.31280210939411823,True,False,False,0.0005522692595170125,-0.0006299447249539249,0.0006299447249539249,0.00017173298944649648,0.00017170031526821385,0.00017170031526821388,3.267417828263356e-08,0.0
clean_full_raw,372,2018-07-31,2018-08-06,2018,0.3777680857418771,0.31090975894592887,0.3113221553111941,0.6890902410530712,0.3109097589459288,0.0,0.6890902410540711,0.31090975894592887,0.0,1.0,2,0.31090975894592887,0.3135121447518905,True,False,False,0.0010604430746461962,-0.0011394134841766536,0.0011394134841766536,0.0003298225802313915,0.0003297021007141285,0.0003297021007141285,1.204795172629657e-07,0.0
clean_full_raw,373,2018-08-01,2018-08-07,2018,0.37772594216050237,0.3109919877838704,0.3112820700546273,0.6890080122151296,0.3109919877838704,0.0,0.6890080122161296,0.3109919877838704,0.0,1.0,3,0.3109919877838704,0.3166969606375867,True,False,False,0.000464861582766199,-0.0005410777862815577,0.0005410777862815577,0.00014459138114618103,0.00014456822766881642,0.00014456822766881642,2.3153477364616084e-08,0.0
clean_full_raw,374,2018-08-02,2018-08-08,2018,0.37768398775869394,0.31106912244779006,0.3112468897925159,0.6889308775512099,0.31106912244779006,0.0,0.8069287453407975,0.1930712546592025,0.0,0.6206699435158743,4,0.1930712546592025,0.1930712546592025,True,False,False,0.0005089327310315786,-0.0005941777486049803,0.0005941777486049803,9.828045941370707e-05,9.826028091740132e-05,9.826028091740132e-05,2.0178496305751957e-08,0.0
clean_full_raw,375,2018-08-03,2018-08-09,2018,0.37764210629169054,0.31107764606884863,0.3112802476384607,0.6889223539301513,0.3110776460688487,0.0,0.999074477600985,0.0009255223990149996,0.0,0.0029752134578328398,0,0.0009255223990149997,0.0009255223990149997,True,False,False,0.00027483732423988884,-0.00037318586449577,0.00037318586449577,2.544030255927595e-07,2.543680996693652e-07,2.5436809966936525e-07,3.492592339429679e-11,0.0
clean_full_raw,376,2018-08-06,2018-08-10,2018,0.3775988873467967,0.31117693401433727,0.3112241786378659,0.6888230659846627,0.31117693401433727,0.0,0.6888230659856627,0.3111769340143373,0.0,1.0,1,0.3111769340143373,0.31479618335175874,True,False,False,0.00041470403961523677,-0.0004893601670832078,0.0004893601670832078,0.00012906476407247366,0.00012904633157082967,0.00012904633157082964,1.8432501643994657e-08,0.0
clean_full_raw,377,2018-08-07,2018-08-13,2018,0.3775559160564767,0.31136042034373423,0.3110836635987888,0.6886395796552657,0.3113604203437343,0.0,0.6886395796562657,0.31136042034373435,0.0,1.0,2,0.31136042034373435,0.3215855849877345,True,False,False,0.0003592796369988615,-0.0004350808755886989,0.0004350808755886989,0.00011187929797232869,0.0001118654587969098,0.00011186545879690979,1.3839175418879916e-08,0.0
clean_full_raw,378,2018-08-08,2018-08-14,2018,0.3775129762567151,0.31142911101496795,0.3110579127273169,0.688570888984032,0.31142911101496795,0.0,0.6885708889850319,0.311429111014968,0.0,1.0,3,0.311429111014968,0.3245710516713486,True,False,False,0.0008557778967472078,-0.000936889750667982,0.000936889750667982,0.000266592681619947,0.00026651414961024203,0.000266514149610242,7.853200970498863e-08,-1.1102230246251565e-16
clean_full_raw,379,2018-08-09,2018-08-15,2018,0.37747081155523554,0.3115076512836144,0.3110215371601499,0.6884923487153856,0.31150765128361446,0.0,0.7913590643759671,0.20864093562403285,0.0,0.6697778843129415,4,0.20864093562403285,0.20864093562403285,True,False,False,0.00021985246686526334,-0.0003064056122486017,0.0003064056122486017,4.587421485876654e-05,4.587022438602022e-05,4.587022438602022e-05,3.990472746321196e-09,0.0
clean_full_raw,380,2018-08-10,2018-08-16,2018,0.37742968573152935,0.31154593288298743,0.3110243813844833,0.6884540671160125,0.31154593288298743,0.0,0.9986068555488898,0.0013931444511101623,0.0,0.0044717144538471915,0,0.001393144451110162,0.001393144451110162,True,False,False,-0.00022812276656713196,0.00012938121671203238,0.00022812276656713196,-3.177717699829861e-07,-3.1780796641489875e-07,-3.1780796641489875e-07,3.6196431912645433e-11,0.0
clean_full_raw,381,2018-08-13,2018-08-17,2018,0.37738699267709264,0.31161049098779015,0.31100251633411724,0.6883895090112099,0.31161049098779015,0.0,0.6883895090122099,0.31161049098779015,0.0,1.0,1,0.31161049098779015,0.31422039533585555,True,False,False,-0.0007428195213399519,0.0006643572975547552,0.0007428195213399519,-0.0002314111801953485,-0.00023147035576005768,-0.0002314703557600577,5.917556470918096e-08,0.0
clean_full_raw,382,2018-08-14,2018-08-20,2018,0.3773445844288342,0.3116652999133167,0.3109901156568491,0.6883347000856833,0.3116652999133167,0.0,0.6883347000866833,0.3116652999133167,0.0,1.0,2,0.3116652999133167,0.3166701685578397,True,False,False,-0.0006916649129625697,0.0006161919205912622,0.0006916649129625697,-0.00021551664137155037,-0.0002155679525379974,-0.00021556795253799738,5.1311166447036774e-08,0.0
clean_full_raw,383,2018-08-15,2018-08-21,2018,0.37730257806549594,0.3118079260710717,0.3108894958624322,0.6881920739279282,0.3118079260710718,0.0,0.6881920739289282,0.3118079260710718,0.0,1.0,3,0.3118079260710718,0.3222267973417976,True,False,False,-0.0004661865025799716,0.0003916245098650543,0.0004661865025799716,-0.0001453373301687711,-0.0001453606465317873,-0.00014536064653178729,2.3316363016224508e-08,0.0
clean_full_raw,384,2018-08-16,2018-08-22,2018,0.3772612193613751,0.3118326009126697,0.3109061797249553,0.6881673990863303,0.3118326009126697,0.0,0.7795602539274191,0.22043974607258088,0.0,0.7069169337246946,4,0.22043974607258088,0.22043974607258088,True,False,False,0.0003405147732368119,-0.00042544447686967556,0.00042544447686967556,7.507295358076687e-05,7.506299014628528e-05,7.506299014628528e-05,9.963434481586545e-09,0.0
clean_full_raw,385,2018-08-17,2018-08-23,2018,0.3772209003810082,0.3117841419179811,0.31099495770001073,0.6882158580810189,0.3117841419179811,0.0,0.9981506770181163,0.001849322981883672,0.0,0.005931420919958658,0,0.001849322981883672,0.001849322981883672,True,False,False,0.0011659798194649043,-0.001265481372188126,0.001265481372188126,2.157528523399558e-06,2.1562732765490222e-06,2.1562732765490227e-06,1.2552468505358116e-09,0.0
clean_full_raw,386,2018-08-20,2018-08-24,2018,0.3771793482122447,0.31165380742629867,0.3111668443604565,0.6883461925727014,0.3116538074262988,0.0,0.6925563814373092,0.30744361856269076,0.0,0.9864908152466464,1,0.30744361856269076,0.30744361856269076,True,False,False,0.0013610166921788902,-0.0014362574671929714,0.0014362574671929714,0.0004186331360341044,0.0004184358967677018,0.00041843589676770186,1.9723926640260103e-07,0.0
clean_full_raw,387,2018-08-21,2018-08-27,2018,0.3771377107303171,0.3115459936898069,0.31131629557887586,0.6884540063091931,0.31154599368980695,0.0,0.6921835244473415,0.30781647555265845,0.0,0.9880289966403425,2,0.30781647555265845,0.30781647555265845,True,False,False,0.0013514789199525507,-0.001427107247271649,0.001427107247271649,0.0004162020931655877,0.00041600747792350755,0.00041600747792350755,1.9461524208017403e-07,0.0
clean_full_raw,388,2018-08-22,2018-08-28,2018,0.37709613018966925,0.311486160207803,0.31141770960152754,0.688513839791197,0.31148616020780306,0.0,0.6906367521694623,0.3093632478305377,0.0,0.9931845691768485,3,0.3093632478305377,0.3093632478305377,True,False,False,0.0013205818268045145,-0.0013966492866934524,0.0013966492866934524,0.00040872581688039804,0.00040853948296622926,0.0004085394829662292,1.8633391416877747e-07,0.0
clean_full_raw,389,2018-08-23,2018-08-29,2018,0.37705534857346956,0.3115709997281522,0.31137365169737824,0.6884290002708479,0.3115709997281522,0.0,0.7775964594343916,0.2224035405656084,0.0,0.7138133547719686,4,0.2224035405656084,0.2224035405656084,True,False,False,0.0006046957471616094,-0.0006886061364712887,0.0006886061364712887,0.0001345180970656745,0.0001344864751337079,0.0001344864751337079,3.162193196662032e-08,0.0
clean_full_raw,390,2018-08-24,2018-08-30,2018,0.37701551554757085,0.31179190643194177,0.31119257801948735,0.6882080935670581,0.31179190643194177,0.0,0.9976450168624835,0.0023549831375164754,0.0,0.0075530605154772446,0,0.0023549831375164754,0.0023549831375164754,True,False,False,0.000268470344007025,-0.00036634688083688637,0.00036634688083688637,6.323278100336709e-07,6.322431330597912e-07,6.322431330597912e-07,8.467697387963145e-11,0.0
clean_full_raw,391,2018-08-27,2018-08-31,2018,0.37697393011314506,0.3120280726584188,0.310997997227436,0.6879719273405812,0.3120280726584189,0.0,0.6879719273415812,0.31202807265841886,0.0,1.0,1,0.31202807265841886,0.31627487118814646,True,False,False,-0.00013312401191684377,5.5264140995786096e-05,0.00013312401191684377,-4.153652673416907e-05,-4.1538428862969146e-05,-4.1538428862969146e-05,1.9021288000768558e-09,0.0
clean_full_raw,392,2018-08-28,2018-09-04,2018,0.3769324421194271,0.3122484075929211,0.31081915028665175,0.6877515924060789,0.3122484075929211,0.0,0.6877515924070788,0.31224840759292116,0.0,1.0,2,0.31224840759292116,0.32084595833095797,True,False,False,-0.00033680219759775097,0.0002609500141774789,0.00033680219759775097,-0.00010515377026433147,-0.00010516594987369412,-0.0001051659498736941,1.217960936264668e-08,0.0
clean_full_raw,393,2018-08-29,2018-09-05,2018,0.37689105178531773,0.3124537047008549,0.3106552435128273,0.687546295298145,0.3124537047008549,0.0,0.6875462952991451,0.31245370470085493,0.0,1.0,3,0.31245370470085493,0.3265941229180007,True,False,False,-0.0006994581814039208,0.0006207039757982074,0.0006994581814039208,-0.00021849575364085442,-0.0002185483000629777,-0.0002185483000629777,5.254642212326613e-08,0.0
clean_full_raw,394,2018-08-30,2018-09-06,2018,0.3768506165925844,0.3125272694444202,0.3106221139619953,0.6874727305545797,0.3125272694444202,0.0,0.7603037770244698,0.23969622297553017,0.0,0.7669609868016898,4,0.23969622297553017,0.23969622297553017,True,False,False,-0.00012718250189588506,4.4445439878075444e-05,0.00012718250189588506,-3.0483691448418385e-05,-3.0485165333021854e-05,-3.0485165333021854e-05,1.4738846034690798e-09,1.1102230246251565e-16
clean_full_raw,395,2018-08-31,2018-09-07,2018,0.37681137697647116,0.3125477845196412,0.31064083850288743,0.6874522154793586,0.31254778451964127,0.0,0.9971698373097206,0.0028301626902793586,0.0,0.009055135983859465,0,0.0028301626902793586,0.0028301626902793586,True,False,False,-0.00024644000464385383,0.00014795912059311484,0.00024644000464385383,-6.973796150858248e-07,-6.97465306535307e-07,-6.97465306535307e-07,8.569144948214522e-11,0.0
clean_full_raw,396,2018-09-04,2018-09-10,2018,0.37677101633318766,0.3125042132367019,0.31072477042911034,0.6874957867622981,0.3125042132367019,0.0,0.6883401612287388,0.31165983877126124,0.0,0.9972980381394053,1,0.31165983877126124,0.31165983877126124,True,False,False,-0.0007885097162397948,0.0007147854456600846,0.0007885097162397948,-0.0002456801265100074,-0.0002457468110328674,-0.00024574681103286736,6.668452286000791e-08,0.0
clean_full_raw,397,2018-09-05,2018-09-11,2018,0.3767307595850488,0.3124351924123548,0.3108340480015964,0.6875648075866453,0.31243519241235485,0.0,0.689392376714451,0.31060762328554903,0.0,0.9941505657135009,2,0.31060762328554903,0.31060762328554903,True,False,False,-0.0011982652657201232,0.0011241136298450172,0.0011982652657201232,-0.0003720366209638848,-0.0003721903262509543,-0.0003721903262509543,1.5370528706949325e-07,0.0
clean_full_raw,398,2018-09-06,2018-09-12,2018,0.37669096565238014,0.3123124481791071,0.3109965861675127,0.6876875518198928,0.3123124481791071,0.0,0.691454726610303,0.30854527338969695,0.0,0.9879378013544636,3,0.30854527338969695,0.30854527338969695,True,False,False,-8.231379136407217e-05,8.170098180175237e-06,8.231379136407217e-05,-2.5396808501513323e-05,-2.5397531260170124e-05,-2.5397531260170124e-05,7.227586568008036e-10,0.0
clean_full_raw,399,2018-09-07,2018-09-13,2018,0.37665134078988055,0.3123020877953368,0.31104657141378256,0.6876979122036632,0.3123020877953368,0.0,0.7604509456410287,0.23954905435897134,0.0,0.7670427567424932,4,0.23954905435897134,0.23954905435897134,True,False,False,0.00015009777771126374,-0.00022899897856271977,0.00022899897856271977,3.595783279799286e-05,3.595578071211631e-05,3.595578071211632e-05,2.0520858765504454e-09,0.0
clean_full_raw,400,2018-09-10,2018-09-14,2018,0.3766129161569662,0.3122715343644494,0.31111554947758435,0.6877284656345506,0.31227153436444943,0.0,0.9967212519257496,0.003278748074250437,0.0,0.010499670041726692,0,0.003278748074250437,0.003278748074250437,True,False,False,-0.00012025823262246071,2.2259986760559237e-05,0.00012025823262246071,-3.9427281851458755e-07,-3.9429644862365417e-07,-3.942964486236541e-07,2.3630109066617797e-11,0.0
clean_full_raw,401,2018-09-11,2018-09-17,2018,0.37657298920715054,0.3121468924484846,0.3112801183433647,0.6878531075505153,0.3121468924484846,0.0,0.6927925627592944,0.30720743724070565,0.0,0.9841758629437768,1,0.30720743724070565,0.30720743724070565,True,False,False,0.00013491369547475473,-0.00020735904932656283,0.00020735904932656283,4.144842761281807e-05,4.144649063547239e-05,4.1446490635472384e-05,1.9369773456823203e-09,0.0
clean_full_raw,402,2018-09-12,2018-09-18,2018,0.37653328371975553,0.3119605223146349,0.31150619396460966,0.6880394776843651,0.31196052231463484,0.0,0.6963736485493683,0.30362635145063166,0.0,0.9732845335615972,2,0.30362635145063166,0.30362635145063166,True,False,False,0.00039655468654522385,-0.00047116066147454987,0.00047116066147454987,0.00012042107834818741,0.00012040445262637522,0.0001204044526263752,1.6625721812194906e-08,0.0
clean_full_raw,403,2018-09-13,2018-09-19,2018,0.3764935210968216,0.3119827531080447,0.3115237257941337,0.6880172468909552,0.3119827531080447,0.0,0.6915001425454048,0.3084998574545952,0.0,0.9888362557905777,3,0.3084998574545952,0.3084998574545952,True,False,False,0.00013476225980862716,-0.00021058810260179815,0.00021058810260179815,4.157607508257413e-05,4.15741379412206e-05,4.15741379412206e-05,1.937141353534487e-09,0.0
clean_full_raw,404,2018-09-14,2018-09-20,2018,0.3764541835310083,0.3120389108371348,0.31150690563085687,0.6879610891618652,0.3120389108371348,0.0,0.7592692953366846,0.24073070466331536,0.0,0.7714765572584696,4,0.24073070466331536,0.24073070466331536,True,False,False,5.4235154100040554e-05,-0.00013512592189306096,0.00013512592189306096,1.3056335684988988e-05,1.305606686402626e-05,1.305606686402626e-05,2.688209627281149e-10,0.0
clean_full_raw,405,2018-09-17,2018-09-21,2018,0.3764162833865393,0.3120415190388882,0.31154219757357243,0.6879584809601117,0.3120415190388882,0.0,0.9962666031646203,0.0037333968353796543,0.0,0.01196442334622265,0,0.0037333968353796543,0.0037333968353796543,True,False,False,0.00011717336010797146,-0.00021477576470605356,0.00021477576470605356,4.3748018586207546e-07,4.374546518179013e-07,4.374546518179013e-07,2.5534044174177764e-11,0.0
clean_full_raw,406,2018-09-18,2018-09-24,2018,0.37637663811430666,0.3120870317036746,0.3115363301810186,0.6879129682953254,0.3120870317036747,0.0,0.6915010982564831,0.3084989017435169,0.0,0.9885027905819405,1,0.3084989017435169,0.3084989017435169,True,False,False,2.8498673127049018e-05,-0.00010509252436247461,0.00010509252436247461,8.79189599059858e-06,8.791809360842101e-06,8.791809360842101e-06,8.662975647908701e-11,0.0
clean_full_raw,407,2018-09-19,2018-09-25,2018,0.3763372657394085,0.312174762571382,0.3114879716882095,0.687825237427618,0.312174762571382,0.0,0.6935030248067391,0.3064969751932609,0.0,0.981812151208659,2,0.3064969751932609,0.3064969751932609,True,False,False,0.000607520043239182,-0.0006825433398469924,0.0006825433398469924,0.0001862422839510215,0.0001862030556220884,0.0001862030556220884,3.922832893311673e-08,0.0
clean_full_raw,408,2018-09-20,2018-09-26,2018,0.3762981624807338,0.3122104555814778,0.31149138193678844,0.6877895444175223,0.3122104555814778,0.0,0.6902061250964786,0.3097938749035214,0.0,0.9922597701814451,3,0.3097938749035214,0.3097938749035214,True,False,False,0.00035887535586120756,-0.0004319793879499566,0.0004319793879499566,0.00011119115693271314,0.00011117738709962366,0.00011117738709962367,1.3769833089475399e-08,-1.1102230246251565e-16
clean_full_raw,409,2018-09-21,2018-09-27,2018,0.3762595430275562,0.31223199925295025,0.31150845771849345,0.6877680007460497,0.31223199925295025,0.0,0.7585456393093024,0.2414543606906976,0.0,0.773317152849176,4,0.2414543606906976,0.2414543606906976,True,False,False,0.0005048598075065531,-0.0005845277089146925,0.0005845277089146925,0.00012192394556994844,0.00012190060205992344,0.00012190060205992344,2.3343510025000094e-08,0.0
clean_full_raw,410,2018-09-24,2018-09-28,2018,0.3762221350981538,0.31226623867187026,0.3115116262289758,0.6877337613271297,0.3122662386718703,0.0,0.9957953193814824,0.004204680618517642,0.0,0.013465050325007838,0,0.004204680618517642,0.004204680618517642,True,False,False,-0.0003474933328351268,0.00024837957401738046,0.0003474933328351268,-1.4608457170598575e-06,-1.4610984816359578e-06,-1.4610984816359578e-06,2.5276457610034013e-10,0.0
clean_full_raw,411,2018-09-25,2018-10-01,2018,0.3761833502538608,0.3122831584351378,0.3115334913100013,0.6877168415638621,0.3122831584351379,0.0,0.6908627273791645,0.30913727262083546,0.0,0.9899261752376703,1,0.30913727262083546,0.30913727262083546,True,False,False,-0.00015201707848507364,7.781712465193832e-05,0.00015201707848507364,-4.699167735098461e-05,-4.699414503466315e-05,-4.699414503466315e-05,2.4676836785387786e-09,0.0
clean_full_raw,412,2018-09-26,2018-10-02,2018,0.37614448028999936,0.3124024327632152,0.31145308694578533,0.6875975672357847,0.3124024327632152,0.0,0.6893164290041955,0.31068357099580446,0.0,0.9944979245129194,2,0.31068357099580446,0.31068357099580446,True,False,False,-0.0008275556683269867,0.0007511392931197806,0.0008275556683269867,-0.00025703462457249047,-0.0002571079502336478,-0.0002571079502336478,7.33256611573402e-08,0.0
clean_full_raw,413,2018-09-27,2018-10-03,2018,0.3761056731530505,0.312470058272218,0.31142426857373146,0.687529941726782,0.312470058272218,0.0,0.6875299417277819,0.3124700582722181,0.0,1.0,3,0.3124700582722181,0.3124799573356156,True,False,False,-0.0009246321738663139,0.0008474965912593548,0.0009246321738663139,-0.00028882804490822024,-0.0002889198692483748,-0.0002889198692483748,9.182434015453725e-08,2.220446049250313e-16
clean_full_raw,414,2018-09-28,2018-10-04,2018,0.37606739860601784,0.3125620142045151,0.31137058718846705,0.6874379857944849,0.3125620142045151,0.0,0.7556351935146047,0.24436480648539527,0.0,0.781812233669261,4,0.24436480648539527,0.24436480648539527,True,False,False,-0.001023264512479589,0.0009408185485999956,0.001023264512479589,-0.00024995318033343533,-0.0002500498345754471,-0.0002500498345754471,9.665424201179672e-08,-1.1102230246251565e-16
clean_full_raw,415,2018-10-01,2018-10-05,2018,0.37603078366493037,0.3125019722694817,0.311467244064588,0.6874980277295183,0.3125019722694817,0.0,0.9953620066610134,0.0046379933389866235,0.0,0.01484148501625172,0,0.0046379933389866235,0.0046379933389866235,True,False,False,-0.0011701149550015497,0.0010704001502467302,0.0011701149550015497,-5.42382621572941e-06,-5.42698536714582e-06,-5.42698536714582e-06,3.1591514164098412e-09,0.0
clean_full_raw,416,2018-10-02,2018-10-08,2018,0.37599243488090894,0.3124846886647944,0.31152287645329657,0.6875153113342055,0.3124846886647944,0.0,0.6913400755897561,0.3086599244102439,0.0,0.9877601546786396,1,0.3086599244102439,0.3086599244102439,True,False,False,-0.0011005313845408218,0.0010238501175576342,0.0011005313845408218,-0.00033956072701719767,-0.00033968993396347113,-0.00033968993396347113,1.2920694627345693e-07,0.0
clean_full_raw,417,2018-10-03,2018-10-09,2018,0.37595453930290995,0.3123524782113536,0.3116929824847364,0.6876475217876464,0.31235247821135365,0.0,0.6939960533187668,0.3060039466812332,0.0,0.9796751043357349,2,0.3060039466812332,0.3060039466812332,True,False,False,-0.0015844389305764216,0.0015076045157805145,0.0015844389305764216,-0.0004845780544946408,-0.00048484456603177745,-0.00048484456603177745,2.665115371366651e-07,0.0
clean_full_raw,418,2018-10-04,2018-10-10,2018,0.375916778357932,0.31221554741569646,0.3118676742253713,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.30715419557735235,False,False,True,-0.0006969772448619825,0.0006210365632403496,0.0006969772448619825,0.0,0.0,0.0,0.0,0.0
clean_full_raw,419,2018-10-05,2018-10-11,2018,0.3758794358077007,0.3120713177001225,0.31204924649117677,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.5469805400613403,False,False,True,5.113240350772554e-05,-0.0001303619781558979,0.0001303619781558979,0.0,0.0,0.0,0.0,0.0
clean_full_raw,420,2018-10-08,2018-10-12,2018,0.37584327047217536,0.3119106324396459,0.31224609708717876,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.5519725283830859,False,False,True,0.0007945862059140222,-0.0008939535684172703,0.0008939535684172703,0.0,0.0,0.0,0.0,0.0
clean_full_raw,421,2018-10-09,2018-10-15,2018,0.3758054823890317,0.3117691981101877,0.3124253194997804,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8543011888041621,False,False,True,0.0011231061769678978,-0.001204192742040302,0.001204192742040302,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,422,2018-10-10,2018-10-16,2018,0.37576767611462053,0.3115483329473545,0.31268399093702476,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1510707788548615,False,False,True,0.0012359787817255918,-0.0013152239274598237,0.0013152239274598237,0.0,0.0,0.0,0.0,0.0
clean_full_raw,423,2018-10-11,2018-10-17,2018,0.3757300726864832,0.31149446053284924,0.31277546677966755,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1515333135449632,False,False,True,0.00020459347042972652,-0.0003019661462042487,0.0003019661462042487,0.0,0.0,0.0,0.0,0.0
clean_full_raw,424,2018-10-12,2018-10-18,2018,0.3756930090596531,0.31156731109719976,0.312739679842147,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.151995848235065,False,False,True,-0.001471184884830526,0.0013706546760029127,0.001471184884830526,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,425,2018-10-15,2018-10-19,2018,0.37565754814823205,0.3117585917220677,0.31258386012870026,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1524583829251667,False,False,True,-0.0009544494025330233,0.0008574538429813436,0.0009544494025330233,0.0,0.0,0.0,0.0,0.0
clean_full_raw,426,2018-10-16,2018-10-22,2018,0.375620810793389,0.3119875932986114,0.3123915959069995,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1529209176152684,False,False,True,-0.001357360059129992,0.001257232379650919,0.001357360059129992,0.0,0.0,0.0,0.0,0.0
clean_full_raw,427,2018-10-17,2018-10-23,2018,0.3755839625962499,0.3122192009459868,0.3121968364567632,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.15338345230537,False,False,True,-0.0018225962008298546,0.001720268660152515,0.0018225962008298546,0.0,0.0,0.0,0.0,0.0
clean_full_raw,428,2018-10-18,2018-10-24,2018,0.37554843542051614,0.3122573813641255,0.3121941832143583,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1538459869954718,False,False,True,-0.0020743959303719034,0.001971928717808268,0.0020743959303719034,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,429,2018-10-19,2018-10-25,2018,0.37551312003410575,0.312006956638867,0.3124799233260271,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1543085216855735,False,False,True,-0.0013903362846601017,0.0012899988769027623,0.0013903362846601017,0.0,0.0,0.0,0.0,0.0
clean_full_raw,430,2018-10-22,2018-10-26,2018,0.37547752301745385,0.3118739711893947,0.31264850579215137,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1547710563756752,False,False,True,-0.0022669356853398707,0.0021636565832501634,0.0022669356853398707,0.0,0.0,0.0,0.0,0.0
clean_full_raw,431,2018-10-23,2018-10-29,2018,0.37544205308860074,0.31168019371677314,0.3128777531936262,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.155233591065777,False,False,True,-0.0010474948016422876,0.0009459044211221126,0.0010474948016422876,0.0,0.0,0.0,0.0,0.0
clean_full_raw,432,2018-10-24,2018-10-30,2018,0.3754065039687933,0.3114176878441403,0.31317580818606616,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1556961257558787,False,False,True,0.0005818803503213125,-0.0006794415273533828,0.0006794415273533828,0.0,0.0,0.0,0.0,0.0
clean_full_raw,433,2018-10-25,2018-10-31,2018,0.3753706854727791,0.3111269169201985,0.31350239760602233,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1561586604459804,False,False,True,0.0016353734963948173,-0.0017376465293857102,0.0017376465293857102,0.0,0.0,0.0,0.0,0.0
clean_full_raw,434,2018-10-26,2018-11-01,2018,0.37533498272110166,0.31097092640345014,0.3136940908744481,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.156621195136082,False,False,True,0.002353417778750848,-0.002457504274625609,0.002457504274625609,0.0,0.0,0.0,0.0,0.0
clean_full_raw,435,2018-10-29,2018-11-02,2018,0.3752988152751227,0.3106626179633318,0.3140385667605454,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1570837298261838,False,False,True,0.0026418786840946475,-0.0027452579442474286,0.0027452579442474286,0.0,0.0,0.0,0.0,0.0
clean_full_raw,436,2018-10-30,2018-11-05,2018,0.3752633810744142,0.31058267896841835,0.31415393995616747,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1575462645162855,False,False,True,0.0014076488339201398,-0.0015072030423490144,0.0015072030423490144,0.0,0.0,0.0,0.0,0.0
clean_full_raw,437,2018-10-31,2018-11-06,2018,0.37522901957873583,0.31078091891418724,0.31399006150607695,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1580087992063872,False,False,True,0.0013677830567273023,-0.001466704430598923,0.001466704430598923,0.0,0.0,0.0,0.0,0.0
clean_full_raw,438,2018-11-01,2018-11-07,2018,0.3751956428257567,0.311136901993241,0.3136674551800021,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.158471333896489,False,False,True,0.0009161808739555992,-0.0010160206217967155,0.0010160206217967155,0.0,0.0,0.0,0.0,0.0
clean_full_raw,439,2018-11-02,2018-11-08,2018,0.37516246055407104,0.311586400443659,0.31325113900126983,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1589338685865906,False,False,True,0.0001383631925921914,-0.00023593141084203115,0.00023593141084203115,0.0,0.0,0.0,0.0,0.0
clean_full_raw,440,2018-11-05,2018-11-09,2018,0.3751288736355505,0.31205437643735345,0.31281674992609604,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1593964032766924,False,False,True,0.00018290414558598804,-0.0002803629573978649,0.0002803629573978649,0.0,0.0,0.0,0.0,0.0
clean_full_raw,441,2018-11-06,2018-11-12,2018,0.3750945888441465,0.3122789292629442,0.31262648189190934,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.159858937966794,False,False,True,0.0008707748074192054,-0.000968203149111831,0.000968203149111831,0.0,0.0,0.0,0.0,0.0
clean_full_raw,442,2018-11-07,2018-11-13,2018,0.37506022196965794,0.3124950544756431,0.31244472355369884,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1603214726568958,False,False,True,-8.253358831182343e-05,-1.610752545037628e-05,8.253358831182343e-05,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,443,2018-11-08,2018-11-14,2018,0.37502594225485564,0.31262938573659343,0.3123446720075508,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1607840073469975,False,False,True,0.0002286347617437909,-0.00032779877669368915,0.00032779877669368915,0.0,0.0,0.0,0.0,0.0
clean_full_raw,444,2018-11-09,2018-11-15,2018,0.37499164100622917,0.3126301726010832,0.31237818639168763,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1612465420370992,False,False,True,0.0003283177996653156,-0.00042832827085333765,0.00042832827085333765,0.0,0.0,0.0,0.0,0.0
clean_full_raw,445,2018-11-12,2018-11-16,2018,0.3749574127689452,0.31265090890715824,0.31239167832289644,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.161709076727201,False,False,True,-0.0001770607704640252,7.869320727176046e-05,0.0001770607704640252,0.0,0.0,0.0,0.0,0.0
clean_full_raw,446,2018-11-13,2018-11-19,2018,0.37492317902828753,0.31279889665421484,0.3122779243164977,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1621716114173026,False,False,True,0.0005397309530103352,-0.0006386685456513501,0.0006386685456513501,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,447,2018-11-14,2018-11-20,2018,0.374889237591873,0.31277319057376995,0.3123375718333571,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1626341461074043,False,False,True,0.00031849199522698173,-0.00041606564368355185,0.00041606564368355185,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,448,2018-11-15,2018-11-21,2018,0.3748553655975959,0.31281184578007876,0.31233278862132535,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.163096680797506,False,False,True,-0.00025503758870458037,0.00015699999021655643,0.00025503758870458037,0.0,0.0,0.0,0.0,0.0
clean_full_raw,449,2018-11-16,2018-11-23,2018,0.37482161206661924,0.3128695382795959,0.31230884965278477,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1635592154876078,False,False,True,-0.00017790128403095195,7.823200738457066e-05,0.00017790128403095195,0.0,0.0,0.0,0.0,0.0
clean_full_raw,450,2018-11-19,2018-11-26,2018,0.3747879021857058,0.3128378189077297,0.31237427890556435,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1640217501777095,False,False,True,0.0015001185572844171,-0.0016022989627848482,0.0016022989627848482,0.0,0.0,0.0,0.0,0.0
clean_full_raw,451,2018-11-20,2018-11-27,2018,0.3747542054105556,0.3129391990950836,0.3123065954933606,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1644842848678112,False,False,True,0.0014108243394906992,-0.0015111586665716718,0.0015111586665716718,0.0,0.0,0.0,0.0,0.0
clean_full_raw,452,2018-11-21,2018-11-28,2018,0.3747205286780978,0.31299576467049545,0.3122837066504067,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.164946819557913,False,False,True,0.0011195782349102045,-0.0012195159719902168,0.0012195159719902168,0.0,0.0,0.0,0.0,0.0
clean_full_raw,453,2018-11-23,2018-11-29,2018,0.3746870797286195,0.31295105554073266,0.3123618647296479,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1654093542480146,False,False,True,0.0007763783630612291,-0.0008743837524962678,0.0008743837524962678,0.0,0.0,0.0,0.0,0.0
clean_full_raw,454,2018-11-26,2018-11-30,2018,0.37465380660425346,0.3129279980468172,0.31241819534792925,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1658718889381163,False,False,True,0.0011679643546356343,-0.0012676207389724424,0.0012676207389724424,0.0,0.0,0.0,0.0,0.0
clean_full_raw,455,2018-11-27,2018-12-03,2018,0.37462043782231047,0.3132041960606894,0.31217536611600005,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.166334423628218,False,False,True,9.28448009723081e-05,-0.00018960948151988213,0.00018960948151988213,0.0,0.0,0.0,0.0,0.0
clean_full_raw,456,2018-11-28,2018-12-04,2018,0.37458688385824657,0.31344293715086013,0.3119701789898931,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1667969583183198,False,False,True,-0.00021214669516458968,0.00011351814184628336,0.00021214669516458968,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,457,2018-11-29,2018-12-06,2018,0.37455339457352427,0.31361762289282963,0.311828982532646,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1672594930084215,False,False,True,-1.3920703541830905e-05,-8.389724623414894e-05,8.389724623414894e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,458,2018-11-30,2018-12-07,2018,0.37451996450462577,0.3137270737029451,0.3117529617914291,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1677220276985232,False,False,True,0.0002192346846369588,-0.00031710528189374563,0.00031710528189374563,0.0,0.0,0.0,0.0,0.0
clean_full_raw,459,2018-12-03,2018-12-10,2018,0.37448648940282686,0.31390665429521125,0.3116068563009618,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.168184562388625,False,False,True,0.000602667267549159,-0.0007046678801337419,0.0007046678801337419,0.0,0.0,0.0,0.0,0.0
clean_full_raw,460,2018-12-04,2018-12-11,2018,0.3744534737813043,0.31389101195595354,0.31165551426174204,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1686470970787266,False,False,True,0.0006931899452495975,-0.0007918178330254561,0.0007918178330254561,0.0,0.0,0.0,0.0,0.0
clean_full_raw,461,2018-12-06,2018-12-12,2018,0.3744208335113362,0.31383313271696905,0.3117460337706946,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1691096317688283,False,False,True,0.00031875931467057085,-0.0004193714205508269,0.0004193714205508269,0.0,0.0,0.0,0.0,0.0
clean_full_raw,462,2018-12-07,2018-12-13,2018,0.3743881059276565,0.31382145985237747,0.31179043421896613,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.16957216645893,False,False,True,-5.743947239140984e-06,-9.263008220555362e-05,9.263008220555362e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,463,2018-12-10,2018-12-14,2018,0.3743553460496644,0.31385530646772636,0.31178934748160914,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1700347011490317,False,False,True,-0.00036847269295925666,0.00026989749024035033,0.00036847269295925666,0.0,0.0,0.0,0.0,0.0
clean_full_raw,464,2018-12-11,2018-12-17,2018,0.37432273934958515,0.3139566504436197,0.3117206102057952,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1704972358391335,False,False,True,0.00039104817293593425,-0.0004890301982222927,0.0004890301982222927,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,465,2018-12-12,2018-12-18,2018,0.37428989649582856,0.31406823544345824,0.3116418680597132,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1709597705292352,False,False,True,-0.0015509189752763524,0.00145027090321517,0.0015509189752763524,0.0,0.0,0.0,0.0,0.0
clean_full_raw,466,2018-12-13,2018-12-19,2018,0.3742574814112325,0.3141091820839817,0.3116333365037858,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1714223052193369,False,False,True,-0.001573991658450386,0.0014725843638237369,0.001573991658450386,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,467,2018-12-14,2018-12-20,2018,0.37422518308748887,0.31409507931100206,0.3116797376005091,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1718848399094386,False,False,True,-0.0014817798797957344,0.0013795885440557832,0.0014817798797957344,0.0,0.0,0.0,0.0,0.0
clean_full_raw,468,2018-12-17,2018-12-21,2018,0.37419318629867415,0.3140231286435689,0.31178368505675685,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1723473745995403,False,False,True,-0.0008834124141602827,0.0007843303819791388,0.0008834124141602827,0.0,0.0,0.0,0.0,0.0
clean_full_raw,469,2018-12-18,2018-12-24,2018,0.37416080204617613,0.3140941531418153,0.3117450448110084,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.172809909289642,False,False,True,-0.0004629472851927478,0.00036314099064265756,0.0004629472851927478,0.0,0.0,0.0,0.0,0.0
clean_full_raw,470,2018-12-19,2018-12-26,2018,0.37412967494350463,0.3138183337130348,0.3120519913424604,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1732724439797437,False,False,True,0.0014878235560745459,-0.0015897998953135755,0.0015897998953135755,0.0,0.0,0.0,0.0,0.0
clean_full_raw,471,2018-12-20,2018-12-27,2018,0.37409847146063385,0.3135641082892642,0.31233742024910205,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1737349786698454,False,False,True,0.0017675746740952898,-0.0018707835249258077,0.0018707835249258077,0.0,0.0,0.0,0.0,0.0
clean_full_raw,472,2018-12-21,2018-12-28,2018,0.3740671878583083,0.313343579507382,0.3125892326333097,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1741975133599472,False,False,True,0.0022801213886843147,-0.00238661102533004,0.00238661102533004,0.0,0.0,0.0,0.0,0.0
clean_full_raw,473,2018-12-24,2018-12-31,2018,0.37403554925636306,0.3132392484591738,0.3127252022834631,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1746600480500489,False,False,True,0.0013712751820716968,-0.0014674098389916158,0.0014674098389916158,0.0,0.0,0.0,0.0,0.0
clean_full_raw,474,2018-12-26,2019-01-02,2018,0.3740039578535153,0.3132087027748084,0.3127873393706762,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1751225827401506,False,False,True,-0.000593232388797827,0.0004954514438127632,0.000593232388797827,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,475,2018-12-27,2019-01-03,2018,0.3739722475840057,0.31351657898303664,0.3125111734319576,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1755851174302523,False,False,True,-0.00041073551103877354,0.00031224281824979123,0.00041073551103877354,0.0,0.0,0.0,0.0,0.0
clean_full_raw,476,2018-12-28,2019-01-04,2018,0.37394037680691444,0.3138429076827442,0.3122167155093413,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.176047652120354,False,False,True,-0.0007285023753316176,0.000630404452820928,0.0007285023753316176,0.0,0.0,0.0,0.0,0.0
clean_full_raw,477,2018-12-31,2019-01-07,2018,0.37390826616260786,0.31423582078856477,0.3118559130478272,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1765101868104557,False,False,True,-0.0009107773678350914,0.0008114597295244281,0.0009107773678350914,0.0,0.0,0.0,0.0,0.0
clean_full_raw,478,2019-01-02,2019-01-08,2019,0.3738758019862712,0.3144441548337311,0.3116800431789977,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1769727215005574,False,False,True,-0.001049406801738537,0.0009479959643747507,0.001049406801738537,0.0,0.0,0.0,0.0,0.0
clean_full_raw,479,2019-01-03,2019-01-09,2019,0.373844785273952,0.31430265470484514,0.3118525600202026,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1774352561906591,False,False,True,-3.943346472112628e-06,-9.164556816512235e-05,9.164556816512235e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,480,2019-01-04,2019-01-10,2019,0.3738137454524605,0.31421820887592683,0.3119680456706126,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1778977908807609,False,False,True,-0.0003465176346841979,0.0002486898655554549,0.0003465176346841979,0.0,0.0,0.0,0.0,0.0
clean_full_raw,481,2019-01-07,2019-01-11,2019,0.37378288899154205,0.31409022996089436,0.3121268810465635,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1783603255708626,False,False,True,-0.0002167104496358535,0.00011888596613657323,0.0002167104496358535,0.0,0.0,0.0,0.0,0.0
clean_full_raw,482,2019-01-08,2019-01-14,2019,0.37375221804703607,0.31394294049811083,0.31230484145385307,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1788228602609643,False,False,True,0.00035007657020694964,-0.00044851703545427624,0.00044851703545427624,0.0,0.0,0.0,0.0,0.0
clean_full_raw,483,2019-01-09,2019-01-15,2019,0.373721738264579,0.3137826725783741,0.31249558915604686,0.6862173274206259,0.3137826725783741,0.0,0.6862173274216259,0.3137826725783741,0.0,1.0,3,0.3137826725783741,1.179285394951066,True,False,False,0.0005946358352548839,-0.0006929229483478386,0.0006929229483478386,0.00018662449264715997,0.00018658642159715124,0.0001865864215971512,3.807105000873325e-08,0.0
clean_full_raw,484,2019-01-10,2019-01-16,2019,0.37369056036712656,0.31381634683311227,0.312493092798761,0.6861836531658877,0.3138163468331124,0.0,0.6861836531668877,0.3138163468331123,0.0,1.0,4,0.3138163468331123,0.8659652570627936,True,False,False,0.0006034443542458601,-0.0007023021897403951,0.0007023021897403951,0.00018940991241185769,0.00018937070276650234,0.00018937070276650234,3.920964535534697e-08,0.0
clean_full_raw,485,2019-01-11,2019-01-17,2019,0.37365973311583656,0.31378189567797,0.3125583712051933,0.6862181043210299,0.31378189567797,0.0,0.6862181043220299,0.31378189567797005,0.0,1.0,0,0.31378189567797005,0.552611444919783,True,False,False,0.0003045034554020023,-0.0004038604901994165,0.0004038604901994165,9.555765447310492e-05,9.55476714765325e-05,9.55476714765325e-05,9.982996572425345e-09,0.0
clean_full_raw,486,2019-01-14,2019-01-18,2019,0.3736289386250791,0.31377096639208407,0.3126000949818368,0.6862290336069159,0.31377096639208407,0.0,0.7607079160680854,0.2392920839319146,0.0,0.762632969785032,1,0.2392920839319146,0.2392920839319146,True,False,False,0.0009988782031220627,-0.0010983232984648113,0.0010983232984648113,0.00023911447418809286,0.00023902364681924467,0.00023902364681924467,9.082736884819106e-08,-2.220446049250313e-16
clean_full_raw,487,2019-01-15,2019-01-22,2019,0.37359809092832497,0.3138588816660853,0.31254302740458967,0.6861411183329147,0.31385888166608533,0.0,0.9995374653098983,0.0004625346901017124,0.0,0.0014737027279470248,2,0.00046253469010171244,0.00046253469010171244,True,False,False,0.000484951606578442,-0.00058404756550329,0.00058404756550329,2.243613136718491e-07,2.2430694106308722e-07,2.243069410630872e-07,5.437260876187227e-11,0.0
clean_full_raw,488,2019-01-16,2019-01-23,2019,0.3735672054003043,0.3139812310061424,0.3124515635925533,0.6860187689928576,0.3139812310061424,0.0,0.6860187689938576,0.3139812310061424,0.0,1.0,3,0.3139812310061424,0.31797693570041874,True,False,False,-8.172069840645014e-05,7.33308020090505e-06,8.172069840645014e-05,-2.565804625170009e-05,-2.5658765484338914e-05,-2.565876548433891e-05,7.192326388256206e-10,0.0
clean_full_raw,489,2019-01-17,2019-01-24,2019,0.3735364017334858,0.3140960915894077,0.31236750667610647,0.6859039084095923,0.3140960915894077,0.0,0.6859039084105922,0.31409609158940777,0.0,1.0,4,0.31409609158940777,0.3220620002728205,True,False,False,-0.0009399264422750224,0.000864240614855215,0.0009399264422750224,-0.0002951320666083773,-0.0002952272219001216,-0.0002952272219001216,9.515529174428539e-08,0.0
clean_full_raw,490,2019-01-18,2019-01-25,2019,0.37350581373518654,0.3141520529829735,0.31234213328083976,0.6858479470160265,0.3141520529829736,0.0,0.6858479470170264,0.31415205298297355,0.0,1.0,0,0.31415205298297355,0.3241212924810152,True,False,False,0.0005248437460925346,-0.0005999425906706262,0.0005999425906706262,0.00016491041774315711,0.00016488074033024427,0.00016488074033024427,2.9677412912842028e-08,0.0
clean_full_raw,491,2019-01-22,2019-01-28,2019,0.3734749583095927,0.31433038598721075,0.31219465570219646,0.6856696140117892,0.31433038598721075,0.0,0.7454956689435571,0.2545043310564429,0.0,0.8096714234518769,1,0.2545043310564429,0.2545043310564429,True,False,False,-0.0005225844726149326,0.0004431687825914811,0.0005225844726149326,-0.00013297410647016074,-0.00013300001162334742,-0.00013300001162334742,2.5905153186683936e-08,-2.220446049250313e-16
clean_full_raw,492,2019-01-23,2019-01-29,2019,0.37344437568625233,0.31440742168136515,0.31214820263138243,0.6855925783176348,0.31440742168136515,0.0,0.9990704444809753,0.0009295555190247384,0.0,0.002956531732151006,2,0.0009295555190247384,0.0009295555190247384,True,False,False,-0.000306510477578069,0.00020794107646024924,0.000306510477578069,-2.8487488584569185e-07,-2.849185060716024e-07,-2.849185060716024e-07,4.362022591056411e-11,0.0
clean_full_raw,493,2019-01-24,2019-01-30,2019,0.37341251045552837,0.3143833014345657,0.31220418810890577,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.31393059038655735,False,False,True,-0.00087064379500352,0.0007967726511120744,0.00087064379500352,0.0,0.0,0.0,0.0,0.0
clean_full_raw,494,2019-01-25,2019-01-31,2019,0.3733813282855366,0.3142158240934748,0.31240284761998854,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.6225846722280645,False,False,True,-8.035215680013976e-05,5.0622790236985655e-06,8.035215680013976e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,495,2019-01-28,2019-02-01,2019,0.37334956003984127,0.31432403741914033,0.3123264025400183,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.9404968747077446,False,False,True,-0.00013723817234036299,5.9620531239727144e-05,0.00013723817234036299,0.0,0.0,0.0,0.0,0.0
clean_full_raw,496,2019-01-29,2019-02-04,2019,0.37331868739077373,0.31423771204561574,0.31244360056261045,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1928037402218221,False,False,True,0.0006344301333173266,-0.0007136136825561367,0.0007136136825561367,0.0,0.0,0.0,0.0,0.0
clean_full_raw,497,2019-01-30,2019-02-05,2019,0.37328908205126404,0.3141996800579736,0.31251123788976226,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.194190132060827,False,False,True,0.0004545987482560932,-0.0005525706296504711,0.0005525706296504711,0.0,0.0,0.0,0.0,0.0
clean_full_raw,498,2019-01-31,2019-02-06,2019,0.3732580117789954,0.31406363623977157,0.31267835198023297,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1946526667509287,False,False,True,0.0009993541180530658,-0.0010990964253786563,0.0010990964253786563,0.0,0.0,0.0,0.0,0.0
clean_full_raw,499,2019-02-01,2019-02-07,2019,0.37322689179581076,0.3140775899727602,0.31269551823042896,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1951152014410305,False,False,True,0.0009884712557583298,-0.001087725336827714,0.001087725336827714,0.0,0.0,0.0,0.0,0.0
clean_full_raw,500,2019-02-04,2019-02-08,2019,0.37319606228292285,0.31407735092733574,0.31272658678874143,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1955777361311322,False,False,True,0.000880595210207413,-0.0009802461763745562,0.0009802461763745562,0.0,0.0,0.0,0.0,0.0
clean_full_raw,501,2019-02-05,2019-02-11,2019,0.3731651605180676,0.314211843860052,0.31262299562088036,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1960402708212339,False,False,True,0.0010856325821294954,-0.0011859160923697759,0.0011859160923697759,0.0,0.0,0.0,0.0,0.0
clean_full_raw,502,2019-02-06,2019-02-12,2019,0.3731356444989664,0.31430367321233804,0.31256068228769546,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1965028055113356,False,False,True,0.0008686272864699724,-0.0009693315666032127,0.0009693315666032127,0.0,0.0,0.0,0.0,0.0
clean_full_raw,503,2019-02-07,2019-02-13,2019,0.3731059638311077,0.31448652341128325,0.312407512756609,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1969653402014373,False,False,True,0.0011115711080198025,-0.0012115372334989705,0.0012115372334989705,0.0,0.0,0.0,0.0,0.0
clean_full_raw,504,2019-02-08,2019-02-14,2019,0.37307619956780713,0.31465579950572703,0.31226800092546586,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.197427874891539,False,False,True,0.0004791663861897863,-0.0005780053323449133,0.0005780053323449133,0.0,0.0,0.0,0.0,0.0
clean_full_raw,505,2019-02-11,2019-02-15,2019,0.3730465035218633,0.31479819569794565,0.3121553007791909,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1978904095816407,False,False,True,0.00029560871940121616,-0.0003933804769475706,0.0003933804769475706,0.0,0.0,0.0,0.0,0.0
clean_full_raw,506,2019-02-12,2019-02-19,2019,0.3730167045946125,0.3149726070199552,0.3120106883844323,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1983529442717424,False,False,True,0.00012193982841802556,-0.0002201736588098296,0.0002201736588098296,0.0,0.0,0.0,0.0,0.0
clean_full_raw,507,2019-02-13,2019-02-20,2019,0.3729870793265452,0.3151022209824733,0.3119106996899815,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1988154789618441,False,False,True,0.0006985311675336607,-0.0007976156329878507,0.0007976156329878507,0.0,0.0,0.0,0.0,0.0
clean_full_raw,508,2019-02-14,2019-02-21,2019,0.37295721484115707,0.31527292249952094,0.3117698626583219,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1992780136519459,False,False,True,0.0006475782691864249,-0.0007454029277181122,0.0007454029277181122,0.0,0.0,0.0,0.0,0.0
clean_full_raw,509,2019-02-15,2019-02-22,2019,0.3729278212085139,0.31532636531385444,0.3117458134766317,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1997405483420476,False,False,True,0.0005618181682488251,-0.0006607273232655317,0.0006607273232655317,0.0,0.0,0.0,0.0,0.0
clean_full_raw,510,2019-02-19,2019-02-25,2019,0.37289856935892685,0.31535233515863276,0.3117490954814403,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.2002030830321493,False,False,True,0.0004478889150214583,-0.0005466775965328715,0.0005466775965328715,0.0,0.0,0.0,0.0,0.0
clean_full_raw,511,2019-02-20,2019-02-26,2019,0.37286956111877545,0.31535299572401937,0.3117774431562052,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.200665617722251,False,False,True,-7.43326768058353e-05,-2.487473349830598e-05,7.43326768058353e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,512,2019-02-21,2019-02-27,2019,0.37284017083499166,0.31546132566246093,0.3116985035015474,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.2011281524123527,False,False,True,-0.00010018103062252872,1.9682766455070167e-06,0.00010018103062252872,0.0,0.0,0.0,0.0,0.0
clean_full_raw,513,2019-02-22,2019-02-28,2019,0.3728107796251859,0.3155557926035175,0.31163342777029657,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.2015906871024544,False,False,True,-6.932553423548601e-05,-2.9600043279504707e-05,6.932553423548601e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,514,2019-02-25,2019-03-01,2019,0.3727815920289029,0.31563278406817835,0.31158562390191863,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.2020532217925561,False,False,True,-0.00037453632017386726,0.0002755754818154499,0.00037453632017386726,0.0,0.0,0.0,0.0,0.0
clean_full_raw,515,2019-02-26,2019-03-04,2019,0.3727525563390534,0.31568916133510133,0.31155828232484534,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.2025157564826578,False,False,True,4.2949561189478986e-05,-0.0001417794757402596,0.0001417794757402596,0.0,0.0,0.0,0.0,0.0
clean_full_raw,516,2019-02-27,2019-03-05,2019,0.3727241124671337,0.31565437837493165,0.3116215091569347,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.2029782911727596,False,False,True,-5.460797598071695e-05,-4.465687546519735e-05,5.460797598071695e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,517,2019-02-28,2019-03-06,2019,0.37269568016673893,0.3156231952366568,0.3116811245956042,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.2034408258628613,False,False,True,-0.0004756870875052654,0.00037715698603063867,0.0004756870875052654,0.0,0.0,0.0,0.0,0.0
clean_full_raw,518,2019-03-01,2019-03-07,2019,0.37266732787222706,0.315603212752632,0.3117294593741411,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.203903360552963,False,False,True,-0.0006146460693608477,0.0005148349784506603,0.0006146460693608477,0.0,0.0,0.0,0.0,0.0
clean_full_raw,519,2019-03-04,2019-03-08,2019,0.37263930551116065,0.315532736778037,0.31182795770980226,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.2043658952430647,False,False,True,-0.0003995367501083328,0.0003001573617311921,0.0003995367501083328,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,520,2019-03-05,2019-03-11,2019,0.37261096377146036,0.31554310761027243,0.3118459286172672,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.2048284299331664,False,False,True,-0.0003804268578955952,0.0002806187300240083,0.0003804268578955952,0.0,0.0,0.0,0.0,0.0
clean_full_raw,521,2019-03-06,2019-03-12,2019,0.3725827972346418,0.3155350974976775,0.3118821052666807,0.6844649025013225,0.3155350974976775,0.0,0.6844649025023225,0.3155350974976775,0.0,1.0,1,0.3155350974976775,1.2052909646232681,True,False,False,-5.2366168444348245e-05,-4.7333939579233944e-05,5.2366168444348245e-05,-1.6523067945745463e-05,-1.6523364065667225e-05,-1.6523364065667225e-05,2.9611992176224343e-10,0.0
clean_full_raw,522,2019-03-07,2019-03-13,2019,0.3725549895295819,0.31545369475291873,0.31199131571649924,0.6845463052460813,0.31545369475291885,0.0,0.6845463052470813,0.3154536947529188,0.0,1.0,2,0.3154536947529188,0.8902184018156923,True,False,False,0.00010187817849836152,-0.00020099997010274327,0.00020099997010274327,3.2138968488108154e-05,3.213784782200551e-05,3.213784782200551e-05,1.1206661026477737e-09,0.0
clean_full_raw,523,2019-03-08,2019-03-14,2019,0.3725274159180161,0.315354989778083,0.31211759430290076,0.684645010220917,0.3153549897780831,0.0,0.6846450102219169,0.3153549897780831,0.0,1.0,3,0.3153549897780831,0.5752272417528752,True,False,False,0.0003351122856773124,-0.0004327781892870158,0.0004327781892870158,0.00010569145508484626,0.0001056793314242789,0.0001056793314242789,1.2123660567353806e-08,0.0
clean_full_raw,524,2019-03-11,2019-03-15,2019,0.37249968540865,0.31530133813635836,0.3121989764539915,0.6846986618626416,0.3153013381363584,0.0,0.739665213335106,0.26033478666489396,0.0,0.8256697805459581,4,0.26033478666489396,0.26033478666489396,True,False,False,4.5858772882587574e-05,-0.0001444307193464927,0.0001444307193464927,1.1938836336790129e-05,1.193863385510226e-05,1.193863385510226e-05,2.024816878682718e-10,0.0
clean_full_raw,525,2019-03-12,2019-03-18,2019,0.3724720186029056,0.31525302362912905,0.31227495776696534,0.684746976369871,0.3152530236291291,0.0,0.9995374653098983,0.0004625346901017125,0.0,0.0014671855793073978,0,0.00046253469010171244,0.00046253469010171244,True,False,False,0.00068532443905045,-0.0007839927506012909,0.0007839927506012909,3.170949208948962e-07,3.1698632703532985e-07,3.169863270353299e-07,1.0859385956633212e-10,0.0
clean_full_raw,526,2019-03-13,2019-03-19,2019,0.37244417005154234,0.3152642337593741,0.31229159618808344,0.6847357662396258,0.3152642337593742,0.0,0.6847357662406258,0.3152642337593742,0.0,1.0,1,0.3152642337593742,0.31566716490646574,True,False,False,0.0003138004363912562,-0.00038499869374527407,0.00038499869374527407,9.894068311220283e-05,9.893005413224662e-05,9.893005413224661e-05,1.0628979956207592e-08,0.0
clean_full_raw,527,2019-03-14,2019-03-20,2019,0.37241623512629574,0.3152993677988559,0.3122843970738484,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.3169619175465521,False,False,True,0.0013342322705556368,-0.001408806707204959,0.001408806707204959,0.0,0.0,0.0,0.0,0.0
clean_full_raw,528,2019-03-15,2019-03-21,2019,0.3723880972839185,0.31537162679335295,0.31224027592172854,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.6348930286432225,False,False,True,0.00047312922763541716,-0.0005458327480801339,0.0005458327480801339,0.0,0.0,0.0,0.0,0.0
clean_full_raw,529,2019-03-18,2019-03-22,2019,0.372360296985405,0.31538693622127173,0.3122527667923231,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.8959291226753202,False,False,True,0.0002886025670049859,-0.00036688504372854147,0.00036688504372854147,0.0,0.0,0.0,0.0,0.0
clean_full_raw,530,2019-03-19,2019-03-25,2019,0.37233208112683874,0.31551574779510727,0.3121521710770539,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.8968605317820643,False,False,True,-0.0009799365100404895,0.0008798959588561738,0.0009799365100404895,0.0,0.0,0.0,0.0,0.0
clean_full_raw,531,2019-03-20,2019-03-26,2019,0.37230236576688536,0.31556814268852906,0.3121294915435855,0.6844318573104708,0.31556814268852906,0.0,0.6844318573114709,0.3155681426885291,0.0,1.0,1,0.3155681426885291,1.2145659013141852,True,False,False,-0.0007683814313827834,0.0006962439940356769,0.0007683814313827834,-0.0002424129473803498,-0.00024247670117781843,-0.00024247670117781843,6.375379746863382e-08,0.0
clean_full_raw,532,2019-03-21,2019-03-27,2019,0.37227218801699125,0.3158006554466139,0.3119271565353948,0.6841993445523862,0.31580065544661395,0.0,0.684199344553386,0.3158006554466139,0.0,1.0,2,0.3158006554466139,0.8994602933157578,True,False,False,-0.0004019319968314564,0.0003011214900634595,0.0004019319968314564,-0.0001269129358753024,-0.00012693038804434026,-0.0001269303880443403,1.7452169037858846e-08,0.0
clean_full_raw,533,2019-03-22,2019-03-28,2019,0.3722427358381198,0.31586504675094274,0.31189221740993744,0.6841349532480573,0.31586504675094274,0.0,0.6841349532490573,0.31586504675094274,0.0,1.0,3,0.31586504675094274,0.5841221725592456,True,False,False,-8.846759490068806e-05,-1.0197440870810188e-05,8.846759490068806e-05,-2.7942975375705362e-05,-2.7943820999249298e-05,-2.7943820999249294e-05,8.456235439358278e-10,0.0
clean_full_raw,534,2019-03-25,2019-03-29,2019,0.37221394456454865,0.31589905835695875,0.3118869970774926,0.6841009416420413,0.31589905835695875,0.0,0.7312803395015954,0.26871966049840457,0.0,0.8506504004667133,4,0.26871966049840457,0.26871966049840457,True,False,False,0.0005564484548799077,-0.0006546448049350547,0.0006546448049350547,0.00014955906557359314,0.0001495286398801906,0.0001495286398801906,3.042569340255038e-08,0.0
clean_full_raw,535,2019-03-26,2019-04-01,2019,0.37218781796437417,0.31571307382717523,0.31209910820745046,0.6842869261718247,0.3157130738271753,0.0,0.9995374653098983,0.00046253469010171244,0.0,0.0014650476285150893,0,0.00046253469010171244,0.00046253469010171244,True,False,False,0.001067864769197251,-0.0011681519391287208,0.0011681519391287208,4.941881941580118e-07,4.939245000911872e-07,4.939245000911872e-07,2.6369406682458317e-10,0.0
clean_full_raw,536,2019-03-27,2019-04-02,2019,0.3721595468276531,0.3155832238083548,0.31225722936299205,0.6844167761906452,0.3155832238083548,0.0,0.6888188566449256,0.3111811433550744,0.0,0.9860509681086418,1,0.3111811433550744,0.3111811433550744,True,False,False,0.001751187632742911,-0.0018279538541048073,0.0018279538541048073,0.000545265307370718,0.0005449365697862052,0.0005449365697862051,3.2873758451284953e-07,0.0
clean_full_raw,537,2019-03-28,2019-04-03,2019,0.3721330190068945,0.3155299483444146,0.3123370326476908,0.6844700516545853,0.3155299483444146,0.0,0.6862754176241712,0.3137245823758288,0.0,0.994278305504569,2,0.3137245823758288,0.3137245823758288,True,False,False,0.001312318908389394,-0.0013885486090346856,0.0013885486090346856,0.0004118921257243623,0.00041170670147836614,0.0004117067014783662,1.8542424599617482e-07,0.0
clean_full_raw,538,2019-03-29,2019-04-04,2019,0.3721060858135126,0.31553366839273417,0.3123602457927533,0.6844663316062659,0.31553366839273417,0.0,0.6844663316072659,0.3155336683927341,0.0,1.0,3,0.3155336683927341,0.31576870502105936,True,False,False,0.0007109870444840067,-0.0007858187046983858,0.0007858187046983858,0.0002243949423427195,0.00022434035032574667,0.00022434035032574667,5.4592016972835255e-08,0.0
clean_full_raw,539,2019-04-01,2019-04-05,2019,0.3720786520317906,0.31564861162114005,0.31227273634606934,0.6843513883778599,0.31564861162114005,0.0,0.7275921953855646,0.27240780461443537,0.0,0.8630096714678255,4,0.27240780461443537,0.27240780461443537,True,False,False,0.00016582616298367966,-0.0002445945148137354,0.0002445945148137354,4.5175066182268847e-05,4.517234100601972e-05,4.517234100601972e-05,2.7251762491257796e-09,0.0
clean_full_raw,540,2019-04-02,2019-04-08,2019,0.3720509365067521,0.3158433813612168,0.3121056821310311,0.6841566186377832,0.3158433813612168,0.0,0.9990650521297948,0.000934947870205205,0.0,0.0029601629332100658,0,0.000934947870205205,0.000934947870205205,True,False,False,0.00018894379689238244,-0.000287237690866344,0.000287237690866344,1.7666927470222284e-07,1.766526004930178e-07,1.766526004930178e-07,1.6674209205042667e-11,0.0
clean_full_raw,541,2019-04-03,2019-04-09,2019,0.37202094007976444,0.3161435336512516,0.31183552626798383,0.6838564663477483,0.3161435336512516,0.0,0.6838564663487483,0.31614353365125164,0.0,1.0,1,0.31614353365125164,0.3225424094409002,True,False,False,9.472170708074803e-05,-0.0001707649170762921,0.0001707649170762921,2.9946625081705327e-05,2.9945655189986465e-05,2.994565518998646e-05,9.698917188622673e-10,0.0
clean_full_raw,542,2019-04-04,2019-04-10,2019,0.37199135181928694,0.3163465234655453,0.3116621247141677,0.6836534765334547,0.3163465234655453,0.0,0.6836534765344546,0.31634652346554537,0.0,1.0,2,0.31634652346554537,0.3288201268851463,True,False,False,-9.812678260718257e-05,2.3333715388411072e-05,9.812678260718257e-05,-3.104102532515626e-05,-3.104206653664155e-05,-3.1042066536641545e-05,1.0412114852899118e-09,0.0
clean_full_raw,543,2019-04-05,2019-04-11,2019,0.3719623932801454,0.31643595170105454,0.31160165501780007,0.6835640482979455,0.31643595170105454,0.0,0.6835640482989455,0.31643595170105454,0.0,1.0,3,0.31643595170105454,0.33295661350895167,True,False,False,-2.7936441940449034e-05,-4.6878790466214044e-05,4.6878790466214044e-05,-8.840010186114029e-06,-8.840094592567245e-06,-8.840094592567245e-06,8.440645321660496e-11,0.0
clean_full_raw,544,2019-04-08,2019-04-12,2019,0.3719344084198521,0.31643220372748804,0.3116333878516598,0.6835677962715119,0.31643220372748804,0.0,0.7097055520674453,0.29029444793255466,0.0,0.9173985596692197,4,0.29029444793255466,0.29029444793255466,True,False,False,-0.00023028584351663338,0.0001527310057646557,0.00023028584351663338,-6.684523910935329e-05,-6.685070181034375e-05,-6.685070181034375e-05,5.462700990461881e-09,0.0
clean_full_raw,545,2019-04-09,2019-04-15,2019,0.37190777091719734,0.31644271841379634,0.3116495106680064,0.6835572815852037,0.31644271841379634,0.0,0.9985989843876832,0.001401015612316758,0.0,0.004427390901391259,0,0.0014010156123167583,0.0014010156123167583,True,False,False,-0.0006052772919137072,0.0005067983909959322,0.0006052772919137072,-8.477467082347547e-07,-8.480029357519116e-07,-8.480029357519115e-07,2.562275171568679e-10,0.0
clean_full_raw,546,2019-04-10,2019-04-16,2019,0.3718797335299182,0.31644027006432535,0.3116799964047563,0.6835597299346746,0.3164402700643254,0.0,0.6835597299356746,0.3164402700643254,0.0,1.0,1,0.3164402700643254,0.3172049814451531,True,False,False,-0.0010584382219638022,0.0009841145989161533,0.0010584382219638022,-0.00033481132971595703,-0.00033493247680463,-0.00033493247680462993,1.211470886729551e-07,0.0
clean_full_raw,547,2019-04-11,2019-04-17,2019,0.37185194038368385,0.3164081299783426,0.3117399296369735,0.6835918700206575,0.31640812997834267,0.0,0.6835918700216574,0.3164081299783426,0.0,1.0,2,0.3164081299783426,0.31695292820574184,True,False,False,-0.0004373766503895982,0.0003665306858482888,0.0004373766503895982,-0.00013836884081018522,-0.0001383895280459641,-0.0001383895280459641,2.0687235778880713e-08,2.220446049250313e-16
clean_full_raw,548,2019-04-12,2019-04-18,2019,0.3718241734278797,0.31639422848832965,0.31178159808279055,0.6836057715106703,0.31639422848832965,0.0,0.6836057715116703,0.3163942284883297,0.0,1.0,3,0.3163942284883297,0.3172664827267042,True,False,False,1.833308911205518e-05,-9.082823767943801e-05,9.082823767943801e-05,5.8005199332025315e-06,5.800483585416496e-06,5.800483585416497e-06,3.634778603538088e-11,0.0
clean_full_raw,549,2019-04-15,2019-04-22,2019,0.37179689050704,0.3163475350906099,0.31185557440135,0.68365246490839,0.3163475350906099,0.0,0.709707777175176,0.29029222282482403,0.0,0.9176370624847036,4,0.29029222282482403,0.29029222282482403,True,False,False,0.0001426043027865765,-0.00021715074949142104,0.00021715074949142104,4.139901491897441e-05,4.139692004029954e-05,4.139692004029954e-05,2.0948786748673605e-09,0.0
clean_full_raw,550,2019-04-16,2019-04-23,2019,0.3717714374850167,0.31624066932266803,0.31198789319131526,0.683759330676332,0.3162406693226681,0.0,0.9981534097562965,0.0018465902437034831,0.0,0.005839192813683816,0,0.0018465902437034831,0.0018465902437034831,True,False,False,0.00031721268382468995,-0.00041638343631244986,0.00041638343631244986,5.858545908675746e-07,5.857618471296701e-07,5.857618471296702e-07,9.27437379044454e-11,0.0
clean_full_raw,551,2019-04-17,2019-04-24,2019,0.3717447185455321,0.3160612597987772,0.31219402165469073,0.6839387402002228,0.3160612597987772,0.0,0.6897958447816654,0.31020415521833455,0.0,0.9814684514509256,1,0.31020415521833455,0.31020415521833455,True,False,False,0.0013842022769565499,-0.0014583660209511631,0.0014583660209511631,0.00042959032605489276,0.0004293852979746017,0.0004293852979746017,2.0502808029105148e-07,2.220446049250313e-16
clean_full_raw,552,2019-04-18,2019-04-25,2019,0.37171727949038474,0.31600474509230664,0.3122779754163087,0.6839952549066934,0.31600474509230664,0.0,0.6858971258924751,0.3141028741075249,0.0,0.993981511308553,2,0.3141028741075249,0.3141028741075249,True,False,False,0.0008142832122025026,-0.0008863690995467262,0.0008863690995467262,0.00025584012976198384,0.0002557686972903137,0.0002557686972903136,7.143247167016274e-08,0.0
clean_full_raw,553,2019-04-22,2019-04-26,2019,0.3716896664448342,0.3160291383027952,0.31228119525137055,0.6839708616962048,0.3160291383027952,0.0,0.6839708616972048,0.3160291383027952,0.0,1.0,3,0.3160291383027952,0.3169727728501398,True,False,False,0.0006747513535742615,-0.0007457359654621572,0.0007457359654621572,0.0002132902993859628,0.00021324108883871855,0.00021324108883871855,4.9210547244256907e-08,0.0
clean_full_raw,554,2019-04-23,2019-04-29,2019,0.37166217007986513,0.31606985291016604,0.3122679770089688,0.683930147088834,0.3160698529101661,0.0,0.7074736695369236,0.2925263304630764,0.0,0.9255116480413549,4,0.2925263304630764,0.2925263304630764,True,False,False,0.0005383170199565646,-0.0006143930169364789,0.0006143930169364789,0.0001575018909087526,0.0001574719024737125,0.00015747190247371252,2.9988435040111464e-08,0.0
clean_full_raw,555,2019-04-24,2019-04-30,2019,0.37163622981733196,0.3161377897177965,0.31222598046387134,0.6838622102812035,0.3161377897177966,0.0,0.9976791598292523,0.00232084017074774,0.0,0.007341229825195718,0,0.00232084017074774,0.00232084017074774,True,False,False,-0.0002794374257486707,0.00018073527766654499,0.0002794374257486707,-6.484392098430856e-07,-6.485296028878538e-07,-6.485296028878538e-07,9.039304476822477e-11,0.0
clean_full_raw,556,2019-04-25,2019-05-01,2019,0.3716075341689046,0.3163876756005852,0.3120047902295102,0.6836123243984148,0.3163876756005852,0.0,0.6836123243994148,0.3163876756005852,0.0,1.0,1,0.3163876756005852,0.31925439586792836,True,False,False,-0.0007917762257250111,0.0007179849760857207,0.0007917762257250111,-0.0002504404501796408,-0.00025050823965294054,-0.00025050823965294054,6.778947329974701e-08,0.0
clean_full_raw,557,2019-04-26,2019-05-02,2019,0.3715793016146275,0.3165172775114608,0.3119034208729116,0.6834827224875392,0.3165172775114608,0.0,0.6834827224885391,0.31651727751146086,0.0,1.0,2,0.31651727751146086,0.32254750301077606,True,False,False,-0.0003895400142655519,0.0003143567510376311,0.0003895400142655519,-0.0001232797321579575,-0.00012329614479710812,-0.00012329614479710812,1.6412639150612798e-08,0.0
clean_full_raw,558,2019-04-29,2019-05-03,2019,0.3715512188416736,0.31661762256463705,0.31183115859268923,0.6833823774343629,0.3166176225646371,0.0,0.6833823774353629,0.3166176225646371,0.0,1.0,3,0.3166176225646371,0.3267867202689866,True,False,False,0.00013068794874971802,-0.00020530630845790228,0.00020530630845790228,4.1379955396525305e-05,4.1378107630984856e-05,4.137810763098486e-05,1.8477655404486033e-09,1.1102230246251565e-16
clean_full_raw,559,2019-04-30,2019-05-06,2019,0.37152370345954244,0.31669248262410177,0.3117838139153557,0.6833075173748981,0.31669248262410177,0.0,0.6936925990929981,0.3063074009070019,0.0,0.9672076784676116,4,0.3063074009070019,0.3063074009070019,True,False,False,9.431347262053908e-05,-0.00017108899657247045,0.00017108899657247045,2.8889859702673858e-05,2.888891466891101e-05,2.888891466891101e-05,9.450337628468192e-10,-1.1102230246251565e-16
clean_full_raw,560,2019-05-01,2019-05-07,2019,0.37149866522815034,0.31662389351542986,0.3118774412554197,0.6833761064835701,0.31662389351542986,0.0,0.9972295957312083,0.002770404268791715,0.0,0.008749826925669797,0,0.002770404268791715,0.002770404268791715,True,False,False,0.0006459080329935271,-0.0007447823784754878,0.0007447823784754878,1.7900027968712185e-06,1.7894263718521277e-06,1.7894263718521277e-06,5.764250190908234e-10,0.0
clean_full_raw,561,2019-05-02,2019-05-08,2019,0.3714724364004437,0.3164746564405102,0.31205290715804607,0.6835253435584897,0.3164746564405102,0.0,0.6881599545023718,0.3118400454976282,0.0,0.9853555068358113,1,0.3118400454976282,0.3118400454976282,True,False,False,-0.00020400678195949085,0.00013127092699559214,0.00020400678195949085,-6.361301867536071e-05,-6.361748416807234e-05,-6.361748416807234e-05,4.465492711632499e-09,-1.1102230246251565e-16
clean_full_raw,562,2019-05-03,2019-05-09,2019,0.3714459611180535,0.3164116760262446,0.3121423628547019,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.3145138893056205,False,False,True,-0.0003014967278385434,0.00022755231024878001,0.0003014967278385434,0.0,0.0,0.0,0.0,0.0
clean_full_raw,563,2019-05-06,2019-05-10,2019,0.3714190139601712,0.3164448762681109,0.3121361097707178,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.632421608712979,False,False,True,-0.0007675584690763077,0.0006924199236771165,0.0007675584690763077,0.0,0.0,0.0,0.0,0.0
clean_full_raw,564,2019-05-07,2019-05-13,2019,0.3713923239277218,0.3164672725411715,0.31214040353010664,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.9397693226034609,False,False,True,-0.0002765061604529906,0.0002020713584280056,0.0002765061604529906,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,565,2019-05-08,2019-05-14,2019,0.37136660480895106,0.3165867111121284,0.3120466840779205,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.9430380500897915,False,False,True,0.00022443823600558395,-0.0003231008505968784,0.0003231008505968784,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,566,2019-05-09,2019-05-15,2019,0.37133996856603513,0.31654477379706997,0.3121152576358948,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.2540682805941599,False,False,True,-0.00042250682740872206,0.0003498360575064238,0.00042250682740872206,0.0,0.0,0.0,0.0,0.0
clean_full_raw,567,2019-05-10,2019-05-16,2019,0.37131362070240004,0.31649216915011075,0.31219421014648924,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.2545308152842616,False,False,True,-7.22926943409166e-06,-9.351417197438397e-05,9.351417197438397e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,568,2019-05-13,2019-05-17,2019,0.37128786828861315,0.3163625708273072,0.3123495608830796,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.2549933499743633,False,False,True,0.00021522921106579952,-0.0003127744768651605,0.0003127744768651605,0.0,0.0,0.0,0.0,0.0
clean_full_raw,569,2019-05-14,2019-05-20,2019,0.37126166316829795,0.3163305457915623,0.3124077910391396,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.255455884664465,False,False,True,0.00036938849344789426,-0.000467594018642709,0.000467594018642709,0.0,0.0,0.0,0.0,0.0
clean_full_raw,570,2019-05-15,2019-05-21,2019,0.37123668989929837,0.3163886705986161,0.3123746395010854,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.2559184193545667,False,False,True,0.0003150277576744611,-0.0004128655126961786,0.0004128655126961786,0.0,0.0,0.0,0.0,0.0
clean_full_raw,571,2019-05-16,2019-05-22,2019,0.37121051676090183,0.3163237370275947,0.3124657462105035,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.2563809540446684,False,False,True,3.390330606014963e-05,-0.00013297145976910512,0.00013297145976910512,0.0,0.0,0.0,0.0,0.0
clean_full_raw,572,2019-05-17,2019-05-23,2019,0.3711859557128444,0.31633934031391425,0.31247470397224136,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.2568434887347701,False,False,True,0.0006194997909891184,-0.0007189856042814139,0.0007189856042814139,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,573,2019-05-20,2019-05-24,2019,0.37116093844423403,0.3163916251705659,0.3124474363842002,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.2573060234248719,False,False,True,0.0008499391413059023,-0.0009481356160581137,0.0009481356160581137,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,574,2019-05-21,2019-05-28,2019,0.3711358244234018,0.31646656564995546,0.3123976099256427,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.2577685581149736,False,False,True,0.0009985441630103917,-0.0010987405624016447,0.0010987405624016447,0.0,0.0,0.0,0.0,0.0
clean_full_raw,575,2019-05-22,2019-05-29,2019,0.371110744711004,0.3165265724112345,0.31236268287676133,0.6834734275877655,0.3165265724112346,0.0,0.6834734275887655,0.31652657241123455,0.0,1.0,0,0.31652657241123455,1.2582310928050753,True,False,False,0.0005331426623186857,-0.0006331125926304401,0.0006331125926304401,0.00016878456751937611,0.00016875381950993385,0.00016875381950993385,3.074800944226678e-08,-1.1102230246251565e-16
clean_full_raw,576,2019-05-23,2019-05-30,2019,0.37108603903799087,0.3165340382514517,0.31237992270955733,0.6834659617475483,0.31653403825145177,0.0,0.6834659617485482,0.31653403825145177,0.0,1.0,1,0.31653403825145177,0.9421670550839425,True,False,False,0.0005130671994003981,-0.0006117045856165496,0.0006117045856165496,0.00016243170878819222,0.00016240323252057084,0.00016240323252057084,2.8476267621376818e-08,0.0
clean_full_raw,577,2019-05-24,2019-05-31,2019,0.3710608184864488,0.3166474728820419,0.3122917086305092,0.683352527116958,0.316647472882042,0.0,0.683352527117958,0.316647472882042,0.0,1.0,2,0.316647472882042,0.6260955515225923,True,False,False,-0.00023946455439675176,0.00014002508663395189,0.00023946455439675176,-7.581964215443985e-05,-7.582584599455571e-05,-7.582584599455571e-05,6.203840115860974e-09,0.0
clean_full_raw,578,2019-05-28,2019-06-03,2019,0.37103527568711336,0.316794305942557,0.3121704183693296,0.6832056940564429,0.316794305942557,0.0,0.6900893866693478,0.3099106133306522,0.0,0.9782707817571915,3,0.3099106133306522,0.3099106133306522,True,False,False,-3.715098496090884e-05,-6.174090702387246e-05,6.174090702387246e-05,-1.1513336947381764e-05,-1.1513484535073095e-05,-1.1513484535073093e-05,1.4758769133065583e-10,0.0
clean_full_raw,579,2019-05-29,2019-06-04,2019,0.37100969482026036,0.3169592516940637,0.3120310534846758,0.6830407483049362,0.3169592516940637,0.0,0.9995374653098983,0.0004625346901017124,0.0,0.0014592875507800649,4,0.00046253469010171244,0.00046253469010171244,True,False,False,8.36680941375316e-05,-0.0001816967420866688,0.0001816967420866688,3.870101431043274e-08,3.869939599330408e-08,3.869939599330408e-08,1.6183171286586072e-12,0.0
clean_full_raw,580,2019-05-30,2019-06-05,2019,0.3709846208928485,0.31703356077499045,0.31198181833116095,0.6829664392240095,0.31703356077499045,0.0,0.6829664392250094,0.3170335607749905,0.0,1.0,0,0.3170335607749905,0.32036418349153495,True,False,False,0.00027141877276479345,-0.0003454705845093688,0.0003454705845093688,8.605683568972211e-05,8.604885999080048e-05,8.604885999080048e-05,7.975698921628923e-09,0.0
clean_full_raw,581,2019-05-31,2019-06-06,2019,0.37095950635926633,0.31710522439261724,0.3119352692471164,0.6828947756063827,0.31710522439261724,0.0,0.6828947756073827,0.3171052243926173,0.0,1.0,1,0.3171052243926173,0.32357526030850936,True,False,False,0.0008019442010823743,-0.0008744997784239374,0.0008744997784239374,0.00025437033570436466,0.0002543006958345845,0.0002543006958345845,6.963986978015613e-08,0.0
clean_full_raw,582,2019-06-03,2019-06-07,2019,0.3709353698778059,0.31704368440063957,0.3120209457205545,0.6829563155983603,0.31704368440063957,0.0,0.6829563155993603,0.3170436844006396,0.0,1.0,2,0.3170436844006396,0.3220635265681445,True,False,False,0.0017900388302235163,-0.0018655147240106747,0.0018655147240106747,0.0005678674837754079,0.0005675205059542746,0.0005675205059542746,3.4697782113322657e-07,2.220446049250313e-16
clean_full_raw,583,2019-06-04,2019-06-10,2019,0.3709109962498371,0.3170288019934193,0.3120602017557435,0.6829711980055806,0.3170288019934193,0.0,0.6848372795024427,0.31516272049755734,0.0,0.9941138423886774,3,0.31516272049755734,0.31516272049755734,True,False,False,0.0009104301844503094,-0.0009838903139430873,0.0009838903139430873,0.00028702311485674485,0.00028693365375445244,0.0002869336537544524,8.946110229240793e-08,-2.220446049250313e-16
clean_full_raw,584,2019-06-05,2019-06-11,2019,0.3708864708230362,0.317039148609074,0.31207438056688974,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.0009258433681231804,False,False,True,0.00045221592019633195,-0.0005503316931858068,0.0005503316931858068,0.0,0.0,0.0,0.0,0.0
clean_full_raw,585,2019-06-06,2019-06-12,2019,0.3708601852895567,0.31708233722796025,0.3120574774814828,0.6829176627710397,0.31708233722796036,0.0,0.6829176627720397,0.3170823372279603,0.0,1.0,0,0.3170823372279603,0.32014291603303147,True,False,False,0.0002372831041089241,-0.00030912846929793383,0.00030912846929793383,7.524437739890905e-05,7.523828123556308e-05,7.523828123556309e-05,6.096163345976099e-09,2.220446049250313e-16
clean_full_raw,586,2019-06-07,2019-06-13,2019,0.37083333430007653,0.31721769804419764,0.3119489676547257,0.6827823019548024,0.31721769804419775,0.0,0.6827823019558024,0.3172176980441977,0.0,1.0,1,0.3172176980441977,0.3257143518044818,True,False,False,-0.0005775657260254197,0.000504785112820695,0.0005775657260254197,-0.0001831779472358285,-0.00018321407007900942,-0.0001832140700790094,3.6122843180910486e-08,0.0
clean_full_raw,587,2019-06-10,2019-06-14,2019,0.37080548742286334,0.31751980500122345,0.3116747075749132,0.6824801949977766,0.31751980500122345,0.0,0.6824801949987765,0.31751980500122345,0.0,1.0,2,0.31751980500122345,0.33735328297011113,True,False,False,-0.0007221564380070191,0.000650147343177041,0.0007221564380070191,-0.00022924247048617598,-0.0002292989713763668,-0.0002292989713763668,5.65008901908296e-08,0.0
clean_full_raw,588,2019-06-11,2019-06-17,2019,0.3707786579051129,0.31764525217544043,0.3115760899184466,0.6823547478235595,0.31764525217544043,0.0,0.6823547478245595,0.3176452521754405,0.0,1.0,3,0.3176452521754405,0.34119740623163564,True,False,False,-6.544507573539821e-05,-6.057684786421209e-06,6.544507573539821e-05,-2.0787853419841695e-05,-2.0788317585611365e-05,-2.0788317585611365e-05,4.641657696697883e-10,0.0
clean_full_raw,589,2019-06-12,2019-06-18,2019,0.37075417364188246,0.31768978605281134,0.3115560403043061,0.6823102139461886,0.31768978605281134,0.0,0.9759853112537031,0.024014688746296864,0.0,0.07559162995030871,4,0.024014688746296864,0.024014688746296864,True,False,False,8.480233138493087e-05,-0.0001825823660118977,0.0001825823660118977,2.036585871777258e-06,2.0365015931694367e-06,2.0365015931694367e-06,8.427860782125285e-11,0.0
clean_full_raw,590,2019-06-13,2019-06-19,2019,0.3707282057026731,0.31769985315098,0.31157194114534675,0.68230014684802,0.31769985315098004,0.0,0.68230014684902,0.31769985315098004,0.0,1.0,0,0.31769985315098004,0.3190496375427734,True,False,False,3.0458704784458478e-05,-0.00010241793639131597,0.00010241793639131597,9.676826588388352e-06,9.676726037191512e-06,9.676726037191512e-06,1.0055119683965183e-10,0.0
clean_full_raw,591,2019-06-14,2019-06-20,2019,0.37070354051802296,0.3175712193514096,0.3117252401295673,0.6824287806475904,0.31757121935140964,0.0,0.6846342642754873,0.31536573572451265,0.0,0.9930551526948779,1,0.31536573572451265,0.31536573572451265,True,False,False,0.0004841287552763715,-0.0005574819532523405,0.0005574819532523405,0.00015270292518604329,0.00015267762109312543,0.00015267762109312543,2.5304092917852964e-08,0.0
clean_full_raw,592,2019-06-17,2019-06-21,2019,0.3706790564457157,0.3174324306281958,0.3118885129250884,0.6825675693708041,0.3174324306281958,0.0,0.6866036397362022,0.3133963602637978,0.0,0.9872852614447405,2,0.3133963602637978,0.3133963602637978,True,False,False,0.00036559773841207167,-0.0004382255912604669,0.0004382255912604669,0.00011459138179461087,0.00011457700053901932,0.00011457700053901933,1.438125559155394e-08,0.0
clean_full_raw,593,2019-06-18,2019-06-24,2019,0.37065376384649207,0.3174225928384055,0.31192364331410233,0.6825774071605945,0.3174225928384055,0.0,0.6825774071615944,0.31742259283840557,0.0,1.0,3,0.31742259283840557,0.31769202051383005,True,False,False,-0.0006727269266666759,0.000599659025394613,0.0006727269266666759,-0.00021348970211830634,-0.0002135387253347482,-0.0002135387253347482,4.902321644185666e-08,0.0
clean_full_raw,594,2019-06-19,2019-06-25,2019,0.3706301057266065,0.3174398150707266,0.3119300792016668,0.6825601849282733,0.3174398150707266,0.0,0.9752126188563135,0.0247873811436865,0.0,0.07808529354820784,4,0.024787381143686504,0.024787381143686504,True,False,False,-0.0001617292286487881,6.5095851912375e-05,0.0001617292286487881,-4.008527910612262e-06,-4.008844032591933e-06,-4.008844032591933e-06,3.1612197967084547e-10,0.0
clean_full_raw,595,2019-06-20,2019-06-26,2019,0.3706047457266563,0.3174435783980822,0.31195167587426137,0.6825564216009178,0.31744357839808224,0.0,0.6825564216019178,0.31744357839808224,0.0,1.0,0,0.31744357839808224,0.3183559223618255,True,False,False,0.0005574611127613203,-0.0006305190372297514,0.0006305190372297514,0.00017699611972433815,0.00017696245045273036,0.00017696245045273036,3.366927160778363e-08,0.0
clean_full_raw,596,2019-06-21,2019-06-27,2019,0.3705790141458797,0.3175278046105949,0.3118931812425254,0.6824721953884051,0.3175278046105949,0.0,0.6824721953894051,0.31752780461059493,0.0,1.0,1,0.31752780461059493,0.3197941668002201,True,False,False,0.0006575882695463695,-0.0007322366727133004,0.0007322366727133004,0.00020884941711679357,0.00020880255956673882,0.00020880255956673882,4.6857550054749553e-08,-1.1102230246251565e-16
clean_full_raw,597,2019-06-24,2019-06-28,2019,0.37055346107967474,0.3175844053049291,0.3118621336143961,0.6824155946940709,0.31758440530492915,0.0,0.6824155946950708,0.31758440530492915,0.0,1.0,2,0.31758440530492915,0.31841679715430504,True,False,False,0.0009000619894123297,-0.0009766245104072867,0.0009766245104072867,0.00028593344678677727,0.00028584565164508616,0.00028584565164508616,8.779514169111142e-08,0.0
clean_full_raw,598,2019-06-25,2019-07-01,2019,0.3705293405018146,0.31745414630141977,0.3120165131957658,0.6825458536975804,0.31745414630141977,0.0,0.6855532551288118,0.3144467448711882,0.0,0.9905265013380041,3,0.3144467448711882,0.3144467448711882,True,False,False,0.0012649658786264035,-0.0013399117623944619,0.0013399117623944619,0.00039793690082706636,0.00039776440290719507,0.00039776440290719507,1.7249791987129304e-07,0.0
clean_full_raw,599,2019-06-26,2019-07-02,2019,0.37050619450884803,0.3174295380563327,0.31206426743381926,0.6825704619426672,0.3174295380563327,0.0,0.9748302610468635,0.025169738953136456,0.0,0.07929236550339464,4,0.025169738953136456,0.025169738953136456,True,False,False,0.001260640217063246,-0.0013592385951313724,0.0013592385951313724,3.174948961160042e-05,3.172998517730718e-05,3.172998517730718e-05,1.9504434293239603e-08,0.0
clean_full_raw,600,2019-06-27,2019-07-03,2019,0.370480542724969,0.31753268072280005,0.3119867765512308,0.6824673192762,0.31753268072280016,0.0,0.6824673192772,0.3175326807228001,0.0,1.0,0,0.3175326807228001,0.3214453620972386,True,False,False,0.0007883780006242748,-0.0008603976943748034,0.0008603976943748034,0.00025040313202821855,0.00025033577996110733,0.00025033577996110733,6.735206711122078e-08,0.0
clean_full_raw,601,2019-06-28,2019-07-05,2019,0.3704549484943224,0.31764447816764885,0.3119005733370286,0.6823555218313512,0.31764447816764896,0.0,0.6823555218323512,0.3176444781676489,0.0,1.0,1,0.3176444781676489,0.3260790718664699,True,False,False,0.0010012581305597218,-0.0010746847973455488,0.0010746847973455488,0.00031815277571368983,0.0003180441163927585,0.00031804411639275846,1.0865932093131287e-07,0.0
clean_full_raw,602,2019-07-01,2019-07-08,2019,0.3704292027920146,0.317792196811693,0.31177860039529237,0.682207803187307,0.3177921968116931,0.0,0.682207803188307,0.317792196811693,0.0,1.0,2,0.317792196811693,0.3321984467267536,True,False,False,0.0008652895341532071,-0.0009383694808171614,0.0009383694808171614,0.0002750634324805226,0.0002749822619367142,0.0002749822619367142,8.117054380843338e-08,0.0
clean_full_raw,603,2019-07-02,2019-07-09,2019,0.37040283547995473,0.31799627409302766,0.3116008904260176,0.6820037259059724,0.31799627409302766,0.0,0.6820037259069723,0.31799627409302766,0.0,1.0,3,0.31799627409302766,0.3372708175344944,True,False,False,0.0009076386141354133,-0.0009808051545266716,0.0009808051545266716,0.00028871503887148496,0.00028862569751802065,0.00028862569751802065,8.934135346431267e-08,0.0
clean_full_raw,604,2019-07-03,2019-07-10,2019,0.3703780153194447,0.31818972369559767,0.3114322609839575,0.6818102763034023,0.3181897236955977,0.0,0.9544585832117489,0.04554141678825108,0.0,0.14312661093926196,4,0.04554141678825108,0.04554141678825108,True,False,False,0.0007712623380364696,-0.000869587490933249,0.000869587490933249,3.5137310805501635e-05,3.512437958959985e-05,3.5124379589599856e-05,1.293121590178575e-08,0.0
clean_full_raw,605,2019-07-05,2019-07-11,2019,0.3703520547380977,0.3182897996457629,0.3113581456151393,0.681710200353237,0.3182897996457629,0.0,0.681710200354237,0.318289799645763,0.0,1.0,0,0.318289799645763,0.32300193101212393,True,False,False,5.795723433042961e-05,-0.00012908299172455576,0.00012908299172455576,1.844756093053546e-05,1.8447196503054976e-05,1.8447196503054976e-05,3.6442748048521267e-10,-2.220446049250313e-16
clean_full_raw,606,2019-07-08,2019-07-12,2019,0.3703259256760514,0.31842892388593136,0.3112451504370171,0.6815710761130686,0.31842892388593136,0.0,0.6815710761140685,0.3184289238859314,0.0,1.0,1,0.3184289238859314,0.32918002655196676,True,False,False,0.0005477986426335355,-0.0006196180605376615,0.0006196180605376615,0.0001744674982758607,0.00017443493227997062,0.00017443493227997062,3.256599589009177e-08,0.0
clean_full_raw,607,2019-07-09,2019-07-15,2019,0.37030004079695034,0.3185406650141249,0.3111592941879247,0.6814593349848751,0.3185406650141249,0.0,0.6814593349858751,0.3185406650141249,0.0,1.0,2,0.3185406650141249,0.3345054794065645,True,False,False,0.0005177138482829591,-0.00058746068436207,0.00058746068436207,0.00016494200605589565,0.00016491291351907557,0.0001649129135190756,2.909253682008067e-08,0.0
clean_full_raw,608,2019-07-10,2019-07-16,2019,0.3702741304698658,0.3186592721700793,0.3110665973590548,0.6813407278289206,0.3186592721700793,0.0,0.6813407278299206,0.31865927217007933,0.0,1.0,3,0.31865927217007933,0.3401961371259292,True,False,False,0.0006243621729250112,-0.0006979928892727253,0.0006979928892727253,0.00019900111766054412,0.00019895879559481326,0.00019895879559481326,4.232206573086608e-08,0.0
clean_full_raw,609,2019-07-11,2019-07-17,2019,0.37025015836272474,0.31875337651366875,0.31099646512260654,0.6812466234853313,0.31875337651366875,0.0,0.9317566959740051,0.06824330402599488,0.0,0.21409437218328092,4,0.06824330402599488,0.06824330402599488,True,False,False,0.0003610973280387689,-0.00045609205088285203,0.00045609205088285203,2.464662071136638e-05,2.464247474032411e-05,2.464247474032411e-05,4.145971042269158e-09,0.0
clean_full_raw,610,2019-07-12,2019-07-18,2019,0.37022557732409334,0.31871934666083424,0.3110550760140723,0.6812806533381658,0.31871934666083435,0.0,0.6812806533391658,0.3187193466608343,0.0,1.0,0,0.3187193466608343,0.31912127826592585,True,False,False,0.00040036141244489487,-0.00047085261041870106,0.00047085261041870106,0.000127620331035263,0.0001276029278026457,0.0001276029278026457,1.740323261729634e-08,0.0
clean_full_raw,611,2019-07-15,2019-07-19,2019,0.370200284907684,0.31878293490081216,0.31101678019050366,0.6812170650981878,0.3187829349008123,0.0,0.6812170650991878,0.3187829349008122,0.0,1.0,1,0.3187829349008122,0.3227820888267239,True,False,False,-2.5128467255944698e-05,-4.53755845999083e-05,4.53755845999083e-05,-8.01045797978727e-06,-8.01052654140901e-06,-8.01052654140901e-06,6.856162173911849e-11,1.1102230246251565e-16
clean_full_raw,612,2019-07-16,2019-07-22,2019,0.37017498415450145,0.3188404215153444,0.3109845943291542,0.6811595784836556,0.3188404215153444,0.0,0.6811595784846556,0.3188404215153444,0.0,1.0,2,0.3188404215153444,0.32630061190051984,True,False,False,-1.1859154255131017e-05,-5.897265571490155e-05,5.897265571490155e-05,-3.7811624694335733e-06,-3.781177741521464e-06,-3.781177741521464e-06,1.5272087890598132e-11,0.0
clean_full_raw,613,2019-07-17,2019-07-23,2019,0.3701498208873328,0.31891719140481617,0.31093298770685096,0.6810828085941838,0.3189171914048162,0.0,0.6810828085951838,0.3189171914048162,0.0,1.0,3,0.3189171914048162,0.33056117315725286,True,False,False,-0.00022531467030036505,0.00015303847548549034,0.00022531467030036505,-7.185120849188065e-05,-7.185672183449459e-05,-7.185672183449459e-05,5.513342613938481e-09,0.0
clean_full_raw,614,2019-07-18,2019-07-24,2019,0.37012659517369206,0.3189467194026715,0.3109266854226362,0.6810532805963284,0.31894671940267155,0.0,0.9191573300366604,0.08084266996333955,0.0,0.2534676328220054,4,0.08084266996333955,0.08084266996333955,True,False,False,-0.00019318004010642262,9.931310725911307e-05,0.00019318004010642262,-1.5615803784290156e-05,-1.5617190225828223e-05,-1.5617190225828223e-05,1.3864415380666103e-09,0.0
clean_full_raw,615,2019-07-19,2019-07-25,2019,0.3701016247789001,0.31898459153654035,0.31091378368355943,0.6810154084624597,0.31898459153654046,0.0,0.6810154084634596,0.3189845915365404,0.0,1.0,0,0.3189845915365404,0.32173393990698895,True,False,False,0.0007417912325598613,-0.0008130685288125976,0.0008130685288125976,0.00023667974547798807,0.00023661997332349424,0.00023661997332349424,5.977215449383486e-08,-2.220446049250313e-16
clean_full_raw,616,2019-07-22,2019-07-26,2019,0.37007753750938244,0.3189479327055278,0.3109745297840897,0.6810520672934721,0.3189479327055278,0.0,0.6810520672944722,0.31894793270552785,0.0,1.0,1,0.31894793270552785,0.32183460743053427,True,False,False,0.0009230042275768002,-0.000994937012607098,0.000994937012607098,0.0002944828294904144,0.000294390290264083,0.000294390290264083,9.253922633137724e-08,0.0
clean_full_raw,617,2019-07-23,2019-07-29,2019,0.3700535249124061,0.3189207123075915,0.3110257627790022,0.6810792876914085,0.31892071230759156,0.0,0.6810792876924084,0.31892071230759156,0.0,1.0,2,0.31892071230759156,0.3221140073756221,True,False,False,0.0006608592109954994,-0.0007323781812190943,0.0007323781812190943,0.0002108091257462687,0.0002107616903057176,0.0002107616903057176,4.7435440551110535e-08,0.0
clean_full_raw,618,2019-07-24,2019-07-30,2019,0.37003005169337,0.3188600621560336,0.3111098861495963,0.6811399378429664,0.3188600621560337,0.0,0.6811399378439664,0.31886006215603363,0.0,1.0,3,0.31886006215603363,0.3211358867262586,True,False,False,0.0013291233777578363,-0.001403701742893884,0.001403701742893884,0.0004239962327015911,0.00042380436284490105,0.00042380436284490105,1.918698566900673e-07,0.0
clean_full_raw,619,2019-07-25,2019-07-31,2019,0.3700079936924934,0.31881265487797417,0.3111793514285324,0.6811873451210259,0.31881265487797417,0.0,0.9167313145808502,0.08326868541914978,0.0,0.2611837521036326,4,0.08326868541914978,0.08326868541914978,True,False,False,0.0016777906669101102,-0.0017722968065932883,0.0017722968065932883,0.0001398149141601091,0.0001397074232421235,0.00013970742324212346,1.0749091798560183e-07,0.0
clean_full_raw,620,2019-07-26,2019-08-01,2019,0.3699827497784559,0.31893442145119894,0.3110828287693451,0.6810655785478011,0.318934421451199,0.0,0.6810655785488011,0.31893442145119894,0.0,1.0,0,0.31893442145119894,0.3241795256931119,True,False,False,0.0011644439044864387,-0.001237283299086363,0.001237283299086363,0.00037152852798275884,0.0003713812429897575,0.0003713812429897575,1.4728499300134968e-07,-1.1102230246251565e-16
clean_full_raw,621,2019-07-29,2019-08-02,2019,0.3699572826244241,0.3190779466646907,0.31096477070988515,0.6809220533343093,0.31907794666469075,0.0,0.6809220533353093,0.3190779466646907,0.0,1.0,1,0.3190779466646907,0.33054337744282414,True,False,False,0.0009534094404930407,-0.001025826594434409,0.001025826594434409,0.0003043106847696126,0.00030421192660325103,0.0003042119266032511,9.875816636158554e-08,-1.1102230246251565e-16
clean_full_raw,622,2019-07-30,2019-08-05,2019,0.3699323168128135,0.3191655353992381,0.3109021477869483,0.6808344645997618,0.3191655353992381,0.0,0.6808344646007618,0.31916553539923814,0.0,1.0,2,0.31916553539923814,0.33506391158194115,True,False,False,0.0011743003182208794,-0.0012469699164459145,0.0012469699164459145,0.00037494603654048713,0.0003747961897844627,0.0003747961897844627,1.4984675602441617e-07,0.0
clean_full_raw,623,2019-07-31,2019-08-06,2019,0.3699063060210247,0.31937010790684256,0.3107235860711328,0.6806298920921575,0.31937010790684256,0.0,0.6806298920931575,0.3193701079068425,0.0,1.0,3,0.3193701079068425,0.3436970602857363,True,False,False,0.0011120270642567607,-0.0011874801240438853,0.0011874801240438853,0.00035528262358442515,0.00035514820350701095,0.00035514820350701095,1.3442007741420146e-07,0.0
clean_full_raw,624,2019-08-01,2019-08-07,2019,0.36988084222297574,0.319626383966227,0.3104927738097971,0.680373616032773,0.3196263839662271,0.0,0.8891476790470123,0.11085232095298769,0.0,0.34681843087365644,4,0.11085232095298769,0.11085232095298769,True,False,False,0.0009592198758970207,-0.0010531214845244698,0.0010531214845244698,0.00010637710537627402,0.00010633174954742156,0.00010633174954742156,4.5355828852457225e-08,0.0
clean_full_raw,625,2019-08-02,2019-08-08,2019,0.36985486649856963,0.3197768222909391,0.31036831120949115,0.6802231777080608,0.3197768222909391,0.0,0.6802231777090608,0.3197768222909392,0.0,1.0,0,0.3197768222909392,0.3268245810010957,True,False,False,0.0014758111276324544,-0.001553476786948147,0.001553476786948147,0.00047216711554726165,0.00047193019269591393,0.0004719301926959139,2.3692285134772418e-07,0.0
clean_full_raw,626,2019-08-05,2019-08-09,2019,0.3698293621445473,0.3198879406575713,0.3102826971968812,0.6801120593414287,0.3198879406575714,0.0,0.6801120593424286,0.31988794065757137,0.0,1.0,1,0.31988794065757137,0.3326724785970139,True,False,False,0.0014917578556142292,-0.0015674745096748292,0.0015674745096748292,0.00047743746399352496,0.00047719534839219045,0.00047719534839219045,2.421156013345102e-07,0.0
clean_full_raw,627,2019-08-06,2019-08-12,2019,0.36980341970364783,0.3200396098607359,0.31015697043461615,0.6799603901382641,0.320039609860736,0.0,0.6799603901392641,0.32003960986073593,0.0,1.0,2,0.32003960986073593,0.33990853182447167,True,False,False,0.0015503982081508784,-0.0016262144421991663,0.0016262144421991663,0.0004964504297591954,0.0004961888376653912,0.0004961888376653912,2.6159209380420545e-07,0.0
clean_full_raw,628,2019-08-07,2019-08-13,2019,0.3697778122428501,0.32017714342435855,0.31004504433179125,0.6798228565746414,0.32017714342435855,0.0,0.6798228565756415,0.3201771434243586,0.0,1.0,3,0.3201771434243586,0.34680452863082034,True,False,False,0.0009834687459656048,-0.001056440059501702,0.001056440059501702,0.00031498948949574033,0.0003148842137304035,0.0003148842137304035,1.0527576533680798e-07,0.0
clean_full_raw,629,2019-08-08,2019-08-14,2019,0.3697537769405089,0.32028670222299394,0.309959520835497,0.679713297776006,0.32028670222299394,0.0,0.8599311241595005,0.14006887584049954,0.0,0.4373234195123688,4,0.14006887584049954,0.14006887584049954,True,False,False,0.00044840009920853484,-0.0005396277997153063,0.0005396277997153063,6.281900808223839e-05,6.280689782290795e-05,6.280689782290795e-05,1.2110259330446512e-08,0.0
clean_full_raw,630,2019-08-09,2019-08-15,2019,0.36972734479462277,0.3204880598021704,0.3097845954022069,0.6795119401968296,0.3204880598021704,0.0,0.6795119401978296,0.32048805980217043,0.0,1.0,0,0.32048805980217043,0.32967796083495915,True,False,False,-0.0001384343443270998,6.231866798238544e-05,0.0001384343443270998,-4.4364467726011544e-05,-4.436655442337781e-05,-4.436655442337781e-05,2.086697366263687e-09,-1.1102230246251565e-16
clean_full_raw,631,2019-08-12,2019-08-16,2019,0.3697007144120307,0.32068456106566473,0.3096147245213046,0.6793154389333352,0.32068456106566473,0.0,0.6793154389343352,0.3206845610656648,0.0,1.0,1,0.3206845610656648,0.33908428334830565,True,False,False,-0.00030066560945175467,0.00022801324646113774,0.00030066560945175467,-9.64089727314815e-05,-9.641881899457654e-05,-9.641881899457654e-05,9.846263095047362e-09,0.0
clean_full_raw,632,2019-08-13,2019-08-19,2019,0.36967390957154983,0.3208859302822587,0.3094401601451915,0.6791140697167414,0.32088593028225876,0.0,0.6791140697177414,0.3208859302822587,0.0,1.0,2,0.3208859302822587,0.34882564358678625,True,False,False,-0.0007487227093237588,0.0006726057905499939,0.0007487227093237588,-0.00024019350766774173,-0.0002402545831048075,-0.0002402545831048075,6.107543706575843e-08,0.0
clean_full_raw,633,2019-08-14,2019-08-20,2019,0.3696483942790323,0.3209807625840728,0.3093708431358948,0.6790192374149271,0.3209807625840728,0.0,0.6790192374159272,0.3209807625840729,0.0,1.0,3,0.3209807625840729,0.35487707569359594,True,False,False,-2.565867823272929e-05,-5.16404476996523e-05,5.16404476996523e-05,-8.235870359956671e-06,-8.235942106040798e-06,-8.2359421060408e-06,7.174608412731961e-11,0.0
clean_full_raw,634,2019-08-15,2019-08-21,2019,0.3696255435479893,0.32098531018290877,0.3093891462681019,0.6790146898160913,0.3209853101829088,0.0,0.8243161384034174,0.17568386159658256,0.0,0.5473267966576778,4,0.17568386159658256,0.17568386159658256,True,False,False,0.00015664002166788758,-0.00024548471724977576,0.00024548471724977576,2.752090059426757e-05,2.7519123887186854e-05,2.751912388718685e-05,1.7767070807171834e-09,0.0
clean_full_raw,635,2019-08-16,2019-08-22,2019,0.3696032020802965,0.32089412145068286,0.3095026764680205,0.6791058785483172,0.32089412145068297,0.0,0.6799367365961957,0.3200632634038043,0.0,0.9974108031548771,0,0.3200632634038043,0.3200632634038043,True,False,False,0.00016509559094172291,-0.00023807026377255084,0.00023807026377255084,5.284399949237826e-05,5.284103361038739e-05,5.284103361038739e-05,2.965881990868479e-09,-1.1102230246251565e-16
clean_full_raw,636,2019-08-19,2019-08-23,2019,0.36958108689338454,0.32078861762657046,0.3096302954790449,0.6792113823724295,0.3207886176265705,0.0,0.6807812806241249,0.3192187193758751,0.0,0.99510612857055,1,0.3192187193758751,0.3192187193758751,True,False,False,0.000602476183344579,-0.0006749574344899696,0.0006749574344899696,0.00019236111936623618,0.00019232167570172143,0.00019232167570172143,3.944366451475801e-08,0.0
clean_full_raw,637,2019-08-20,2019-08-26,2019,0.3695603463301003,0.32061550740483546,0.30982414626406407,0.6793844925941644,0.32061550740483546,0.0,0.6834566266897357,0.3165433733102643,0.0,0.9872990108072676,2,0.3165433733102643,0.3165433733102643,True,False,False,-6.245262477950861e-05,-8.670530119109348e-06,6.245262477950861e-05,-1.9768542617189792e-05,-1.9768964519785856e-05,-1.9768964519785852e-05,4.2190259606393133e-10,1.1102230246251565e-16
clean_full_raw,638,2019-08-21,2019-08-27,2019,0.3695379096791623,0.32058663277203087,0.3098754575478069,0.6794133672269692,0.3205866327720309,0.0,0.6794133672279692,0.32058663277203087,0.0,1.0,3,0.32058663277203087,0.32127857843205376,True,False,False,-0.00015156998801407626,7.882534207284092e-05,0.00015156998801407626,-4.858881019755862e-05,-4.859131208672979e-05,-4.859131208672979e-05,2.501889171164129e-09,0.0
clean_full_raw,639,2019-08-22,2019-08-28,2019,0.3695158224933686,0.32059097892161353,0.30989319858401787,0.6794090210773865,0.3205909789216136,0.0,0.822611275575549,0.17738872442445097,0.0,0.5533178912929537,4,0.17738872442445097,0.17738872442445097,True,False,False,-2.6764154924380707e-05,-6.019404614416449e-05,6.019404614416449e-05,-4.747607039162863e-06,-4.747659302334282e-06,-4.747659302334282e-06,5.226317141867042e-11,0.0
clean_full_raw,640,2019-08-23,2019-08-29,2019,0.36949265429506023,0.32059420199654926,0.3099131437073905,0.6794057980024507,0.32059420199654926,0.0,0.6794057980034507,0.3205942019965493,0.0,1.0,0,0.3205942019965493,0.3215826187661137,True,False,False,0.0005209274014748984,-0.0005944721010437602,0.0005944721010437602,0.00016703585994226768,0.00016700630457398111,0.0001670063045739811,2.955536828656521e-08,2.220446049250313e-16
clean_full_raw,641,2019-08-26,2019-08-30,2019,0.3694684687806605,0.3206750007132886,0.3098565305050508,0.6793249992857114,0.3206750007132887,0.0,0.6793249992867114,0.32067500071328864,0.0,1.0,1,0.32067500071328864,0.3245161043495757,True,False,False,-0.0005192165673489782,0.00044306110638010884,0.0005192165673489782,-0.000166470411294626,-0.00016649977310498486,-0.00016649977310498486,2.9361810358850002e-08,0.0
clean_full_raw,642,2019-08-27,2019-09-03,2019,0.3694458849383352,0.3206307139441035,0.30992340111656125,0.6793692860548964,0.3206307139441035,0.0,0.6795483676537426,0.3204516323462574,0.0,0.9994414708571016,2,0.3204516323462574,0.3204516323462574,True,False,False,-0.0006744227094166819,0.0006024959594835556,0.0006744227094166819,-0.0002160703379489309,-0.00021611985812396134,-0.00021611985812396134,4.952017503044928e-08,0.0
clean_full_raw,643,2019-08-28,2019-09-04,2019,0.36942368132500886,0.32057654807391694,0.30999977060007416,0.679423451925083,0.32057654807391694,0.0,0.6799226587796021,0.3200773412203979,0.0,0.9984427842382156,3,0.3200773412203979,0.3200773412203979,True,False,False,6.225159228290374e-05,-0.00013318329673723127,0.00013318329673723127,1.9925745829972123e-05,1.9925324144648067e-05,1.9925324144648063e-05,4.216853240559832e-10,0.0
clean_full_raw,644,2019-08-29,2019-09-05,2019,0.3694021571320226,0.3205507686741836,0.3100470741927937,0.6794492313248164,0.32055076867418364,0.0,0.8222436940714939,0.17775630592850608,0.0,0.5545340186321074,4,0.1777563059285061,0.1777563059285061,True,False,False,-0.00040898014127378144,0.00032483502193941804,0.00040898014127378144,-7.268657656005613e-05,-7.269879911094593e-05,-7.269879911094593e-05,1.222255088979829e-08,0.0
clean_full_raw,645,2019-08-30,2019-09-06,2019,0.3693784229536641,0.3206239348355704,0.3099976422097654,0.6793760651634296,0.3206239348355705,0.0,0.6793760651644296,0.32062393483557045,0.0,1.0,0,0.32062393483557045,0.3243968627781306,True,False,False,-0.0005207301782524428,0.0004454433280906456,0.0005207301782524428,-0.00016692902797830588,-0.0001669585587389262,-0.00016695855873892623,2.9530760620318734e-08,0.0
clean_full_raw,646,2019-09-03,2019-09-09,2019,0.3693574027354265,0.3205051391687832,0.3101374580947904,0.6794948608302168,0.3205051391687832,0.0,0.6794948608312168,0.3205051391687832,0.0,1.0,1,0.3205051391687832,0.32158046788385075,True,False,False,0.00026432183980597507,-0.0003375051703511079,0.0003375051703511079,8.47241160611917e-05,8.471650805236285e-05,8.471650805236285e-05,7.608008828846277e-09,0.0
clean_full_raw,647,2019-09-04,2019-09-10,2019,0.3693364647053981,0.3203697714222877,0.3102937638713142,0.6796302285767123,0.3203697714222877,0.0,0.6823329014110526,0.31766709858894737,0.0,0.9915638956155514,2,0.31766709858894737,0.31766709858894737,True,False,False,-0.0004464168588845774,0.0003750649846606984,0.0004464168588845774,-0.00014179035118723428,-0.00014181194832305524,-0.00014181194832305524,2.1597135820965738e-08,0.0
clean_full_raw,648,2019-09-05,2019-09-11,2019,0.36931382435760324,0.32037578567599684,0.3103103899653999,0.6796242143230031,0.32037578567599684,0.0,0.6796242143240031,0.3203757856759969,0.0,1.0,3,0.3203757856759969,0.32093838239339245,True,False,False,-0.001111311317464599,0.0010346637867513061,0.001111311317464599,-0.0003559028015122287,-0.0003560372364633481,-0.00035603723646334805,1.344349511193878e-07,0.0
clean_full_raw,649,2019-09-06,2019-09-12,2019,0.3692931722130221,0.32029458435240943,0.3104122434335685,0.6797054156465906,0.32029458435240943,0.0,0.8226725386462157,0.1773274613537843,0.0,0.5536386502204383,4,0.1773274613537843,0.1773274613537843,True,False,False,-0.0007532732246186689,0.0006669767405010049,0.0007532732246186689,-0.00013353464698851995,-0.0001335760286274075,-0.0001335760286274075,4.1381638887533646e-08,0.0
clean_full_raw,650,2019-09-09,2019-09-13,2019,0.36927215053602364,0.32019790395962633,0.31052994550335006,0.6798020960393737,0.32019790395962633,0.0,0.6822527016491065,0.31774729835089355,0.0,0.992346590722712,0,0.31774729835089355,0.31774729835089355,True,False,False,-0.001062539147632891,0.0009870601127895198,0.001062539147632891,-0.000337496585957621,-0.0003376189435524124,-0.0003376189435524124,1.22357594791421e-07,0.0
clean_full_raw,651,2019-09-10,2019-09-16,2019,0.3692493182204874,0.32024660451005765,0.3105040772684549,0.6797533954889423,0.32024660451005765,0.0,0.6797533954899423,0.3202466045100577,0.0,1.0,1,0.3202466045100577,0.3226620040199324,True,False,False,0.00012107757932573663,-0.0001970709327704303,0.0001970709327704303,3.87762793188977e-05,3.8774683661364315e-05,3.8774683661364315e-05,1.5956575333842004e-09,0.0
clean_full_raw,652,2019-09-11,2019-09-17,2019,0.3692279670275182,0.3201608193009696,0.3106112136705121,0.6798391806980303,0.3201608193009696,0.0,0.6822912061775375,0.31770879382246253,0.0,0.9923412693537553,2,0.31770879382246253,0.31770879382246253,True,False,False,0.0007292219222801771,-0.0008044309411750403,0.0008044309411750403,0.00023173785774851388,0.00023168021735653257,0.0002316802173565326,5.76403919813086e-08,0.0
clean_full_raw,653,2019-09-12,2019-09-18,2019,0.36920838323464583,0.31996263678118797,0.31082897998316616,0.680037363217812,0.31996263678118797,0.0,0.6862824243631684,0.31371757563683156,0.0,0.9804819049899655,3,0.31371757563683156,0.31371757563683156,True,False,False,0.0003016563623001272,-0.00037357955437569517,0.00037357955437569517,9.46446987508307e-05,9.463490265622162e-05,9.463490265622162e-05,9.796094609077583e-09,-1.1102230246251565e-16
clean_full_raw,654,2019-09-13,2019-09-19,2019,0.3691886529037392,0.31984278589459075,0.3109685612006701,0.6801572141044093,0.31984278589459075,0.0,0.8248815245286618,0.1751184754713382,0.0,0.547514226345725,4,0.1751184754713382,0.1751184754713382,True,False,False,0.0002909207677687744,-0.00037531163021424003,0.00037531163021424003,5.095171455938206e-05,5.0945601334618995e-05,5.0945601334619e-05,6.113224763067777e-09,0.0
clean_full_raw,655,2019-09-16,2019-09-20,2019,0.369168741552176,0.3196714161881714,0.3111598422586525,0.6803285838108285,0.3196714161881714,0.0,0.6885425458300529,0.3114574541699471,0.0,0.9743049844237893,0,0.3114574541699471,0.3114574541699471,True,False,False,0.0013186648684984966,-0.0013901190702591414,0.0013901190702591414,0.000410894486318033,0.0004107080028458898,0.0004107080028458898,1.8648347214323497e-07,-1.1102230246251565e-16
clean_full_raw,656,2019-09-17,2019-09-23,2019,0.36914662468462794,0.3197193985660644,0.3111339767483076,0.6802806014329356,0.3197193985660644,0.0,0.6802806014339355,0.31971939856606446,0.0,1.0,1,0.31971939856606446,0.3214846328733867,True,False,False,0.0009259431023261603,-0.0009974978954022135,0.0009974978954022135,0.00029613522074263283,0.00029604197178211586,0.00029604197178211586,9.324896051697042e-08,0.0
clean_full_raw,657,2019-09-18,2019-09-24,2019,0.36912330842040963,0.31986460821611595,0.3110120833624745,0.6801353917828842,0.31986460821611595,0.0,0.6801353917838842,0.3198646082161159,0.0,1.0,2,0.3198646082161159,0.32457016716701714,True,False,False,0.0004602878129599153,-0.0005315052092135655,0.0005315052092135655,0.00014725282796572588,0.00014722978095907613,0.00014722978095907616,2.3047006649748892e-08,0.0
clean_full_raw,658,2019-09-19,2019-09-25,2019,0.3691006463056276,0.3199177779841827,0.3109815757091897,0.6800822220148174,0.31991777798418275,0.0,0.6800822220158174,0.3199177779841827,0.0,1.0,3,0.3199177779841827,0.320778367330959,True,False,False,0.00046497654990883996,-0.000536718149611548,0.000536718149611548,0.00014877778568102746,0.0001487542646615875,0.0001487542646615875,2.352101943994974e-08,0.0
clean_full_raw,659,2019-09-20,2019-09-26,2019,0.36907888457034976,0.3199659758305841,0.3109551395980661,0.6800340241684159,0.3199659758305841,0.0,0.8225394884650916,0.17746051153490838,0.0,0.5546230691380458,4,0.17746051153490838,0.17746051153490838,True,False,False,1.706173289188771e-05,-0.00010135153611761429,0.00010135153611761429,3.027805092508309e-06,3.0277838466663647e-06,3.0277838466663643e-06,2.124584194427705e-11,0.0
clean_full_raw,660,2019-09-23,2019-09-27,2019,0.369054126372377,0.32019433037750905,0.3107515432491139,0.6798056696214909,0.32019433037750905,0.0,0.6798658510830333,0.3201341489169667,0.0,0.9998120470763131,0,0.3201341489169667,0.3201341489169667,True,False,False,-9.792530407457404e-05,2.5832427915378173e-05,9.792530407457404e-05,-3.1348190335212894e-05,-3.134923387734893e-05,-3.1349233877348926e-05,1.04354213603799e-09,-1.1102230246251565e-16
clean_full_raw,661,2019-09-24,2019-09-30,2019,0.3690302011207908,0.3203356087230819,0.3106341901551272,0.679664391275918,0.3203356087230819,0.0,0.679664391276918,0.320335608723082,0.0,1.0,1,0.320335608723082,0.32610277269180865,True,False,False,1.309621525206689e-06,-7.276608577653991e-05,7.276608577653991e-05,4.1951859512779215e-07,4.195184084739357e-07,4.195184084739358e-07,1.8665385642928112e-13,0.0
clean_full_raw,662,2019-09-25,2019-10-01,2019,0.3690073055774021,0.3203879409518247,0.3106047534697732,0.6796120590471753,0.3203879409518247,0.0,0.6796120590481752,0.32038794095182477,0.0,1.0,2,0.32038794095182477,0.3290389024941258,True,False,False,0.0005449944715467012,-0.0006189969877458001,0.0006189969877458001,0.0001746419950615028,0.00017460965656897545,0.00017460965656897545,3.233849252734489e-08,0.0
clean_full_raw,663,2019-09-26,2019-10-02,2019,0.36898448404937806,0.3204434258215855,0.3105720901280363,0.6795565741774144,0.3204434258215855,0.0,0.6795565741784144,0.3204434258215856,0.0,1.0,3,0.3204434258215856,0.3320063595098173,True,False,False,0.0002719389293328186,-0.00034609858323091585,0.00034609858323091585,8.714909413194019e-05,8.714104212966245e-05,8.714104212966247e-05,8.052002277732077e-09,0.0
clean_full_raw,664,2019-09-27,2019-10-03,2019,0.3689635256835046,0.32042032447306257,0.3106161498424327,0.6795796755259375,0.3204203244730627,0.0,0.8104534644098251,0.1895465355901749,0.0,0.5915559067668001,4,0.18954653559017487,0.18954653559017487,True,False,False,0.0011532849912619268,-0.0012402931042578922,0.0012402931042578922,0.00021870336051826037,0.00021860117464184335,0.00021860117464184335,1.0218587641702107e-07,0.0
clean_full_raw,665,2019-09-30,2019-10-04,2019,0.36894199925175525,0.3203825306044107,0.310675470142834,0.6796174693945892,0.3203825306044107,0.0,0.6800303010704787,0.3199696989295213,0.0,0.9987114413694448,0,0.3199696989295213,0.3199696989295213,True,False,False,0.0006093656028581626,-0.0006902004466416392,0.0006902004466416392,0.0001950189297296524,0.00019497852848453256,0.00019497852848453256,4.040124511984567e-08,0.0
clean_full_raw,666,2019-10-01,2019-10-07,2019,0.3689202759605281,0.3203681634761939,0.31071156056227794,0.6796318365228061,0.3203681634761939,0.0,0.6796318365238061,0.3203681634761939,0.0,1.0,1,0.3203681634761939,0.3208065337813535,True,False,False,0.00024850149017741557,-0.00032725323779392155,0.00032725323779392155,7.961868904275755e-05,7.961196602923606e-05,7.961196602923606e-05,6.7230135214891955e-09,0.0
clean_full_raw,667,2019-10-02,2019-10-08,2019,0.3688975938244528,0.3204533585332788,0.3106490476412682,0.6795466414657212,0.32045335853327883,0.0,0.6795466414667212,0.32045335853327883,0.0,1.0,2,0.32045335853327883,0.32478103907846556,True,False,False,-2.736554168190307e-05,-5.078359268412496e-05,5.078359268412496e-05,-8.769298201756249e-06,-8.769379740048272e-06,-8.769379740048272e-06,8.153829202303122e-11,0.0
clean_full_raw,668,2019-10-03,2019-10-09,2019,0.3688755560717318,0.3204834589274444,0.31064098499982384,0.6795165410715557,0.32048345892744445,0.0,0.6795165410725557,0.3204834589274444,0.0,1.0,3,0.3204834589274444,0.32697646189946705,True,False,False,0.00012803245858883532,-0.00020448790677950567,0.00020448790677950567,4.103407011914416e-05,4.103228518353473e-05,4.103228518353473e-05,1.7849356094323853e-09,0.0
clean_full_raw,669,2019-10-04,2019-10-10,2019,0.36885241607577995,0.32067173087675066,0.31047585304646935,0.6793282691222493,0.32067173087675066,0.0,0.7991259032548639,0.20087409674513612,0.0,0.6264166042822824,4,0.20087409674513612,0.20087409674513612,True,False,False,-0.0007140145631746853,0.0006268193999448735,0.0007140145631746853,-0.00014338611742909264,-0.00014342703044058783,-0.00014342703044058786,4.0913011495189626e-08,0.0
clean_full_raw,670,2019-10-07,2019-10-11,2019,0.36883004986139556,0.32074940529168455,0.31042054484591974,0.6792505947073154,0.3207494052916846,0.0,0.6792505947083154,0.3207494052916846,0.0,1.0,0,0.3207494052916846,0.32433180418931373,True,False,False,-0.0007461511588302739,0.0006703868326852423,0.0007461511588302739,-0.0002392668974361384,-0.00023932754045251166,-0.00023932754045251164,6.064301637327056e-08,2.220446049250313e-16
clean_full_raw,671,2019-10-08,2019-10-14,2019,0.36880840749956867,0.32076173525212004,0.3104298572473111,0.67923826474688,0.32076173525212015,0.0,0.6792382647478798,0.3207617352521201,0.0,1.0,1,0.3207617352521201,0.32600533638450946,True,False,False,-0.0003098240244207443,0.00023632438719333273,0.0003098240244207443,-9.936923513683469e-05,-9.937969169599316e-05,-9.937969169599318e-05,1.0456559158475431e-08,0.0
clean_full_raw,672,2019-10-09,2019-10-15,2019,0.3687874041052374,0.32072906849709454,0.310483527396668,0.6792709315019054,0.32072906849709454,0.0,0.6792709315029054,0.3207290684970946,0.0,1.0,2,0.3207290684970946,0.325984106760969,True,False,False,-0.00035163971521218564,0.0002778166824498356,0.00035163971521218564,-0.00011276760950540359,-0.00011278107830658793,-0.00011278107830658793,1.3468801184342923e-08,0.0
clean_full_raw,673,2019-10-10,2019-10-16,2019,0.3687659716198177,0.32073063058095425,0.31050339779822805,0.6792693694180457,0.32073063058095425,0.0,0.6792693694190457,0.3207306305809543,0.0,1.0,3,0.3207306305809543,0.3270216775850914,True,False,False,0.00018171287609548554,-0.0002568906805025228,0.0002568906805025228,5.8284482275694884e-05,5.8280885334783896e-05,5.82808853347839e-05,3.596940910987928e-09,0.0
clean_full_raw,674,2019-10-11,2019-10-17,2019,0.3687471927172891,0.32058420208694255,0.31066860519476824,0.6794157979120574,0.3205842020869426,0.0,0.7952408621694369,0.2047591378305631,0.0,0.6387062634328822,4,0.2047591378305631,0.2047591378305631,True,False,False,0.00014501559143347334,-0.0002299728610633527,0.0002299728610633527,2.9694979671134283e-05,2.9693267473907194e-05,2.9693267473907194e-05,1.7121972270882715e-09,0.0
clean_full_raw,675,2019-10-14,2019-10-18,2019,0.3687276661408009,0.320445046139425,0.31082728771877416,0.679554953859575,0.320445046139425,0.0,0.683574610827264,0.316425389172736,0.0,0.9874560177630579,0,0.316425389172736,0.316425389172736,True,False,False,0.00027660959524128344,-0.00035023253177881805,0.00035023253177881805,8.753457398372485e-05,8.752629882313609e-05,8.752629882313609e-05,8.275160588762528e-09,0.0
clean_full_raw,676,2019-10-15,2019-10-21,2019,0.36870708218802356,0.32039340709754305,0.3108995107134334,0.679606592901457,0.32039340709754305,0.0,0.6807633238916981,0.31923667610830186,0.0,0.9963896542075568,1,0.31923667610830186,0.31923667610830186,True,False,False,-0.00032383685761224487,0.00025072128970969615,0.00032383685761224487,-0.0001033692070201398,-0.00010338060202549048,-0.00010338060202549047,1.1395005350677565e-08,0.0
clean_full_raw,677,2019-10-16,2019-10-22,2019,0.3686866592770563,0.3203348428010693,0.3109784979208744,0.6796651571979307,0.32033484280106933,0.0,0.6810640183789354,0.3189359816210646,0.0,0.9956331282361521,2,0.3189359816210646,0.3189359816210646,True,False,False,-0.0002503788076066209,0.00017845205344277186,0.0002503788076066209,-7.984800240630504e-05,-7.985481078112931e-05,-7.985481078112933e-05,6.808374824272931e-09,0.0
clean_full_raw,678,2019-10-17,2019-10-23,2019,0.3686652573948353,0.32037328681976435,0.3109614557844003,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.32235878297775167,False,False,True,-0.00022215553056928984,0.00014806228073406161,0.00022215553056928984,0.0,0.0,0.0,0.0,0.0
clean_full_raw,679,2019-10-18,2019-10-24,2019,0.3686446160083251,0.3203995099756121,0.31095587401506264,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.5281743208478946,False,False,True,-0.0007936459652414254,0.0007100494002016442,0.0007936459652414254,0.0,0.0,0.0,0.0,0.0
clean_full_raw,680,2019-10-21,2019-10-25,2019,0.3686229432262405,0.3204454571003365,0.31093159967242284,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.8468127706871951,False,False,True,-0.0005267776758138682,0.00045311383507015945,0.0005267776758138682,0.0,0.0,0.0,0.0,0.0
clean_full_raw,681,2019-10-22,2019-10-28,2019,0.36860256792469576,0.3203802675894379,0.31101716448486627,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.1644443694450888,False,False,True,0.0006900385683475076,-0.000763577900851903,0.000763577900851903,0.0,0.0,0.0,0.0,0.0
clean_full_raw,682,2019-10-23,2019-10-29,2019,0.36858200745468633,0.32033445525015525,0.31108353729415844,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4822457895406325,False,False,True,9.430229425851485e-05,-0.00016634534271881875,0.00016634534271881875,0.0,0.0,0.0,0.0,0.0
clean_full_raw,683,2019-10-24,2019-10-30,2019,0.3685615810431784,0.3202968450693402,0.31114157388648134,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4827083242307342,False,False,True,-0.0009084716538867399,0.0008096227034849492,0.0009084716538867399,0.0,0.0,0.0,0.0,0.0
clean_full_raw,684,2019-10-25,2019-10-31,2019,0.36854295335209014,0.3201593961256264,0.31129765052128355,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4831708589208359,False,False,True,-0.00123710624996731,0.001137347890598792,0.00123710624996731,0.0,0.0,0.0,0.0,0.0
clean_full_raw,685,2019-10-28,2019-11-01,2019,0.36852310193925303,0.3200787880280281,0.3113981100317188,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4836333936109376,False,False,True,-0.0017783631572569506,0.001676699243472954,0.0017783631572569506,0.0,0.0,0.0,0.0,0.0
clean_full_raw,686,2019-10-29,2019-11-04,2019,0.36850092392928663,0.3202183671487086,0.3112807089210047,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4840959283010393,False,False,True,-0.0012894793979516543,0.001189510266351336,0.0012894793979516543,0.0,0.0,0.0,0.0,0.0
clean_full_raw,687,2019-10-30,2019-11-05,2019,0.3684798610674332,0.3202359484457319,0.3112841904858349,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.484558462991141,False,False,True,-0.0006967332800939615,0.000597417747923438,0.0006967332800939615,0.0,0.0,0.0,0.0,0.0
clean_full_raw,688,2019-10-31,2019-11-06,2019,0.3684625736539471,0.32007478835492026,0.31146263799013263,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4850209976812427,False,False,True,-0.00028612879271183093,0.00018855157051570365,0.00028612879271183093,0.0,0.0,0.0,0.0,0.0
clean_full_raw,689,2019-11-01,2019-11-07,2019,0.368445794626903,0.3198687452357674,0.3116854601363295,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4854835323713445,False,False,True,-0.0008446270829001278,0.0007458500784654909,0.0008446270829001278,0.0,0.0,0.0,0.0,0.0
clean_full_raw,690,2019-11-04,2019-11-08,2019,0.3684298979164747,0.3195800179650548,0.31199008411747053,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4859460670614462,False,False,True,1.5590919081977494e-05,-0.0001141418342650997,0.0001141418342650997,0.0,0.0,0.0,0.0,0.0
clean_full_raw,691,2019-11-05,2019-11-11,2019,0.3684128783585123,0.3193959967711077,0.31219112486938,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4864086017515479,False,False,True,0.0001667968118583319,-0.0002652004663135161,0.0002652004663135161,0.0,0.0,0.0,0.0,0.0
clean_full_raw,692,2019-11-06,2019-11-12,2019,0.36839480963044785,0.3193229031464979,0.31228228722205403,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4868711364416496,False,False,True,-0.00021690449477022714,0.00011859376360031126,0.00021690449477022714,0.0,0.0,0.0,0.0,0.0
clean_full_raw,693,2019-11-07,2019-11-13,2019,0.3683759810064582,0.31931883459164034,0.3123051844009015,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4873336711317513,False,False,True,-0.00041276451176822874,0.00031445059166326555,0.00041276451176822874,0.0,0.0,0.0,0.0,0.0
clean_full_raw,694,2019-11-08,2019-11-14,2019,0.36835808061633446,0.3192073877987881,0.31243453158387746,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.487796205821853,False,False,True,0.00014473295037205884,-0.00024350093554760858,0.00024350093554760858,0.0,0.0,0.0,0.0,0.0
clean_full_raw,695,2019-11-11,2019-11-15,2019,0.36833888072782534,0.31925316918194196,0.3124079500892326,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4882587405119547,False,False,True,5.006464005368647e-05,-0.00014838236649450924,0.00014838236649450924,0.0,0.0,0.0,0.0,0.0
clean_full_raw,696,2019-11-12,2019-11-18,2019,0.3683194521542687,0.3193160808443421,0.31236446700038917,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4887212752020564,False,False,True,0.00010204149540953213,-0.000200662425275264,0.000200662425275264,0.0,0.0,0.0,0.0,0.0
clean_full_raw,697,2019-11-13,2019-11-19,2019,0.3683006140380192,0.3193021221381605,0.31239726382282024,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4891838098921582,False,False,True,0.000274941850653698,-0.000373339965761075,0.000373339965761075,0.0,0.0,0.0,0.0,0.0
clean_full_raw,698,2019-11-14,2019-11-20,2019,0.3682820861900246,0.319253281602392,0.3124646322065833,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4896463445822599,False,False,True,0.00010717121777418297,-0.0002049412447488452,0.0002049412447488452,0.0,0.0,0.0,0.0,0.0
clean_full_raw,699,2019-11-15,2019-11-21,2019,0.3682627746130701,0.31930668689600933,0.3124305384899204,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4901088792723616,False,False,True,0.00013357170846563005,-0.00023182031723566407,0.00023182031723566407,0.0,0.0,0.0,0.0,0.0
clean_full_raw,700,2019-11-18,2019-11-22,2019,0.36824359249436833,0.3193366515652613,0.3124197559393704,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4905714139624633,False,False,True,1.6445987726192811e-06,-9.998086507861013e-05,9.998086507861013e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,701,2019-11-19,2019-11-25,2019,0.36822437383695433,0.3193729872511904,0.3124026389108552,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.491033948652565,False,False,True,0.00028326075314801587,-0.00038197220849864945,0.00038197220849864945,0.0,0.0,0.0,0.0,0.0
clean_full_raw,702,2019-11-20,2019-11-26,2019,0.36820489426997904,0.3194372983991947,0.31235780732982615,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4914964833426667,False,False,True,0.00033067278441681276,-0.0004291706358872596,0.0004291706358872596,0.0,0.0,0.0,0.0,0.0
clean_full_raw,703,2019-11-21,2019-11-27,2019,0.3681856547397584,0.31946695956240995,0.31234738569683157,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4919590180327684,False,False,True,0.0004009822814368467,-0.0004990720751778385,0.0004990720751778385,0.0,0.0,0.0,0.0,0.0
clean_full_raw,704,2019-11-22,2019-11-29,2019,0.3681664328363014,0.31950049431806204,0.31233307284463646,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4924215527228701,False,False,True,4.999709436457953e-05,-0.00014746196477946575,0.00014746196477946575,0.0,0.0,0.0,0.0,0.0
clean_full_raw,705,2019-11-25,2019-12-02,2019,0.3681474494143007,0.319509188995389,0.3123433615893103,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4928840874129718,False,False,True,8.551492438963088e-05,-0.00018330517588952943,0.00018330517588952943,0.0,0.0,0.0,0.0,0.0
clean_full_raw,706,2019-11-26,2019-12-03,2019,0.3681280701506295,0.31956901927792314,0.3123029105704473,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4933466221030736,False,False,True,-0.00033246809430411155,0.0002345934132610782,0.00033246809430411155,0.0,0.0,0.0,0.0,0.0
clean_full_raw,707,2019-11-27,2019-12-04,2019,0.36810861875822465,0.31963348836867334,0.31225789287210187,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4938091567931753,False,False,True,-0.0002606016235171651,0.00016186570214474376,0.0002606016235171651,0.0,0.0,0.0,0.0,0.0
clean_full_raw,708,2019-11-29,2019-12-05,2019,0.3680890440535172,0.31970711976380983,0.31220383618167297,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.494271691483277,False,False,True,-0.0002373158085719256,0.00013827244764230085,0.0002373158085719256,0.0,0.0,0.0,0.0,0.0
clean_full_raw,709,2019-12-02,2019-12-06,2019,0.36807003234820723,0.3197145083999369,0.31221545925085586,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4947342261733787,False,False,True,1.880343719680989e-05,-0.00011784744381969313,0.00011784744381969313,0.0,0.0,0.0,0.0,0.0
clean_full_raw,710,2019-12-03,2019-12-09,2019,0.36805101522568634,0.3197307909631608,0.3122181938101528,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4951967608634804,False,False,True,0.0002389915909839844,-0.00033671188631724503,0.00033671188631724503,0.0,0.0,0.0,0.0,0.0
clean_full_raw,711,2019-12-04,2019-12-10,2019,0.3680327185577495,0.3196732222168925,0.31229405922435804,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4956592955535821,False,False,True,-9.726341064814698e-05,-9.19793828783853e-07,9.726341064814698e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,712,2019-12-05,2019-12-11,2019,0.3680143825966648,0.3196350298492204,0.3123505875531147,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4961218302436838,False,False,True,-0.0004387258415287213,0.0003409689273265556,0.0004387258415287213,0.0,0.0,0.0,0.0,0.0
clean_full_raw,713,2019-12-06,2019-12-12,2019,0.3679960494512478,0.31960413943456345,0.31239981111318876,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4965843649337855,False,False,True,-0.0002905803174273546,0.000191841126246887,0.0002905803174273546,0.0,0.0,0.0,0.0,0.0
clean_full_raw,714,2019-12-09,2019-12-13,2019,0.3679773339219194,0.31962083813641334,0.3124018279406671,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4970468996238873,False,False,True,-0.0005124694555142187,0.00041357849903145505,0.0005124694555142187,0.0,0.0,0.0,0.0,0.0
clean_full_raw,715,2019-12-10,2019-12-16,2019,0.3679582056177017,0.31967443676397395,0.3123673576173243,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.497509434313989,False,False,True,-0.000704461486466831,0.0006059587831751512,0.000704461486466831,0.0,0.0,0.0,0.0,0.0
clean_full_raw,716,2019-12-11,2019-12-17,2019,0.36793967850116327,0.3196633773244796,0.3123969441733572,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4979719690040907,False,False,True,-0.0007494165683349318,0.0006512350060573236,0.0007494165683349318,0.0,0.0,0.0,0.0,0.0
clean_full_raw,717,2019-12-12,2019-12-18,2019,0.36792168924575824,0.31959321665761575,0.3124850940956259,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4984345036941924,False,False,True,0.00011613518986847106,-0.0002148224514240878,0.0002148224514240878,0.0,0.0,0.0,0.0,0.0
clean_full_raw,718,2019-12-13,2019-12-19,2019,0.3679035550945434,0.3195557642153796,0.312540680689077,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4988970383842941,False,False,True,-0.00021415587196580945,0.00011608413006393218,0.00021415587196580945,0.0,0.0,0.0,0.0,0.0
clean_full_raw,719,2019-12-16,2019-12-20,2019,0.3678857856834484,0.31948059102148196,0.3126336232940695,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4993595730743958,False,False,True,-0.00022010577306525833,0.00012140289548506293,0.00022010577306525833,0.0,0.0,0.0,0.0,0.0
clean_full_raw,720,2019-12-17,2019-12-23,2019,0.36786827823767954,0.31937580550549227,0.31275591625582816,0.6872440837431718,0.0,0.31275591625582816,0.6872440837441718,0.0,0.3127559162558282,1.0,0,0.3127559162558282,1.4998221077644975,False,True,False,-0.0004367964534818609,0.0003379676532494145,0.0004367964534818609,0.0001057136590076448,0.00010570138305685267,0.00010570138305685266,1.227595079212327e-08,0.0
clean_full_raw,721,2019-12-18,2019-12-24,2019,0.3678508090177843,0.31926911043585593,0.31288008054535976,0.6871199194536403,0.0,0.31288008054535976,0.6871199194546402,0.0,0.31288008054535976,1.0,1,0.31288008054535976,1.187528726198771,False,True,False,8.479992675296904e-05,-0.0001830522562557637,0.0001830522562557637,-5.726980287208831e-05,-5.727340468131318e-05,-5.727340468131317e-05,3.6018092248698338e-09,0.0
clean_full_raw,722,2019-12-19,2019-12-26,2019,0.367832180370578,0.3193220591655409,0.31284576046288093,0.6871542395361191,0.0,0.31284576046288104,0.6871542395371191,0.0,0.312845760462881,1.0,2,0.312845760462881,0.875111180343513,False,True,False,-0.00026000033622616635,0.0001618042859573186,0.00026000033622616635,5.062259901120591e-05,5.061978488647079e-05,5.06197848864708e-05,2.8141247351197657e-09,0.0
clean_full_raw,723,2019-12-20,2019-12-27,2019,0.3678140001338939,0.3193070475311201,0.31287895233398594,0.687121047665014,0.0,0.31287895233398594,0.687121047666014,0.0,0.312878952333986,1.0,3,0.312878952333986,0.5627279545707338,False,True,False,2.4346853266825587e-06,-0.00010099423866464465,0.00010099423866464465,-3.159787518939583e-05,-3.159897158516256e-05,-3.1598971585162555e-05,1.0963957667304409e-09,0.0
clean_full_raw,724,2019-12-23,2019-12-30,2019,0.3677958985903581,0.3192904129372602,0.31291368847138157,0.6870863115276183,0.0,0.31291368847138157,0.7496884630731506,0.0,0.2503115369268494,0.7999379578108239,4,0.2503115369268494,0.2503115369268494,False,True,False,0.00011302829331279699,-0.00021161943871107994,0.00021161943871107994,-5.296658522332573e-05,-5.2970786947367625e-05,-5.2970786947367625e-05,4.2017240418915015e-09,0.0
clean_full_raw,725,2019-12-24,2019-12-31,2019,0.36777812646954505,0.31923486637677334,0.31298700715268163,0.6870129928463183,0.0,0.31298700715268163,0.6870129928473183,0.0,0.3129870071526817,1.0,0,0.3129870071526817,0.31533247860706703,False,True,False,-0.0006601282419563794,0.0005882206902613396,0.0006601282419563794,0.0001841426360250931,0.00018410543339018125,0.00018410543339018125,3.720263491184734e-08,0.0
clean_full_raw,726,2019-12-26,2020-01-02,2019,0.3677596285778836,0.31927554919694173,0.31296482222417465,0.6870351777748254,0.0,0.31296482222417465,0.6870351777758253,0.0,0.31296482222417465,1.0,1,0.31296482222417465,0.31454261859622057,False,True,False,-0.0005072937948331563,0.00043338134897272354,0.0005072937948331563,0.0001356533101879705,0.0001356331168365214,0.0001356331168365214,2.0193351449098937e-08,0.0
clean_full_raw,727,2019-12-27,2020-01-03,2019,0.3677416277965316,0.3192491131182108,0.31300925908425753,0.6869907409147424,0.0,0.3130092590842576,0.6869907409157424,0.0,0.3130092590842576,1.0,2,0.3130092590842576,0.31589848722275815,False,True,False,-0.0007307305646778864,0.0006571067551862487,0.0007307305646778864,0.000205726927171204,0.00020568049858010835,0.00020568049858010835,4.642859109565728e-08,0.0
clean_full_raw,728,2019-12-30,2020-01-06,2019,0.3677233235808279,0.31927111254299706,0.3130055638751751,0.6869944361238249,0.0,0.3130055638751751,0.6869944361248249,0.0,0.3130055638751751,1.0,3,0.3130055638751751,0.3155987357308849,False,True,False,-0.0006881950940726577,0.0006132379433347092,0.0006881950940726577,0.00019198732408724843,0.0001919468882431333,0.0001919468882431333,4.0435844115118205e-08,2.220446049250313e-16
clean_full_raw,729,2019-12-31,2020-01-07,2019,0.3677048975488931,0.31930999563712104,0.3129851068129858,0.6870148931860142,0.0,0.3129851068129858,0.7476921722662864,0.0,0.25230782773371363,0.8061336537794817,4,0.25230782773371363,0.25230782773371363,False,True,False,0.0005115435901897774,-0.0005942167441823479,0.0005942167441823479,-0.00014989223389714828,-0.00014992553592764802,-0.000149925535927648,3.330203049973601e-08,0.0
clean_full_raw,730,2020-01-02,2020-01-08,2020,0.3676857831804007,0.31920578204303285,0.31310843477556644,0.6868915652234335,0.0,0.31310843477556644,0.6868915652244335,0.0,0.3131084347755665,1.0,0,0.3131084347755665,0.317131650510587,False,True,False,0.00045208226241275345,-0.0005312401098014427,0.0005312401098014427,-0.00016630541295767327,-0.0001663357592699298,-0.0001663357592699298,3.034631225652543e-08,0.0
clean_full_raw,731,2020-01-03,2020-01-09,2020,0.36766673452786197,0.31913805612050583,0.3131952093506322,0.6868047906483677,0.0,0.3131952093506322,0.6868047906493677,0.0,0.3131952093506323,1.0,1,0.3131952093506323,0.3201632349860273,False,True,False,0.00026159401750128425,-0.00033909308876706347,0.00033909308876706347,-0.00010618996467733516,-0.00010620233092575297,-0.00010620233092575296,1.2366248417809635e-08,0.0
clean_full_raw,732,2020-01-06,2020-01-10,2020,0.3676480348277869,0.3190340247705186,0.3133179404006944,0.6866820595983055,0.0,0.3133179404006944,0.6866820595993055,0.0,0.31331794040069444,1.0,2,0.31331794040069444,0.32455342938135634,False,True,False,0.00029615707734005837,-0.00037116340327145945,0.00037116340327145945,-0.00011627733398658842,-0.00011629215306512605,-0.00011629215306512603,1.4819078537623895e-08,0.0
clean_full_raw,733,2020-01-07,2020-01-13,2020,0.36762942574173235,0.3189435177824547,0.31342705647481284,0.6865729435241871,0.0,0.31342705647481284,0.686572943525187,0.0,0.3134270564748129,1.0,3,0.3134270564748129,0.3285425253108014,False,True,False,0.0006109045717785704,-0.0006858362564695734,0.0006858362564695734,-0.00021490903367300977,-0.00021495963908896325,-0.00021495963908896325,5.060541595348195e-08,0.0
clean_full_raw,734,2020-01-08,2020-01-14,2020,0.3676099356950829,0.3190711898960108,0.3133188744079064,0.6866811255910936,0.0,0.3133188744079064,0.7351126794587493,0.0,0.26488732054125075,0.8454240780796272,4,0.26488732054125075,0.26488732054125075,False,True,False,0.00015721682854013316,-0.0002340796305259676,0.0002340796305259676,-6.199939159028869e-05,-6.200472612330952e-05,-6.200472612330952e-05,5.334533020829799e-09,0.0
clean_full_raw,735,2020-01-09,2020-01-15,2020,0.3675902795097479,0.31917314664278956,0.3132365738464624,0.6867634261525376,0.0,0.31323657384646253,0.6897557457197305,0.0,0.31024425428026947,0.9904470939346319,0,0.31024425428026947,0.31024425428026947,False,True,False,0.0005252784089023325,-0.0005987052328368942,0.0005987052328368942,-0.0001857065087671923,-0.00018574485849517735,-0.00018574485849517735,3.834972798504488e-08,0.0
clean_full_raw,736,2020-01-10,2020-01-16,2020,0.3675707914804779,0.3192323989836717,0.31319680953485035,0.6868031904641496,0.0,0.3131968095348504,0.6884663025777809,0.0,0.31153369742221915,0.9946898816910005,1,0.31153369742221915,0.31153369742221915,False,True,False,0.0002725979107113859,-0.0003440796559454881,0.0003440796559454881,-0.0001071797117160472,-0.00010719240742446295,-0.00010719240742446295,1.269570841574833e-08,0.0
clean_full_raw,737,2020-01-13,2020-01-17,2020,0.36755113945179246,0.3192946431591811,0.3131542173880263,0.6868457826109736,0.0,0.3131542173880263,0.6885453679705065,0.0,0.31145463202949353,0.9945726889048188,2,0.31145463202949353,0.31145463202949353,False,True,False,0.0005914396065901491,-0.0006647640704933157,0.0006647640704933157,-0.00020699646884356725,-0.00020704384896192394,-0.00020704384896192394,4.738011835669388e-08,0.0
clean_full_raw,738,2020-01-14,2020-01-21,2020,0.3675311049834058,0.31941024472990853,0.31305865028568564,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.3095903983831354,False,False,True,0.0006980334589873851,-0.0007713197948274113,0.0007713197948274113,0.0,0.0,0.0,0.0,0.0
clean_full_raw,739,2020-01-15,2020-01-22,2020,0.3675118662339338,0.31943800084820945,0.3130501329168568,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.5737001590920217,False,False,True,0.00011665739791980634,-0.00019293085741980644,0.00019293085741980644,0.0,0.0,0.0,0.0,0.0
clean_full_raw,740,2020-01-16,2020-01-23,2020,0.3674919181056337,0.31953305821070993,0.31297502368265634,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.8806920508924894,False,False,True,0.0006389819282478256,-0.0007131713213076112,0.0007131713213076112,0.0,0.0,0.0,0.0,0.0
clean_full_raw,741,2020-01-17,2020-01-24,2020,0.36747225020778845,0.3195781207525597,0.3129496290386518,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.190544434856321,False,False,True,0.0006952533509352085,-0.0007697993677067632,0.0007697993677067632,0.0,0.0,0.0,0.0,0.0
clean_full_raw,742,2020-01-21,2020-01-27,2020,0.3674522898973211,0.3196805439182699,0.312867166183409,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4983207245966779,False,False,True,-0.0002032591542468337,0.000127649359167626,0.0002032591542468337,0.0,0.0,0.0,0.0,0.0
clean_full_raw,743,2020-01-22,2020-01-28,2020,0.367432187173722,0.31979713159906376,0.3127706812262141,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4987832592867796,False,False,True,-0.00022896948848883587,0.00013035476493330095,0.00022896948848883587,0.0,0.0,0.0,0.0,0.0
clean_full_raw,744,2020-01-23,2020-01-29,2020,0.367413206986783,0.3198048263293107,0.31278196668290625,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4992457939768813,False,False,True,-0.0011938017509328634,0.0010930200221670537,0.0011938017509328634,0.0,0.0,0.0,0.0,0.0
clean_full_raw,745,2020-01-24,2020-01-30,2020,0.3673933002179793,0.31991053012253656,0.31269616965848424,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.499708328666983,False,False,True,-0.0014136705842876971,0.0013117615896930843,0.0014136705842876971,0.0,0.0,0.0,0.0,0.0
clean_full_raw,746,2020-01-27,2020-01-31,2020,0.3673733445908261,0.32002134930579357,0.31260530610238024,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5001708633570847,False,False,True,-0.0014875956492537792,0.0013879475399085246,0.0014875956492537792,0.0,0.0,0.0,0.0,0.0
clean_full_raw,747,2020-01-28,2020-02-03,2020,0.3673549454044889,0.31996716899148897,0.3126778856030219,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5006333980471864,False,False,True,-0.0010342694876735595,0.0009343604829205704,0.0010342694876735595,0.0,0.0,0.0,0.0,0.0
clean_full_raw,748,2020-01-29,2020-02-04,2020,0.36733812793231224,0.31991960263699504,0.3127422694296926,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5010959327372881,False,False,True,-0.0004893052549148263,0.00039110141531995056,0.0004893052549148263,0.0,0.0,0.0,0.0,0.0
clean_full_raw,749,2020-01-30,2020-02-05,2020,0.36732282623447976,0.3197060533795661,0.3129711203849541,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5015584674273899,False,False,True,0.0004842779462066087,-0.0005846855853989436,0.0005846855853989436,0.0,0.0,0.0,0.0,0.0
clean_full_raw,750,2020-01-31,2020-02-06,2020,0.36730773473792927,0.3194716778908332,0.31322058737023756,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5020210021174916,False,False,True,0.0009624522178823209,-0.0010613479642869882,0.0010613479642869882,0.0,0.0,0.0,0.0,0.0
clean_full_raw,751,2020-02-03,2020-02-07,2020,0.36729241275839597,0.3192395823802794,0.3134680048603246,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5024835368075933,False,False,True,0.00035209071913217574,-0.00044924024694471186,0.00044924024694471186,0.0,0.0,0.0,0.0,0.0
clean_full_raw,752,2020-02-04,2020-02-10,2020,0.36727643531025694,0.3191006493043726,0.3136229153843705,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.502946071497695,False,False,True,0.000222291016757044,-0.0003193271016883553,0.0003193271016883553,0.0,0.0,0.0,0.0,0.0
clean_full_raw,753,2020-02-05,2020-02-11,2020,0.36725966872243815,0.3190613761414394,0.31367895513512223,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5034086061877967,False,False,True,-0.00011745666711416814,1.8978726131654913e-05,0.00011745666711416814,0.0,0.0,0.0,0.0,0.0
clean_full_raw,754,2020-02-06,2020-02-12,2020,0.3672419114493071,0.3191909173523216,0.3135671711973714,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5038711408778984,False,False,True,-8.592888734632208e-06,-9.054358623022809e-05,9.054358623022809e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,755,2020-02-07,2020-02-13,2020,0.3672234126100358,0.3193890321197996,0.3133875552691647,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5043336755680001,False,False,True,-4.541981570734725e-05,-5.264443049672822e-05,5.264443049672822e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,756,2020-02-10,2020-02-14,2020,0.36720555919020953,0.31946037883586864,0.31333406197292185,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5047962102581018,False,False,True,0.0007480323468431258,-0.0008470126921131877,0.0008470126921131877,0.0,0.0,0.0,0.0,0.0
clean_full_raw,757,2020-02-11,2020-02-18,2020,0.3671878891140933,0.3195057295589306,0.31330638132597605,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5052587449482036,False,False,True,0.0007407522441528993,-0.0008392351579003277,0.0008392351579003277,0.0,0.0,0.0,0.0,0.0
clean_full_raw,758,2020-02-12,2020-02-19,2020,0.3671707933099088,0.31948988542587486,0.31333932126321623,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5057212796383053,False,False,True,-0.00039952883103022084,0.0003007491110592211,0.00039952883103022084,0.0,0.0,0.0,0.0,0.0
clean_full_raw,759,2020-02-13,2020-02-20,2020,0.36715361134734215,0.31949764963834854,0.3133487390133091,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.506183814328407,False,False,True,1.1824451899038959e-05,-0.00011036778520558219,0.00011036778520558219,0.0,0.0,0.0,0.0,0.0
clean_full_raw,760,2020-02-14,2020-02-21,2020,0.3671364232453823,0.3194995046722676,0.31336407208135003,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5066463490185087,False,False,True,-0.000669020498088431,0.0005694980109186357,0.000669020498088431,0.0,0.0,0.0,0.0,0.0
clean_full_raw,761,2020-02-18,2020-02-24,2020,0.36711823848174235,0.3196441656479768,0.3132375958692807,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5071088837086104,False,False,True,-0.0014564273040799322,0.0013560255768735262,0.0014564273040799322,0.0,0.0,0.0,0.0,0.0
clean_full_raw,762,2020-02-19,2020-02-25,2020,0.3671000074371355,0.31977637468848713,0.3131236178733775,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5075714183987121,False,False,True,0.000596980301565674,-0.0006963498282729611,0.0006963498282729611,0.0,0.0,0.0,0.0,0.0
clean_full_raw,763,2020-02-20,2020-02-26,2020,0.3670834462500376,0.3196973249639952,0.31321922878496716,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5080339530888138,False,False,True,0.0012807745901200983,-0.001381825304858168,0.001381825304858168,0.0,0.0,0.0,0.0,0.0
clean_full_raw,764,2020-02-21,2020-02-27,2020,0.367066301073038,0.319703293781907,0.3132304051440549,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5084964877789155,False,False,True,0.0007204170971884622,-0.0008223602499512164,0.0008223602499512164,0.0,0.0,0.0,0.0,0.0
clean_full_raw,765,2020-02-24,2020-02-28,2020,0.3670501839574261,0.31958858895844716,0.31336122708312664,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5089590224690173,False,False,True,0.0015474839637089992,-0.0016516606933376916,0.0016516606933376916,0.0,0.0,0.0,0.0,0.0
clean_full_raw,766,2020-02-25,2020-03-02,2020,0.36703510617738316,0.3193437716041715,0.3136211222174452,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.509421557159119,False,False,True,0.0012771069579003988,-0.0013779108396849624,0.0013779108396849624,0.0,0.0,0.0,0.0,0.0
clean_full_raw,767,2020-02-26,2020-03-03,2020,0.36701734267430763,0.31948461486460544,0.3134980424600867,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5098840918492207,False,False,True,0.0011053247843155214,-0.0012092006989784178,0.0012092006989784178,0.0,0.0,0.0,0.0,0.0
clean_full_raw,768,2020-02-27,2020-03-04,2020,0.36699873280925294,0.31973041925438644,0.31327084793536064,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5103466265393224,False,False,True,0.0024733896530941806,-0.002579019128377394,0.002579019128377394,0.0,0.0,0.0,0.0,0.0
clean_full_raw,769,2020-02-28,2020-03-05,2020,0.36698089962887,0.31985530189696326,0.31316379847316667,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.510809161229424,False,False,True,0.0029523087894987488,-0.0030553621272347434,0.0030553621272347434,0.0,0.0,0.0,0.0,0.0
clean_full_raw,770,2020-03-02,2020-03-06,2020,0.366961913290537,0.32012283520436474,0.312915251504098,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5112716959195258,False,False,True,0.0025316990748945616,-0.00263830735459196,0.00263830735459196,0.0,0.0,0.0,0.0,0.0
clean_full_raw,771,2020-03-03,2020-03-09,2020,0.366943004116392,0.32032549179749625,0.3127315040851118,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5117342306096275,False,False,True,0.0009349480780257201,-0.001029882772411347,0.001029882772411347,0.0,0.0,0.0,0.0,0.0
clean_full_raw,772,2020-03-04,2020-03-10,2020,0.3669245281585877,0.3204901236090143,0.31258534823139794,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5121967652997292,False,False,True,0.001366331554959681,-0.0014695277597663,0.0014695277597663,0.0,0.0,0.0,0.0,0.0
clean_full_raw,773,2020-03-05,2020-03-11,2020,0.36690354857623286,0.3208965141233955,0.3121999372993716,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.512659299989831,False,False,True,-0.00017010181796680348,7.053652737076092e-05,0.00017010181796680348,0.0,0.0,0.0,0.0,0.0
clean_full_raw,774,2020-03-06,2020-03-12,2020,0.36688100117010436,0.3213655024325712,0.3117534963963243,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5131218346799327,False,False,True,-0.002728581411130464,0.002615706321399444,0.002728581411130464,0.0,0.0,0.0,0.0,0.0
clean_full_raw,775,2020-03-09,2020-03-13,2020,0.3668591597437406,0.3217362011433985,0.3114046391118607,0.6782637988556014,0.3217362011433985,0.0,0.6782637988566014,0.32173620114339857,0.0,1.0,0,0.32173620114339857,1.5135843693700344,True,False,False,-0.00243361334128228,0.002334714385855114,0.00243361334128228,-0.0007823354913661017,-0.000782981511476054,-0.0007829815114760539,6.460201099523118e-07,0.0
clean_full_raw,776,2020-03-10,2020-03-16,2020,0.3668400474981241,0.32180923806907424,0.3113507144318015,0.6781907619299258,0.32180923806907435,0.0,0.6781907619309258,0.3218092380690743,0.0,1.0,1,0.3218092380690743,1.1923107029167375,True,False,False,-0.0017523756226438137,0.001646983409913745,0.0017523756226438137,-0.0005635956334412362,-0.0005639306639338254,-0.0005639306639338254,3.350304925892099e-07,0.0
clean_full_raw,777,2020-03-11,2020-03-17,2020,0.36682046846668004,0.3219746617032366,0.31120486982908324,0.6780253382957634,0.32197466170323663,0.0,0.6780253382967634,0.32197466170323663,0.0,1.0,2,0.32197466170323663,0.8709639995377649,True,False,False,-0.002652426596803291,0.0025377766420008256,0.002652426596803291,-0.0008532464632418385,-0.0008540141561984069,-0.0008540141561984068,7.676929565683622e-07,0.0
clean_full_raw,778,2020-03-12,2020-03-18,2020,0.36680428863462666,0.32186574769913884,0.3113299636652344,0.6781342522998611,0.32186574769913884,0.0,0.6781342523008611,0.3218657476991389,0.0,1.0,3,0.3218657476991389,0.54945187252463,True,False,False,-0.00013890208414755925,4.9487386686984125e-05,0.00013890208414755925,-4.4705717595675135e-05,-4.470782317112286e-05,-4.470782317112287e-05,2.1055754477280098e-09,0.0
clean_full_raw,779,2020-03-13,2020-03-19,2020,0.3667945992389438,0.3213213645329081,0.3118840362271481,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.22804865951559283,False,False,True,-0.001869848221819019,0.00175746128949015,0.001869848221819019,0.0,0.0,0.0,0.0,0.0
clean_full_raw,780,2020-03-16,2020-03-20,2020,0.36678270202086327,0.32088102566484983,0.3123362723132869,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.5345877651195721,False,False,True,0.003220563605127807,-0.0033011918435365177,0.0033011918435365177,0.0,0.0,0.0,0.0,0.0
clean_full_raw,781,2020-03-17,2020-03-23,2020,0.3667696261445432,0.3205933626034097,0.31263701125104687,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8455809246000716,False,False,True,0.005652851007809514,-0.005764461544016927,0.005764461544016927,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,782,2020-03-18,2020-03-24,2020,0.3667583476549576,0.3201567349570336,0.3130849173870086,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.150937837869442,False,False,True,0.007979644758279884,-0.008116987800112219,0.008116987800112219,0.0,0.0,0.0,0.0,0.0
clean_full_raw,783,2020-03-19,2020-03-25,2020,0.36674124750817116,0.3201917276532549,0.31306702483757404,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4723719637952601,False,False,True,0.00435594923803549,-0.004451227933021543,0.004451227933021543,0.0,0.0,0.0,0.0,0.0
clean_full_raw,784,2020-03-20,2020-03-26,2020,0.3667283073349096,0.3198986107831602,0.3133730818809301,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4728344984853619,False,False,True,0.003590392413366066,-0.003702239662692352,0.003702239662692352,0.0,0.0,0.0,0.0,0.0
clean_full_raw,785,2020-03-23,2020-03-27,2020,0.3667054402870416,0.32052954003864376,0.3127650196733145,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4732970331754636,False,False,True,0.00048801451736251404,-0.0005749266169094842,0.0005749266169094842,0.0,0.0,0.0,0.0,0.0
clean_full_raw,786,2020-03-24,2020-03-30,2020,0.366678857053348,0.3215349941770713,0.31178614876858063,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4737595678655653,False,False,True,-0.0003954282946958219,0.000302380287328154,0.0003954282946958219,0.0,0.0,0.0,0.0,0.0
clean_full_raw,787,2020-03-25,2020-03-31,2020,0.3666453147556237,0.3228842193890553,0.31047046585432087,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.474222102555667,False,False,True,-0.0016279956655813996,0.0015355621195069938,0.0016279956655813996,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,788,2020-03-26,2020-04-01,2020,0.3666162539006122,0.3234954053813391,0.3098883407170486,0.6765045946176609,0.32349540538133914,0.0,0.6765045946186609,0.32349540538133914,0.0,1.0,3,0.32349540538133914,1.4746846372457687,True,False,False,-0.0030079990535331292,0.0029003869545221163,0.0030079990535331292,-0.0009720841576138435,-0.0009730738732093841,-0.000973073873209384,9.897155955405738e-07,0.0
clean_full_raw,789,2020-03-27,2020-04-02,2020,0.3665898701315141,0.32396348274911424,0.3094466471183715,0.6760365172498858,0.32396348274911435,0.0,0.6760365172508858,0.3239634827491143,0.0,1.0,4,0.3239634827491143,1.1516517665545312,True,False,False,-0.004217887405464682,0.0041062278375264445,0.004217887405464682,-0.001364494291963654,-0.001366441493717964,-0.0013664414937179638,1.947201754310063e-06,0.0
clean_full_raw,790,2020-03-30,2020-04-03,2020,0.3665716125821385,0.3238738426019959,0.30955454481486555,0.676126157397004,0.3238738426019959,0.0,0.676126157398004,0.323873842601996,0.0,1.0,0,0.323873842601996,0.8281508184955186,True,False,False,-0.0007247591736249392,0.0006259705708204273,0.0007247591736249392,-0.0002346730310754283,-0.00023473053852295623,-0.00023473053852295623,5.750744752792969e-08,0.0
clean_full_raw,791,2020-03-31,2020-04-06,2020,0.36655655709763546,0.3236682994721526,0.3097751434292119,0.6763317005268473,0.3236682994721526,0.0,0.6763317005278473,0.32366829947215264,0.0,1.0,1,0.32366829947215264,0.5047395105836244,True,False,False,0.0005020034143905927,-0.000603397964276345,0.000603397964276345,0.00016251017620418093,0.0001624825914650175,0.00016248259146501751,2.7584739163439426e-08,0.0
clean_full_raw,792,2020-04-01,2020-04-07,2020,0.3665450450165745,0.3232792857262712,0.31017566925615414,0.6767207142727288,0.3232792857262713,0.0,0.8184662541984264,0.18153374580157355,0.0,0.5615384400325691,2,0.18153374580157355,0.18153374580157355,True,False,False,0.004058048768386946,-0.004169100075820261,0.004169100075820261,0.0007378972314390605,0.0007366727935707444,0.0007366727935707446,1.2244378683160147e-06,0.0
clean_full_raw,793,2020-04-02,2020-04-08,2020,0.3665379233851012,0.32268560149240677,0.3107764751214919,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.30449646260725305,False,False,True,0.005536290310062604,-0.005649503274690102,0.005649503274690102,0.0,0.0,0.0,0.0,0.0
clean_full_raw,794,2020-04-03,2020-04-09,2020,0.36653300467791294,0.32192379109008223,0.31154320423100484,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.6015936501721099,False,False,True,0.004863202003623124,-0.004962584617331408,0.004962584617331408,0.0,0.0,0.0,0.0,0.0
clean_full_raw,795,2020-04-06,2020-04-13,2020,0.3665184344565185,0.32183972256235716,0.3116418429801243,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.9212354166937484,False,False,True,0.0028183695524946926,-0.0029066060196144307,0.0029066060196144307,0.0,0.0,0.0,0.0,0.0
clean_full_raw,796,2020-04-07,2020-04-14,2020,0.36650124845178184,0.32196133541845556,0.3115374161287625,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.2486159026853032,False,False,True,0.0013060568591954952,-0.0013774175504143438,0.0013774175504143438,0.0,0.0,0.0,0.0,0.0
clean_full_raw,797,2020-04-08,2020-04-15,2020,0.3664758063843523,0.32269784947591346,0.3108263441387343,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4453456390483934,False,False,True,0.0015823406296044322,-0.0016681210917912196,0.0016681210917912196,0.0,0.0,0.0,0.0,0.0
clean_full_raw,798,2020-04-09,2020-04-16,2020,0.3664448163621371,0.32363485959315014,0.3099203240437129,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4458081737384951,False,False,True,-0.00014332431592793479,4.540895786082176e-05,0.00014332431592793479,0.0,0.0,0.0,0.0,0.0
clean_full_raw,799,2020-04-13,2020-04-17,2020,0.36641319392696836,0.32438635416454703,0.30920045190748463,0.6756136458344529,0.32438635416454703,0.0,0.6756136458354529,0.3243863541645471,0.0,1.0,4,0.3243863541645471,1.4462707084285968,True,False,False,0.000190641143736634,-0.0002848611804463832,0.0002848611804463832,6.184536823703212e-05,6.184138557048608e-05,6.18413855704861e-05,3.982666546041374e-09,0.0
clean_full_raw,800,2020-04-14,2020-04-20,2020,0.36638700726158047,0.32473530066350015,0.3088776920739193,0.6752646993354998,0.3247353006635002,0.0,0.6752646993364998,0.3247353006635002,0.0,1.0,0,0.3247353006635002,1.1223468889541515,True,False,False,-0.0011545832088593608,0.0010536254663715556,0.0011545832088593608,-0.00037478778670946663,-0.00037493392546997337,-0.00037493392546997337,1.4613876050674187e-07,1.1102230246251565e-16
clean_full_raw,801,2020-04-15,2020-04-21,2020,0.36636499500865854,0.3248153112961703,0.30881969369417117,0.6751846887028298,0.32481531129617036,0.0,0.6751846887038297,0.3248153112961703,0.0,1.0,1,0.3248153112961703,0.798074122980753,True,False,False,-0.0006242402621117043,0.0005272873101591885,0.0006242402621117043,-0.000202720068202299,-0.00020276279506141617,-0.0002027627950614162,4.272685911717658e-08,0.0
clean_full_raw,802,2020-04-16,2020-04-22,2020,0.36634297960445084,0.32496764719542376,0.3086893731991252,0.6750323528035761,0.3249676471954238,0.0,0.6750323528045761,0.32496764719542387,0.0,1.0,2,0.32496764719542387,0.4737213463746843,True,False,False,-0.0006261557801880181,0.0005329345525077503,0.0006261557801880181,-0.00020343737073338314,-0.00020348037066551526,-0.00020348037066551523,4.299993213211471e-08,0.0
clean_full_raw,803,2020-04-17,2020-04-23,2020,0.366328001937093,0.3248176448402413,0.3088543532216656,0.6751823551587587,0.32481764484024134,0.0,0.8507837661306379,0.1492162338693621,0.0,0.4593846308526521,3,0.1492162338693621,0.1492162338693621,True,False,False,-0.001632730025673272,0.0015318768934732086,0.001632730025673272,-0.00024346067683737307,-0.0002436298253563926,-0.0002436298253563926,1.6914851901951578e-07,0.0
clean_full_raw,804,2020-04-20,2020-04-24,2020,0.3663114990115594,0.32475682361186575,0.30893167737557486,0.6752431763871343,0.32475682361186575,0.0,0.6752431763881342,0.32475682361186575,0.0,1.0,4,0.32475682361186575,0.32608571656605845,True,False,False,-0.0003353520507746128,0.00026056159154466744,0.0003353520507746128,-0.00010889553650796894,-0.00010890786680128837,-0.00010890786680128839,1.2330293319427516e-08,0.0
clean_full_raw,805,2020-04-21,2020-04-27,2020,0.36630008079906173,0.32446786526257104,0.30923205393736725,0.675532134736429,0.32446786526257104,0.0,0.6809719502016047,0.3190280497983953,0.0,0.983234655734633,0,0.3190280497983953,0.3190280497983953,True,False,False,0.0008250116308614663,-0.0008961072960983832,0.0008961072960983832,0.0002632757936997955,0.00026320185165472717,0.00026320185165472717,7.394204506832019e-08,0.0
clean_full_raw,806,2020-04-22,2020-04-28,2020,0.36628642175503284,0.3243032993418455,0.30941027890212147,0.6756967006571545,0.3243032993418456,0.0,0.6787774099149564,0.3212225900850436,0.0,0.9905005306358151,1,0.3212225900850436,0.3212225900850436,True,False,False,0.0006611046246841037,-0.0007342494169103536,0.0007342494169103536,0.00021240939152192493,0.00021236173985822847,0.00021236173985822844,4.7651663696455984e-08,2.220446049250313e-16
clean_full_raw,807,2020-04-23,2020-04-29,2020,0.36627246145666614,0.3241502924169631,0.3095772461253708,0.675849707582037,0.3241502924169631,0.0,0.6786394255277848,0.3213605744722152,0.0,0.9913937515713874,2,0.3213605744722152,0.3213605744722152,True,False,False,-5.297764097918068e-05,-2.0957549187862378e-05,5.297764097918068e-05,-1.702461909495735e-05,-1.7024925139252273e-05,-1.7024925139252273e-05,3.0604429492430275e-10,0.0
clean_full_raw,808,2020-04-24,2020-04-30,2020,0.3662621204652286,0.3238259404578929,0.30991193907587844,0.6761740595411071,0.3238259404578929,0.0,0.8551938279476639,0.14480617205233615,0.0,0.4471728603569524,3,0.14480617205233615,0.14480617205233615,True,False,False,-0.0008076796708293082,0.0007219796328948818,0.0008076796708293082,-0.00011691661667574429,-0.00011695700137728302,-0.00011695700137728301,4.0384701538738314e-08,-2.220446049250313e-16
clean_full_raw,809,2020-04-27,2020-05-01,2020,0.3662459096606579,0.32375583663154633,0.3099982537067956,0.6762441633674536,0.3237558366315464,0.0,0.6769587990340584,0.3230412009659416,0.0,0.9977926709428929,4,0.3230412009659416,0.3230412009659416,True,False,False,-0.0007200114545590876,0.0006478555943043106,0.0007200114545590876,-0.000232536684698861,-0.00023259336499000213,-0.00023259336499000216,5.668029114114237e-08,0.0
clean_full_raw,810,2020-04-28,2020-05-04,2020,0.3662260013168599,0.3238914162068354,0.30988258247530454,0.6761085837921645,0.3238914162068355,0.0,0.6761085837931645,0.3238914162068355,0.0,1.0,0,0.3238914162068355,0.3247546215215915,True,False,False,-0.0008447720322408373,0.0007734963883594659,0.0008447720322408373,-0.0002735362791678704,-0.00027361440989441126,-0.00027361440989441126,7.813072654084749e-08,0.0
clean_full_raw,811,2020-04-29,2020-05-05,2020,0.36620681546535416,0.32398037233551374,0.30981281219813195,0.6760196276634862,0.3239803723355138,0.0,0.6760196276644862,0.3239803723355138,0.0,1.0,1,0.3239803723355138,0.32679556488706596,True,False,False,-0.0020817455842782238,0.0020042036534249426,0.0020817455842782238,-0.0006739702521724742,-0.0006744447095022707,-0.0006744447095022706,4.7445732979651926e-07,-1.1102230246251565e-16
clean_full_raw,812,2020-04-30,2020-05-06,2020,0.3661899920737103,0.32393296067347455,0.30987704725181514,0.6760670393255254,0.32393296067347455,0.0,0.6760670393265253,0.3239329606734746,0.0,1.0,2,0.3239329606734746,0.3242978032110839,True,False,False,-0.0016131991826189105,0.0015375038415792923,0.0016131991826189105,-0.0005222834767725427,-0.0005225683873817729,-0.000522568387381773,2.849106092301908e-07,0.0
clean_full_raw,813,2020-05-01,2020-05-07,2020,0.3661763010795415,0.3237559641958423,0.3100677347236161,0.6762440358031576,0.3237559641958423,0.0,0.8567055907474985,0.14329440925250148,0.0,0.4426000602287643,3,0.14329440925250148,0.14329440925250148,True,False,False,-0.0006902774240678212,0.0006029081237783443,0.0006902774240678212,-9.888365371379927e-05,-9.891289570213688e-05,-9.891289570213688e-05,2.9241988337607772e-08,0.0
clean_full_raw,814,2020-05-04,2020-05-08,2020,0.3661613815320512,0.32360873693107145,0.31022988153587727,0.6763912630679285,0.3236087369310715,0.0,0.6811481316437566,0.31885186835624335,0.0,0.9853005557886363,4,0.31885186835624335,0.31885186835624335,True,False,False,-0.0009610180332726541,0.000888980242173184,0.0009610180332726541,-0.00030632211569328583,-0.00030642239543302816,-0.00030642239543302816,1.0027973974233205e-07,0.0
clean_full_raw,815,2020-05-05,2020-05-11,2020,0.3661467793343026,0.3234478131027955,0.31040540756190177,0.6765521868962044,0.3234478131027955,0.0,0.6811183373009508,0.31888166269904916,0.0,0.9858828836715763,0,0.31888166269904916,0.31888166269904916,True,False,False,-0.000722092611627359,0.0006500193306544674,0.000722092611627359,-0.00023020547259410072,-0.000230262092618431,-0.000230262092618431,5.662002433028633e-08,1.1102230246251565e-16
clean_full_raw,816,2020-05-06,2020-05-12,2020,0.3661359903402012,0.3230731396342226,0.31079087002457606,0.6769268603647774,0.3230731396342227,0.0,0.6890459871644301,0.3109540128355699,0.0,0.9624879777614017,1,0.3109540128355699,0.3109540128355699,True,False,False,-0.0006641031464491507,0.0005889391414460085,0.0006641031464491507,-0.00020645829405999008,-0.00020650553832509156,-0.00020650553832509156,4.7244265101480587e-08,1.1102230246251565e-16
clean_full_raw,817,2020-05-07,2020-05-13,2020,0.3661235526447287,0.32280710355477726,0.31106934379949397,0.6771928964442226,0.32280710355477726,0.0,0.6860558723840591,0.3139441276159409,0.0,0.9725440492441566,2,0.3139441276159409,0.3139441276159409,True,False,False,0.00039416975712131403,-0.00046381012396119997,0.00046381012396119997,0.000123764013373003,0.00012374728053203825,0.00012374728053203825,1.6732840964759407e-08,-1.1102230246251565e-16
clean_full_raw,818,2020-05-08,2020-05-14,2020,0.36610941358761745,0.3227178363137488,0.3111727500976337,0.6772821636852512,0.3227178363137488,0.0,0.8582213139714396,0.14177868602856036,0.0,0.43932708414269983,3,0.14177868602856036,0.14177868602856036,True,False,False,0.0008081795260530265,-0.0008968444803465305,0.0008968444803465305,0.00011462237602770457,0.00011458263127898276,0.00011458263127898275,3.9744748721803284e-08,0.0
clean_full_raw,819,2020-05-11,2020-05-15,2020,0.3660948797773754,0.322573707895928,0.3113314123256964,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.31318595513768455,False,False,True,0.0011878078726724516,-0.0012632206074438953,0.0012632206074438953,0.0,0.0,0.0,0.0,0.0
clean_full_raw,820,2020-05-12,2020-05-18,2020,0.3660797738980014,0.32247446814754277,0.31144575795345586,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.6279249106744669,False,False,True,0.0020994171182613106,-0.0021772672425005154,0.0021772672425005154,0.0,0.0,0.0,0.0,0.0
clean_full_raw,821,2020-05-13,2020-05-19,2020,0.3660647476344053,0.3223845834784112,0.3115506688861835,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.9352113474336365,False,False,True,0.0027722395228507754,-0.00285074000842362,0.00285074000842362,0.0,0.0,0.0,0.0,0.0
clean_full_raw,822,2020-05-14,2020-05-20,2020,0.36604685231153455,0.32248367806110484,0.31146946962636063,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.25209295535032,False,False,True,0.0009319029642736298,-0.0010066555569754512,0.0010066555569754512,0.0,0.0,0.0,0.0,0.0
clean_full_raw,823,2020-05-15,2020-05-21,2020,0.3660292165507614,0.32264286560321775,0.31132791784502073,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.3966258286945616,False,False,True,0.00017936328308598365,-0.00026409255962510315,0.00026409255962510315,0.0,0.0,0.0,0.0,0.0
clean_full_raw,824,2020-05-18,2020-05-22,2020,0.36600964578174333,0.32285374829357427,0.3111366059236824,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.3970883633846634,False,False,True,0.00042690480105117367,-0.0005254566428954918,0.0005254566428954918,0.0,0.0,0.0,0.0,0.0
clean_full_raw,825,2020-05-19,2020-05-26,2020,0.3659877222961393,0.3232127279406932,0.31079954976216734,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.397550898074765,False,False,True,-2.360331857116216e-05,-7.204365157715485e-05,7.204365157715485e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,826,2020-05-20,2020-05-27,2020,0.3659636158647835,0.3236685013702885,0.310367882763928,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.3980134327648668,False,False,True,0.0002650771035252326,-0.00036264676722207715,0.00036264676722207715,0.0,0.0,0.0,0.0,0.0
clean_full_raw,827,2020-05-21,2020-05-28,2020,0.3659444517477171,0.3237661217331539,0.31028942651812885,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.3984759674549685,False,False,True,0.0010985560017776346,-0.0011968410894386333,0.0011968410894386333,0.0,0.0,0.0,0.0,0.0
clean_full_raw,828,2020-05-22,2020-05-29,2020,0.36592820316566593,0.32373664945462216,0.3103351473787119,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.3989385021450702,False,False,True,0.000776323007717156,-0.0008722781862548075,0.0008722781862548075,0.0,0.0,0.0,0.0,0.0
clean_full_raw,829,2020-05-26,2020-06-01,2020,0.36591209814727743,0.3237667786313499,0.3103211232203725,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.399401036835172,False,False,True,0.000275090980887035,-0.00037048106737756406,0.00037048106737756406,0.0,0.0,0.0,0.0,0.0
clean_full_raw,830,2020-05-27,2020-06-02,2020,0.3658970699540292,0.32372026701597256,0.31038266302899814,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.3998635715252736,False,False,True,0.000886938984296746,-0.0009859980156311779,0.0009859980156311779,0.0,0.0,0.0,0.0,0.0
clean_full_raw,831,2020-05-28,2020-06-03,2020,0.3658812882518365,0.3237350385006223,0.31038367324654115,0.6762649614983778,0.32373503850062235,0.0,0.6762649614993776,0.3237350385006223,0.0,1.0,1,0.3237350385006223,1.4003261062153753,True,False,False,-0.0001211449408443243,2.3542513749866467e-05,0.0001211449408443243,-3.92172555876167e-05,-3.921886208839294e-05,-3.921886208839293e-05,1.606500776239186e-09,0.0
clean_full_raw,832,2020-05-29,2020-06-04,2020,0.3658630410663035,0.32390153677040934,0.31023542216228717,0.6760984632285907,0.32390153677040934,0.0,0.6760984632295907,0.32390153677040934,0.0,1.0,2,0.32390153677040934,1.0770536024048547,True,False,False,0.0006627531676742392,-0.0007604628286024885,0.0007604628286024885,0.00021471486788061272,0.00021466676950914284,0.00021466676950914282,4.809837146987515e-08,-2.220446049250313e-16
clean_full_raw,833,2020-06-01,2020-06-05,2020,0.3658455654913131,0.32399889615571364,0.31015553835197324,0.6760011038432864,0.32399889615571364,0.0,0.6760011038442864,0.32399889615571364,0.0,1.0,3,0.32399889615571364,0.7536146003245472,True,False,False,0.0015613936184323898,-0.001660826153441959,0.001660826153441959,0.0005061568420426592,0.0005058898088366699,0.0005058898088366699,2.6703320598936604e-07,0.0
clean_full_raw,834,2020-06-02,2020-06-08,2020,0.36582958790959963,0.32400350481008733,0.31016690727931295,0.6759964951889126,0.32400350481008733,0.0,0.6759964951899127,0.3240035048100874,0.0,1.0,4,0.3240035048100874,0.43007823885893526,True,False,False,0.0012835434411582927,-0.0013811909623764236,0.0013811909623764236,0.00041605302093307824,0.000415872573511287,0.00041587257351128693,1.8044742179125495e-07,0.0
clean_full_raw,835,2020-06-03,2020-06-09,2020,0.3658119710259689,0.32412390781690376,0.31006412115612736,0.6758760921820962,0.3241239078169037,0.0,0.8934627312610504,0.10653726873894966,0.0,0.3286930280969342,0,0.10653726873894964,0.10653726873894964,True,False,False,0.0006230170405888565,-0.0007210294661912962,0.0007210294661912962,6.639301034485332e-05,6.637453388216012e-05,6.63745338821601e-05,1.8476462693205273e-08,0.0
clean_full_raw,836,2020-06-04,2020-06-10,2020,0.36579737053707584,0.32405699030811197,0.3101456391538122,0.675943009690888,0.32405699030811197,0.0,0.6765868040510441,0.3234131959489559,0.0,0.9980133298203382,1,0.3234131959489559,0.3234131959489559,True,False,False,0.0010808894016748139,-0.001152249366737742,0.001152249366737742,0.0003497017365296319,0.0003495738958630063,0.00034957389586300633,1.278406666256073e-07,0.0
clean_full_raw,837,2020-06-05,2020-06-11,2020,0.36578035898197636,0.3241421533509823,0.31007748766604126,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.328657406850694,False,False,True,0.0005835269989571864,-0.0006556591892198501,0.0006556591892198501,0.0,0.0,0.0,0.0,0.0
clean_full_raw,838,2020-06-08,2020-06-12,2020,0.3657605944275967,0.324384791823177,0.3098546137482262,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.6632366338732427,False,False,True,0.00406188472385154,-0.00415806498720438,0.00415806498720438,0.0,0.0,0.0,0.0,0.0
clean_full_raw,839,2020-06-09,2020-06-15,2020,0.36574150888466994,0.32456130940834754,0.3096971817059825,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.9960201248436575,False,False,True,0.000918088462468566,-0.0009938653394768243,0.0009938653394768243,0.0,0.0,0.0,0.0,0.0
clean_full_raw,840,2020-06-10,2020-06-16,2020,0.36572460176037697,0.32461224730199073,0.3096631509366322,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1043474189503522,False,False,True,0.00013533469486776817,-0.00023254258081058783,0.00023254258081058783,0.0,0.0,0.0,0.0,0.0
clean_full_raw,841,2020-06-11,2020-06-17,2020,0.36570443355094073,0.3247489645800233,0.3095466018680358,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.43521462750667,False,False,True,-0.000958234968899639,0.0008848233270578598,0.000958234968899639,0.0,0.0,0.0,0.0,0.0
clean_full_raw,842,2020-06-12,2020-06-18,2020,0.36568611338423723,0.3247920212493731,0.3095218653653895,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4356771621967717,False,False,True,0.0004949589345463012,-0.0005928429339874982,0.0005928429339874982,0.0,0.0,0.0,0.0,0.0
clean_full_raw,843,2020-06-15,2020-06-19,2020,0.3656570920125103,0.325467953828518,0.30887495415797156,0.6745320461704819,0.325467953828518,0.0,0.6745320461714819,0.32546795382851806,0.0,1.0,3,0.32546795382851806,1.4361396968868734,True,False,False,0.0005219055591526983,-0.0006188602846915628,0.0006188602846915628,0.000169893435795813,0.00016986353442915734,0.0001698635344291573,2.99013666556539e-08,0.0
clean_full_raw,844,2020-06-16,2020-06-22,2020,0.3656377845658121,0.32552718838429007,0.3088350270488979,0.67447281161471,0.32552718838429007,0.0,0.6744728116157099,0.32552718838429007,0.0,1.0,4,0.32552718838429007,1.111134277748457,True,False,False,0.0006518111857644072,-0.0007514524005309633,0.0007514524005309633,0.00021222890692482922,0.00021218226265931766,0.00021218226265931766,4.664426551156519e-08,-1.1102230246251565e-16
clean_full_raw,845,2020-06-17,2020-06-23,2020,0.36562282941711405,0.3254600921239729,0.3089170784579129,0.674539907875027,0.325460092123973,0.0,0.674539907876027,0.325460092123973,0.0,1.0,0,0.325460092123973,0.7860696240542686,True,False,False,0.0005229940047983278,-0.0006215006710425454,0.0006215006710425454,0.00017024370282728115,0.00017021367698194932,0.00017021367698194935,3.002584533182704e-08,1.1102230246251565e-16
clean_full_raw,846,2020-06-18,2020-06-24,2020,0.36561021493435436,0.3252131295743057,0.30917665549033996,0.6747868704246943,0.3252131295743057,0.0,0.6747868704256943,0.3252131295743057,0.0,1.0,1,0.3252131295743057,0.46107206662039735,True,False,False,5.763316726362645e-05,-0.0001568893629568986,0.0001568893629568986,1.8743427155380017e-05,1.874306269308338e-05,1.874306269308338e-05,3.6446229663609727e-10,0.0
clean_full_raw,847,2020-06-19,2020-06-25,2020,0.3655940263945251,0.32525734208471446,0.30914863151976035,0.6747426579142854,0.32525734208471446,0.0,0.8636785282638066,0.13632147173619336,0.0,0.4191188148511891,2,0.13632147173619336,0.13632147173619336,True,False,False,0.00030504268413208144,-0.0004034763457214734,0.0004034763457214734,4.158934586653558e-05,4.1583867643244094e-05,4.15838676432441e-05,5.478223291483181e-09,0.0
clean_full_raw,848,2020-06-22,2020-06-26,2020,0.3655776249690496,0.3253031953390924,0.3091191796908577,0.6746968046599074,0.32530319533909247,0.0,0.6746968046609074,0.3253031953390925,0.0,1.0,3,0.3253031953390925,0.32932775920720303,True,False,False,-0.00047401484057517845,0.0004016391429764071,0.00047401484057517845,-0.00015417388603518103,-0.0001541985422772561,-0.0001541985422772561,2.4656242075056685e-08,0.0
clean_full_raw,849,2020-06-23,2020-06-29,2020,0.3655609044451729,0.32537089088398574,0.30906820466984125,0.6746291091150142,0.32537089088398574,0.0,0.6746291091160141,0.3253708908839858,0.0,1.0,4,0.3253708908839858,0.33425793219568867,True,False,False,-0.0005409796401079247,0.0004673183178702815,0.0005409796401079247,-0.0001759869094692748,-0.00017601902745201348,-0.00017601902745201348,3.2117982738666395e-08,0.0
clean_full_raw,850,2020-06-24,2020-06-30,2020,0.3655445511574206,0.32541264113245205,0.3090428077091272,0.674587358866548,0.32541264113245216,0.0,0.674587358867548,0.3254126411324521,0.0,1.0,0,0.3254126411324521,0.3382139416654164,True,False,False,-0.00047894875658419854,0.00040779420436158067,0.00047894875658419854,-0.00015583080328027775,-0.00015585597984716797,-0.00015585597984716797,2.517656689021903e-08,0.0
clean_full_raw,851,2020-06-25,2020-07-01,2020,0.3655299303093382,0.32537085565676005,0.3090992140329017,0.67462914434224,0.32537085565676005,0.0,0.67462914434324,0.32537085565676005,0.0,1.0,1,0.32537085565676005,0.33885182605123343,True,False,False,-0.00025881513153304067,0.000184768375846248,0.00025881513153304067,-8.420354923562289e-05,-8.421090080382234e-05,-8.421090080382234e-05,7.351568199454018e-09,0.0
clean_full_raw,852,2020-06-26,2020-07-02,2020,0.36551436081564237,0.3253808108739787,0.30910482830937885,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.15109665417363338,False,False,True,-0.0003880369548747552,0.0003003309430424453,0.0003880369548747552,0.0,0.0,0.0,0.0,0.0
clean_full_raw,853,2020-06-29,2020-07-06,2020,0.36549989808656475,0.3252499416801744,0.30925016023226076,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.47377841335728266,False,False,True,0.00022946657030837933,-0.000299951839207492,0.000299951839207492,0.0,0.0,0.0,0.0,0.0
clean_full_raw,854,2020-06-30,2020-07-07,2020,0.36548584550284346,0.32511966526486014,0.3093944892312963,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.79609145838233,False,False,True,0.00018717472322894144,-0.00026125700793426445,0.00026125700793426445,0.0,0.0,0.0,0.0,0.0
clean_full_raw,855,2020-07-01,2020-07-08,2020,0.3654714622163531,0.3250099958098835,0.3095185419727633,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1188495146079405,False,False,True,3.6451950240186003e-05,-0.00011076687468627029,0.00011076687468627029,0.0,0.0,0.0,0.0,0.0
clean_full_raw,856,2020-07-02,2020-07-09,2020,0.36545656836303836,0.32494619193509733,0.3095972397008642,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4429986869387257,False,False,True,0.00043300441400504516,-0.000509686884105602,0.000509686884105602,0.0,0.0,0.0,0.0,0.0
clean_full_raw,857,2020-07-06,2020-07-10,2020,0.3654430283345812,0.32486131529718576,0.309695656367233,0.6751386847018143,0.32486131529718576,0.0,0.6751386847028142,0.32486131529718576,0.0,1.0,2,0.32486131529718576,1.4434612216288274,True,False,False,-0.00011116865026129342,1.1813140038946192e-05,0.00011116865026129342,-3.611303869175347e-05,-3.611439394369661e-05,-3.611439394369661e-05,1.355251943146714e-09,0.0
clean_full_raw,858,2020-07-07,2020-07-13,2020,0.36542627136385475,0.32489036055204873,0.30968336808309643,0.6751096394469512,0.32489036055204873,0.0,0.6751096394479512,0.3248903605520488,0.0,1.0,3,0.3248903605520488,1.1190624410217433,True,False,False,-0.0005312824996522992,0.0004334206044198567,0.0005312824996522992,-0.00017257760969083865,-0.00017260856286702923,-0.00017260856286702923,3.095317619057625e-08,0.0
clean_full_raw,859,2020-07-08,2020-07-14,2020,0.36540996861049196,0.32490598019123,0.3096840511972781,0.6750940198077701,0.32490598019123,0.0,0.67509401980877,0.32490598019122996,0.0,1.0,4,0.32490598019122996,0.7946346151597963,True,False,False,0.0011201990079236245,-0.0012204841190342236,0.0012204841190342236,0.0003640969949179839,0.0003639593566786686,0.0003639593566786686,1.3763823931528226e-07,0.0
clean_full_raw,860,2020-07-09,2020-07-15,2020,0.3653942309082385,0.32489164603977694,0.3097141230509845,0.675108353959223,0.32489164603977694,0.0,0.675108353960223,0.324891646039777,0.0,1.0,0,0.324891646039777,0.47019116965866803,True,False,False,0.0014178090328139008,-0.001515845675399717,0.001515845675399717,0.00046085480067644714,0.00046063431044097243,0.0004606343104409725,2.2049023547471378e-07,0.0
clean_full_raw,861,2020-07-10,2020-07-16,2020,0.36537735608031996,0.3249495979452585,0.30967304597342155,0.6750504020537414,0.3249495979452585,0.0,0.8542379416910073,0.1457620583089927,0.0,0.44856820636395417,1,0.1457620583089927,0.1457620583089927,True,False,False,-0.00022346939225525008,0.00012549620144126951,0.00022346939225525008,-3.2570249685940775e-05,-3.257335858418492e-05,-3.257335858418492e-05,3.1088982441478293e-09,0.0
clean_full_raw,862,2020-07-13,2020-07-17,2020,0.36536380360819454,0.3249054268459777,0.30973076954482787,0.6750945731530223,0.3249054268459777,0.0,0.6753984378915865,0.3246015621084135,0.0,0.999064759427031,2,0.3246015621084135,0.3246015621084135,True,False,False,-0.0002882532787603105,0.00021500883798881214,0.0002882532787603105,-9.355835674643838e-05,-9.356746456846876e-05,-9.356746456846876e-05,9.107822030376554e-09,0.0
clean_full_raw,863,2020-07-14,2020-07-20,2020,0.36535145320385526,0.3247899365990996,0.30985861019604494,0.6752100633999004,0.3247899365990997,0.0,0.67809927601519,0.32190072398480996,0.0,0.9911043653490534,3,0.32190072398480996,0.32190072398480996,True,False,False,0.0005721239263711575,-0.0006456304882235974,0.0006456304882235974,0.00018420283297687786,0.00018416710610790773,0.0001841671061079077,3.5726868970133076e-08,0.0
clean_full_raw,864,2020-07-15,2020-07-21,2020,0.36533373489578186,0.32498154337012874,0.3096847217330894,0.6750184566288713,0.32498154337012874,0.0,0.6750184566298713,0.32498154337012874,0.0,1.0,4,0.32498154337012874,0.332647702014905,True,False,False,0.0002527743576733829,-0.0003291499960699016,0.0003291499960699016,8.215400935086141e-05,8.214700088108893e-05,8.214700088108893e-05,7.008469772479026e-09,-2.220446049250313e-16
clean_full_raw,865,2020-07-16,2020-07-22,2020,0.365314735347007,0.3252087516171513,0.30947651303484175,0.6747912483818487,0.3252087516171513,0.0,0.6747912483828487,0.32520875161715135,0.0,1.0,0,0.32520875161715135,0.34223302558347446,True,False,False,0.0003698002745474616,-0.000449038129709443,0.000449038129709443,0.00012027729128436123,0.00012026228563325981,0.00012026228563325982,1.5005651101418775e-08,0.0
clean_full_raw,866,2020-07-17,2020-07-23,2020,0.3653013569851837,0.3251239831952124,0.3095746598186039,0.6748760168037876,0.32512398319521246,0.0,0.837402600206266,0.162597399793734,0.0,0.5001089067492955,1,0.162597399793734,0.162597399793734,True,False,False,0.0006728166180812934,-0.0007615054758181289,0.0007615054758181289,0.00010942905579016083,0.0001093982326380321,0.00010939823263803211,3.0823152128732815e-08,0.0
clean_full_raw,867,2020-07-20,2020-07-24,2020,0.3652865778243915,0.32503940109787177,0.3096740210767366,0.6749605989011281,0.32503940109787177,0.0,0.6768072524928541,0.3231927475071459,0.0,0.9943186777218744,2,0.3231927475071459,0.3231927475071459,True,False,False,0.00038227018871021286,-0.0004550541666717999,0.0004550541666717999,0.00012356293553292727,0.00012354695257932882,0.00012354695257932882,1.598295359844554e-08,0.0
clean_full_raw,868,2020-07-21,2020-07-27,2020,0.3652690127060227,0.3251192303355642,0.30961175695741294,0.6748807696634357,0.3251192303355642,0.0,0.6748807696644357,0.3251192303355643,0.0,1.0,3,0.3251192303355643,0.32604660079706993,True,False,False,-4.596490731107772e-05,-2.6245171984801567e-05,4.596490731107772e-05,-1.4943843499861317e-05,-1.4944075287423139e-05,-1.4944075287423139e-05,2.317875618223624e-10,-1.1102230246251565e-16
clean_full_raw,869,2020-07-22,2020-07-28,2020,0.36525280437028385,0.32513501634442515,0.30961217928429097,0.6748649836545748,0.32513501634442515,0.0,0.6748649836555748,0.3251350163444252,0.0,1.0,4,0.3251350163444252,0.3280143885393578,True,False,False,2.138534451776241e-05,-9.367662633755508e-05,9.367662633755508e-05,6.9531745138911345e-06,6.953124339313846e-06,6.953124339313846e-06,5.017457728863448e-11,2.220446049250313e-16
clean_full_raw,870,2020-07-23,2020-07-29,2020,0.3652364316722635,0.32517259796695946,0.30959097035977706,0.6748274020320405,0.32517259796695946,0.0,0.6748274020330405,0.3251725979669595,0.0,1.0,0,0.3251725979669595,0.3309559042148509,True,False,False,0.00010639834849382614,-0.00017980801838982682,0.00017980801838982682,3.4599069485495e-05,3.459782739913138e-05,3.459782739913138e-05,1.2420863636190414e-09,0.0
clean_full_raw,871,2020-07-24,2020-07-30,2020,0.365219651704666,0.3252639737187456,0.3095163745755882,0.6747360262802543,0.3252639737187456,0.0,0.8289687946155122,0.1710312053844878,0.0,0.5258227753571557,1,0.1710312053844878,0.1710312053844878,True,False,False,-0.0009394640487088982,0.000852974077218284,0.0009394640487088982,-0.00016061511476655102,-0.00016067766866607403,-0.00016067766866607403,6.25538995230096e-08,0.0
clean_full_raw,872,2020-07-27,2020-07-31,2020,0.3652028245160762,0.3252966042270265,0.3095005712558972,0.6747033957719735,0.32529660422702655,0.0,0.6747033957729734,0.32529660422702655,0.0,1.0,2,0.32529660422702655,0.3261262212488343,True,False,False,-0.00047420788388459955,0.00039954627011061657,0.00047420788388459955,-0.00015423353825614168,-0.00015425821432534434,-0.00015425821432534436,2.467606920265376e-08,0.0
clean_full_raw,873,2020-07-28,2020-08-03,2020,0.36518752342606625,0.3252526069550272,0.30955986961790655,0.6747473930439728,0.3252526069550272,0.0,0.6747473930449728,0.3252526069550272,0.0,1.0,3,0.3252526069550272,0.32611250054172514,True,False,False,3.080510782662865e-05,-0.00010290675240076962,0.00010290675240076962,1.0019545759108043e-05,1.0019441628141681e-05,1.0019441628141681e-05,1.041309663618443e-10,0.0
clean_full_raw,874,2020-07-29,2020-08-04,2020,0.36517205210740095,0.3252272898700155,0.30960065802158343,0.6747727101289845,0.3252272898700156,0.0,0.6747727101299845,0.32522728987001553,0.0,1.0,4,0.32522728987001553,0.32659650710801125,True,False,False,-0.00011467460585488462,3.995856833909516e-05,0.00011467460585488462,-3.729386835597977e-05,-3.729531127909634e-05,-3.729531127909634e-05,1.4429231165683106e-09,0.0
clean_full_raw,875,2020-07-30,2020-08-05,2020,0.36515640936750116,0.32522057995574216,0.30962301067575654,0.6747794200432579,0.3252205799557423,0.0,0.6747794200442578,0.3252205799557422,0.0,1.0,0,0.3252205799557422,0.3276963064430394,True,False,False,0.0006067117460665956,-0.0006788851993678148,0.0006788851993678148,0.0001973555388517053,0.0001973151459217392,0.00019731514592173923,4.039292996610433e-08,0.0
clean_full_raw,876,2020-07-31,2020-08-06,2020,0.3651451895684799,0.3250268638207221,0.3098279466097979,0.6749731361782778,0.3250268638207221,0.0,0.8292440868114348,0.1707559131885652,0.0,0.5253593847022765,1,0.1707559131885652,0.1707559131885652,True,False,False,0.0009113352857192949,-0.000997213394390142,0.000997213394390142,0.0001556747016696917,0.0001556158889339602,0.0001556158889339602,5.881273573151661e-08,0.0
clean_full_raw,877,2020-08-03,2020-08-07,2020,0.3651315595157534,0.3249325193833187,0.30993592109992785,0.6750674806156812,0.3249325193833187,0.0,0.6773260253693787,0.3226739746306213,0.0,0.9930491883145957,2,0.3226739746306213,0.3226739746306213,True,False,False,0.0014777123395665341,-0.0015523319729720101,0.0015523319729720101,0.00047705797820336984,0.0004768193139686479,0.0004768193139686479,2.3866423472191983e-07,0.0
clean_full_raw,878,2020-08-04,2020-08-10,2020,0.3651161362965497,0.3249332020028124,0.30995066169963786,0.6750667979961876,0.3249332020028124,0.0,0.6750667979971876,0.3249332020028124,0.0,1.0,3,0.3249332020028124,0.32591553047769173,True,False,False,0.0006284198549252052,-0.0007019450348450097,0.0007019450348450097,0.0002042377910786593,0.00020419447566298978,0.00020419447566298978,4.331541566952087e-08,0.0
clean_full_raw,879,2020-08-05,2020-08-11,2020,0.3651014104326025,0.32490372576465115,0.3099948638017461,0.6750962742343488,0.32490372576465126,0.0,0.6750962742353488,0.3249037257646512,0.0,1.0,4,0.3249037257646512,0.32592624680941484,True,False,False,0.00019818901635269536,-0.0002702992859025249,0.0002702992859025249,6.439665765932355e-05,6.439234981862211e-05,6.43923498186221e-05,4.307840701438747e-09,0.0
clean_full_raw,880,2020-08-06,2020-08-12,2020,0.3650841790641267,0.3250042858454811,0.3099115350893921,0.6749957141535189,0.3250042858454811,0.0,0.6749957141545189,0.32500428584548113,0.0,1.0,0,0.32500428584548113,0.3306519386090423,True,False,False,-0.0012471210314003245,0.0011726395399686235,0.0012471210314003245,-0.0004051491056740148,-0.0004053196801731423,-0.0004053196801731423,1.7057449912754414e-07,0.0
clean_full_raw,881,2020-08-07,2020-08-13,2020,0.36506683569680304,0.3251504105557792,0.3097827537464178,0.6748495894432208,0.3251504105557792,0.0,0.8200215815790928,0.17997841842090723,0.0,0.5535235773292438,1,0.17997841842090723,0.17997841842090723,True,False,False,-0.001620629001356523,0.0015337390637961464,0.001620629001356523,-0.00029148449850675823,-0.0002916782445112013,-0.00029167824451120124,1.9374600444306425e-07,0.0
clean_full_raw,882,2020-08-10,2020-08-14,2020,0.3650467320355158,0.3253871570399648,0.3095661109235194,0.6746128429590352,0.3253871570399648,0.0,0.6746128429600352,0.3253871570399648,0.0,1.0,2,0.3253871570399648,0.33267289560009594,True,False,False,-0.0006029120577187141,0.0005242715305056944,0.0006029120577187141,-0.00019613994687586595,-0.00019617984040620754,-0.00019617984040620754,3.98935303415858e-08,0.0
clean_full_raw,883,2020-08-11,2020-08-17,2020,0.3650294914260946,0.3254549376474083,0.309515570925497,0.6745450623515917,0.3254549376474084,0.0,0.6745450623525917,0.32545493764740835,0.0,1.0,3,0.32545493764740835,0.3367653647663049,True,False,False,8.198299347244524e-05,-0.0001592841972774018,0.0001592841972774018,2.668250780321099e-05,2.668177002872255e-05,2.668177002872255e-05,7.377744884405602e-10,-2.220446049250313e-16
clean_full_raw,884,2020-08-12,2020-08-18,2020,0.3650137047419223,0.32544664541839213,0.30953964983868565,0.6745533545806078,0.3254466454183921,0.0,0.6745533545816078,0.32544664541839213,0.0,1.0,4,0.32544664541839213,0.33796453457002196,True,False,False,-0.00043923110819034996,0.0003596525979880875,0.00043923110819034996,-0.00014292511539878319,-0.00014294629072395226,-0.00014294629072395223,2.1175325169074622e-08,0.0
clean_full_raw,885,2020-08-13,2020-08-19,2020,0.36500307768955453,0.3251842212266289,0.3098127010828164,0.6748157787723711,0.325184221226629,0.0,0.6748157787733711,0.32518422122662893,0.0,1.0,0,0.32518422122662893,0.32987831608374996,True,False,False,9.311246784305466e-05,-0.0001707929124314251,0.0001707929124314251,3.027965661481294e-05,3.027870534203326e-05,3.027870534203326e-05,9.512727796810434e-10,0.0
clean_full_raw,886,2020-08-14,2020-08-20,2020,0.36499433005893456,0.32488017572939054,0.3101254942106749,0.6751198242696095,0.32488017572939054,0.0,0.8206985169220942,0.17930148307790583,0.0,0.5519003511844173,1,0.17930148307790583,0.17930148307790583,True,False,False,0.0004306328027596029,-0.0005173967693524565,0.0005173967693524565,7.722674576852355e-05,7.72131001967921e-05,7.72131001967921e-05,1.364557173144979e-08,-1.1102230246251565e-16
clean_full_raw,887,2020-08-17,2020-08-21,2020,0.36498159347572784,0.3247811209289864,0.31023728559428565,0.6752188790700135,0.3247811209289865,0.0,0.6780739050780578,0.32192609492194224,0.0,0.9912093843420521,2,0.32192609492194224,0.32192609492194224,True,False,False,5.8241134966693576e-05,-0.00013302086156615934,0.00013302086156615934,1.8749711368627012e-05,1.8749341143649445e-05,1.8749341143649445e-05,3.7022497756709167e-10,0.0
clean_full_raw,888,2020-08-18,2020-08-24,2020,0.3649665985056989,0.3248057593315324,0.31022764216176874,0.6751942406674677,0.3248057593315324,0.0,0.6751942406684677,0.32480575933153233,0.0,1.0,3,0.32480575933153233,0.3264511077380845,True,False,False,0.0004727976827348348,-0.0005450486575350141,0.0005450486575350141,0.00015359192338752658,0.00015356741035087694,0.00015356741035087694,2.4513036649646954e-08,0.0
clean_full_raw,889,2020-08-19,2020-08-25,2020,0.36495342904602357,0.32472776350679305,0.31031880744618323,0.6752722364922069,0.3247277635067931,0.0,0.675304397299433,0.32469560270056697,0.0,0.9999009607128173,4,0.32469560270056697,0.32469560270056697,True,False,False,0.00036387951423201423,-0.00043912097757315603,0.00043912097757315603,0.00011816459527723036,0.0001181500781839534,0.0001181500781839534,1.4517093276959965e-08,0.0
clean_full_raw,890,2020-08-20,2020-08-26,2020,0.36493846544613007,0.3247484004753234,0.31031313407754646,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.32625233002357135,False,False,True,0.0004512274303698599,-0.00052544209363158,0.00052544209363158,0.0,0.0,0.0,0.0,0.0
clean_full_raw,891,2020-08-21,2020-08-27,2020,0.3649230467227584,0.324824847855966,0.3102521054202756,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.5075606097955148,False,False,True,0.00013453429559029154,-0.00022012485276060088,0.00022012485276060088,0.0,0.0,0.0,0.0,0.0
clean_full_raw,892,2020-08-24,2020-08-28,2020,0.36490801125179195,0.3248251507560233,0.31026683799118454,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.8303242262304318,False,False,True,0.0008854625190441365,-0.0009599050080773797,0.0009599050080773797,0.0,0.0,0.0,0.0,0.0
clean_full_raw,893,2020-08-25,2020-08-31,2020,0.36489154039449717,0.3249002807877074,0.3102081788167954,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1586638684590833,False,False,True,0.0007503113793359394,-0.0008239681325898002,0.0008239681325898002,0.0,0.0,0.0,0.0,0.0
clean_full_raw,894,2020-08-26,2020-09-01,2020,0.36487566022481266,0.3249498622241639,0.31017447755002336,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.486185007413431,False,False,True,0.0009373055529578156,-0.0010135830602360468,0.0010135830602360468,0.0,0.0,0.0,0.0,0.0
clean_full_raw,895,2020-08-27,2020-09-02,2020,0.36485945436896355,0.3250126431406472,0.31012790248938926,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4866475421035328,False,False,True,0.0009604463470310279,-0.0010582234153963606,0.0010582234153963606,0.0,0.0,0.0,0.0,0.0
clean_full_raw,896,2020-08-28,2020-09-03,2020,0.36484504712352234,0.32501574642971176,0.310139206445766,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4871100767936345,False,False,True,3.922195191575637e-05,-0.00013731575982856044,0.00013731575982856044,0.0,0.0,0.0,0.0,0.0
clean_full_raw,897,2020-08-31,2020-09-04,2020,0.3648274257163242,0.3251560101806058,0.3100165641020699,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4875726114837362,False,False,True,-0.0006721346602528818,0.0005746300171306607,0.0006721346602528818,0.0,0.0,0.0,0.0,0.0
clean_full_raw,898,2020-09-01,2020-09-08,2020,0.36481021449078116,0.3252621342813316,0.3099276512268873,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.488035146173838,False,False,True,0.00010833497479810447,-0.000204290683687459,0.000204290683687459,0.0,0.0,0.0,0.0,0.0
clean_full_raw,899,2020-09-02,2020-09-09,2020,0.36479255332034766,0.325397598225113,0.3098098484535392,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4884976808639396,False,False,True,0.00012808304148602203,-0.00022813788054529998,0.00022813788054529998,0.0,0.0,0.0,0.0,0.0
clean_full_raw,900,2020-09-03,2020-09-10,2020,0.36477618663686473,0.32553228230428227,0.30969153105785296,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4889602155540413,False,False,True,-0.0010620587468215556,0.0009632320702073788,0.0010620587468215556,0.0,0.0,0.0,0.0,0.0
clean_full_raw,901,2020-09-04,2020-09-11,2020,0.3647629372471254,0.3254956255134522,0.3097414372384224,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.489422750244143,False,False,True,0.0004936872936269144,-0.000593462423009039,0.000593462423009039,0.0,0.0,0.0,0.0,0.0
clean_full_raw,902,2020-09-08,2020-09-14,2020,0.36475202259356226,0.3253401158450762,0.3099078615603614,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4898852849342448,False,False,True,0.00047001696399858004,-0.0005666700968237792,0.0005666700968237792,0.0,0.0,0.0,0.0,0.0
clean_full_raw,903,2020-09-09,2020-09-15,2020,0.3647383145982156,0.32534169321722944,0.3099199921835548,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4903478196243465,False,False,True,-0.0002106197968851288,0.00011141867904786306,0.0002106197968851288,0.0,0.0,0.0,0.0,0.0
clean_full_raw,904,2020-09-10,2020-09-16,2020,0.36472479917798345,0.3253462695674913,0.30992893125352505,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4908103543144482,False,False,True,-0.0003254575277805187,0.0002281328933052929,0.0003254575277805187,0.0,0.0,0.0,0.0,0.0
clean_full_raw,905,2020-09-11,2020-09-17,2020,0.36471513825710267,0.32513544125995103,0.31014942048194627,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.49127288900455,False,False,True,-0.0001936753972807702,9.702215330059853e-05,0.0001936753972807702,0.0,0.0,0.0,0.0,0.0
clean_full_raw,906,2020-09-14,2020-09-18,2020,0.3647003772472181,0.32522293986521844,0.3100766828865634,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4917354236946516,False,False,True,0.0006251668043988613,-0.0007234592357576461,0.0007234592357576461,0.0,0.0,0.0,0.0,0.0
clean_full_raw,907,2020-09-15,2020-09-21,2020,0.3646854727825024,0.3252949107575904,0.31001961645890713,0.6747050892414096,0.3252949107575904,0.0,0.6747050892424096,0.3252949107575904,0.0,1.0,2,0.3252949107575904,1.4921979583847533,True,False,False,0.0005720533641734208,-0.000669856522302118,0.000669856522302118,0.0001861219620059716,0.0001860860480473723,0.00018608604804737228,3.591395859929526e-08,0.0
clean_full_raw,908,2020-09-16,2020-09-22,2020,0.3646730107527728,0.3252378089673225,0.3100891802789045,0.6747621910316774,0.3252378089673226,0.0,0.6747621910326774,0.3252378089673226,0.0,1.0,3,0.3252378089673226,1.1673655823172646,True,False,False,0.0015196410736846762,-0.0016205962126715626,0.0016205962126715626,0.0004944981764411613,0.0004942447332219537,0.0004942447332219537,2.534432192076181e-07,1.1102230246251565e-16
clean_full_raw,909,2020-09-17,2020-09-23,2020,0.36466079438010746,0.3251657905886309,0.31017341503026163,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.8425903080400438,False,False,True,0.0018302472540532788,-0.001932807053953852,0.001932807053953852,0.0,0.0,0.0,0.0,0.0
clean_full_raw,910,2020-09-18,2020-09-24,2020,0.3646481048921962,0.3251230706572551,0.3102288244495487,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.8430528427301455,False,False,True,0.0024469526565860356,-0.002553631829572692,0.002553631829572692,0.0,0.0,0.0,0.0,0.0
clean_full_raw,911,2020-09-21,2020-09-25,2020,0.36463285972282883,0.3252301708043567,0.31013696947181435,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8435153774202472,False,False,True,0.0005118657069194881,-0.0006096773893640448,0.0006096773893640448,0.0,0.0,0.0,0.0,0.0
clean_full_raw,912,2020-09-22,2020-09-28,2020,0.3646177437495797,0.3253172014493023,0.31006505480011787,0.6746827985496976,0.3253172014493023,0.0,0.6746827985506976,0.3253172014493024,0.0,1.0,2,0.3253172014493024,1.172994543828887,True,False,False,0.00064230454609922,-0.0007186873759805843,0.0007186873759805843,0.00020899799582222028,0.00020895271741516266,0.00020895271741516266,4.52784070576113e-08,0.0
clean_full_raw,913,2020-09-23,2020-09-29,2020,0.36459960059794944,0.3255697042997784,0.3098306951012722,0.6744302956992216,0.3255697042997784,0.0,0.6744302957002216,0.3255697042997784,0.0,1.0,3,0.3255697042997784,1.1832625807014476,True,False,False,0.0007674427408516532,-0.000840299809184012,0.000840299809184012,0.00024992077306626963,0.00024985610620608414,0.00024985610620608414,6.466686018548502e-08,0.0
clean_full_raw,914,2020-09-24,2020-09-30,2020,0.36458031187408074,0.3258606096514621,0.30955907847345704,0.6741393903475379,0.32586060965146213,0.0,0.6741393903485379,0.32586060965146213,0.0,1.0,4,0.32586060965146213,0.8581554110917711,True,False,False,0.001806357681504599,-0.001906602098957443,0.001906602098957443,0.0005889792831029945,0.0005886208153436903,0.0005886208153436903,3.584677593041624e-07,2.220446049250313e-16
clean_full_raw,915,2020-09-25,2020-10-01,2020,0.3645587946041389,0.32624667247622,0.309194532918641,0.6737533275227799,0.32624667247622,0.0,0.6737533275237799,0.3262466724762201,0.0,1.0,0,0.3262466724762201,0.5327573361304105,True,False,False,0.000713515679892992,-0.0008102841608354363,0.0008102841608354363,0.00023283807403655499,0.00023278211632469647,0.00023278211632469647,5.595771185851997e-08,0.0
clean_full_raw,916,2020-09-28,2020-10-02,2020,0.3645437592475238,0.3262616151893496,0.30919462556212657,0.6737383848096504,0.3262616151893496,0.0,0.7930268016557078,0.20697319834429218,0.0,0.634378022753835,1,0.20697319834429218,0.20697319834429218,True,False,False,0.0007483422867658418,-0.0008478216424299431,0.0008478216424299431,0.00015493276247688273,0.00015488679654820776,0.00015488679654820773,4.596592867496681e-08,0.0
clean_full_raw,917,2020-09-29,2020-10-05,2020,0.3645268706182336,0.3263124089447153,0.30916072043605114,0.6736875910542847,0.32631240894471525,0.0,0.6736875910552846,0.3263124089447153,0.0,1.0,2,0.3263124089447153,0.3299587904877075,True,False,False,0.0004226234493459242,-0.0004960406476049767,0.0004960406476049767,0.00013792690900905975,0.00013790727583259339,0.00013790727583259339,1.9633176466364328e-08,-2.220446049250313e-16
clean_full_raw,918,2020-09-30,2020-10-06,2020,0.36450939517701186,0.3263912795411199,0.3090993252808682,0.6736087204578801,0.3263912795411199,0.0,0.6736087204588801,0.3263912795411199,0.0,1.0,3,0.3263912795411199,0.33467574265699396,True,False,False,-0.0008613692934319048,0.0007823646778197892,0.0008613692934319048,-0.0002810618706294902,-0.0002811434258406698,-0.0002811434258406698,8.155521117957738e-08,0.0
clean_full_raw,919,2020-10-01,2020-10-07,2020,0.36448974617611585,0.32666083549650493,0.30884941832637913,0.673339164502495,0.32666083549650493,0.0,0.673339164503495,0.326660835496505,0.0,1.0,4,0.326660835496505,0.34638002376431154,True,False,False,-0.001150741428862045,0.0010704430129920344,0.001150741428862045,-0.0003757565440867881,-0.0003759021565925176,-0.0003759021565925176,1.4561250572951885e-07,0.0
clean_full_raw,920,2020-10-02,2020-10-08,2020,0.3644740112138468,0.32671761391569293,0.3088083748694602,0.6732823860833071,0.326717613915693,0.0,0.6732823860843071,0.32671761391569293,0.0,1.0,0,0.32671761391569293,0.35108403776062236,True,False,False,-0.00048305647634226787,0.00040397552858226194,0.00048305647634226787,-0.0001577973961029482,-0.00015782305933706813,-0.0001578230593370681,2.566323411992786e-08,0.0
clean_full_raw,921,2020-10-05,2020-10-09,2020,0.36445828961971755,0.32678668186527116,0.3087550285140113,0.6732133181337289,0.32678668186527116,0.0,0.7651001071897128,0.23489989281028723,0.0,0.7188172157735995,1,0.23489989281028723,0.23489989281028723,True,False,False,-0.00036234928545338064,0.0002754838562892877,0.00036234928545338064,-8.510401059263891e-05,-8.511580831288328e-05,-8.511580831288329e-05,1.1797720244363739e-08,0.0
clean_full_raw,922,2020-10-06,2020-10-12,2020,0.36444215698666776,0.3267979734276541,0.30875986958467805,0.6732020265713459,0.32679797342765415,0.0,0.6732020265723458,0.32679797342765415,0.0,1.0,2,0.32679797342765415,0.32953308915146895,True,False,False,-0.0007571925079734014,0.0006805788805625938,0.0007571925079734014,-0.00024738591485769484,-0.00024744897710031043,-0.00024744897710031043,6.306224261559169e-08,0.0
clean_full_raw,923,2020-10-07,2020-10-13,2020,0.3644315376051027,0.32658351135189184,0.30898495104200546,0.6734164886471082,0.32658351135189184,0.0,0.6760339385617768,0.32396606143822315,0.0,0.9919853580395602,3,0.32396606143822315,0.32396606143822315,True,False,False,-0.0001606184394522401,8.886147693823716e-05,0.0001606184394522401,-5.203209820942486e-05,-5.203492322369594e-05,-5.203492322369594e-05,2.825014271083258e-09,-2.220446049250313e-16
clean_full_raw,924,2020-10-08,2020-10-14,2020,0.36442203852401267,0.3263394831746296,0.3092384783003576,0.6736605168243704,0.3263394831746297,0.0,0.6803946729452439,0.3196053270547561,0.0,0.9793645682883245,4,0.3196053270547561,0.3196053270547561,True,False,False,-0.0012937649726090356,0.001218523719447485,0.0012937649726090356,-0.00041331221210310476,-0.00041349417720269835,-0.0004134941772026984,1.8196509959358866e-07,1.1102230246251565e-16
clean_full_raw,925,2020-10-09,2020-10-15,2020,0.36440990482572383,0.3262353970617534,0.3093546981115227,0.6737646029372465,0.3262353970617534,0.0,0.6759763125809468,0.3240236874190532,0.0,0.9932205099059755,0,0.3240236874190532,0.3240236874190532,True,False,False,-0.0005555746412758026,0.0004783135636389796,0.0005555746412758026,-0.00017998554249715017,-0.00018001934390270328,-0.00018001934390270328,3.380140555311623e-08,1.1102230246251565e-16
clean_full_raw,926,2020-10-12,2020-10-16,2020,0.3643978403366684,0.32615722475076303,0.3094449349115685,0.6738427752482369,0.32615722475076303,0.0,0.7663398886658686,0.23366011133413145,0.0,0.7164032975589781,1,0.23366011133413145,0.23366011133413145,True,False,False,-0.0012574430103508697,0.0011744198441443205,0.0012574430103508697,-0.0002936727414647722,-0.00029381427379490964,-0.0002938142737949096,1.4153233013743322e-07,0.0
clean_full_raw,927,2020-10-13,2020-10-19,2020,0.36438651134533284,0.32600878332909017,0.30960470532457685,0.6739912166699098,0.3260087833290902,0.0,0.6776884714242504,0.32231152857574963,0.0,0.9886590333070616,2,0.32231152857574963,0.32231152857574963,True,False,False,-0.001703096600250646,0.001624829460122757,0.001703096600250646,-0.0005486109548412207,-0.0005489276685389481,-0.0005489276685389481,3.1671369772742416e-07,0.0
clean_full_raw,928,2020-10-14,2020-10-20,2020,0.36437275312419354,0.325975797241729,0.3096514496330774,0.6740242027572709,0.325975797241729,0.0,0.6766121023361491,0.3233878976638509,0.0,0.9920610683376623,3,0.3233878976638509,0.3233878976638509,True,False,False,-0.0016467772516675265,0.0015710868159925777,0.0016467772516675265,-0.0005322512006534677,-0.0005325478333374158,-0.0005325478333374156,2.9663268394809067e-07,0.0
clean_full_raw,929,2020-10-15,2020-10-21,2020,0.3643632454086425,0.32573543146717787,0.3099013231231795,0.6742645685318222,0.325735431467178,0.0,0.6882020217991962,0.3117979782008038,0.0,0.9572123511292676,4,0.3117979782008038,0.3117979782008038,True,False,False,-0.0009720734577079125,0.0008964508642900161,0.0009720734577079125,-0.00030298916994648915,-0.0003030905387759917,-0.0003030905387759917,1.0136882950254793e-07,0.0
clean_full_raw,930,2020-10-16,2020-10-22,2020,0.36435126928930955,0.3256441903705233,0.3100045403391672,0.6743558096284767,0.3256441903705233,0.0,0.6791141647688992,0.3208858352311008,0.0,0.9853878703194172,0,0.3208858352311008,0.3208858352311008,True,False,False,0.0003736197252427222,-0.00045136892179783295,0.00045136892179783295,0.00011990448805196258,0.00011988927759332532,0.00011988927759332532,1.5210458637258365e-08,-1.1102230246251565e-16
clean_full_raw,931,2020-10-19,2020-10-23,2020,0.3643419982852894,0.3254265082213026,0.31023149349240786,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.22824636054833491,False,False,True,0.00036413328949338954,-0.0004459236727736407,0.0004459236727736407,0.0,0.0,0.0,0.0,0.0
clean_full_raw,932,2020-10-20,2020-10-26,2020,0.36433370967263684,0.32513930800542745,0.31052698232093573,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.5400418704434073,False,False,True,0.00010582726723072022,-0.00018076583571311055,0.00018076583571311055,0.0,0.0,0.0,0.0,0.0
clean_full_raw,933,2020-10-21,2020-10-27,2020,0.36432489813941094,0.3248769049730071,0.31079819688658195,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.8532413461306116,False,False,True,-0.00014708984058539056,7.532167062387682e-05,0.00014708984058539056,0.0,0.0,0.0,0.0,0.0
clean_full_raw,934,2020-10-22,2020-10-28,2020,0.36431394241452125,0.3247462145177125,0.3109398430667662,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1594400482459972,False,False,True,0.0004550428724035308,-0.0005290765902873576,0.0005290765902873576,0.0,0.0,0.0,0.0,0.0
clean_full_raw,935,2020-10-23,2020-10-29,2020,0.36429909723046167,0.32485644147839327,0.3108444612901449,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4831862037190662,False,False,True,-0.0003845146682972968,0.0003055014697039836,0.0003845146682972968,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,936,2020-10-26,2020-10-30,2020,0.36428453182839654,0.3249453008884488,0.3107701672821546,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4836487384091679,False,False,True,-0.0005617070602017329,0.0004624304514492803,0.0005617070602017329,0.0,0.0,0.0,0.0,0.0
clean_full_raw,937,2020-10-27,2020-11-02,2020,0.36427030085527057,0.3249749815437117,0.31075471760001777,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4841112730992696,False,False,True,-0.000524642227102523,0.0004235335779603253,0.000524642227102523,0.0,0.0,0.0,0.0,0.0
clean_full_raw,938,2020-10-28,2020-11-03,2020,0.3642566794135606,0.32495468277799044,0.31078863780744903,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4845738077893713,False,False,True,4.745343421740995e-05,-0.0001440849434888154,0.0001440849434888154,0.0,0.0,0.0,0.0,0.0
clean_full_raw,939,2020-10-29,2020-11-04,2020,0.36424139817910006,0.32504399154137803,0.3107146102785218,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.485036342479473,False,False,True,-0.0005680832222186053,0.0004699652290612641,0.0005680832222186053,0.0,0.0,0.0,0.0,0.0
clean_full_raw,940,2020-10-30,2020-11-05,2020,0.36422905804129396,0.3249733496713156,0.3107975922863905,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4854988771695747,False,False,True,-0.00035579269392672176,0.00025983163965784777,0.00035579269392672176,0.0,0.0,0.0,0.0,0.0
clean_full_raw,941,2020-11-02,2020-11-06,2020,0.36421855928474633,0.32487826893992666,0.310903171774327,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4859614118596765,False,False,True,0.001781350748735809,-0.001880312344305044,0.001880312344305044,0.0,0.0,0.0,0.0,0.0
clean_full_raw,942,2020-11-03,2020-11-09,2020,0.36420795620067736,0.3247963834904488,0.3109956603078737,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4864239465497782,False,False,True,0.0018129306083446467,-0.0019140396905250282,0.0019140396905250282,0.0,0.0,0.0,0.0,0.0
clean_full_raw,943,2020-11-04,2020-11-10,2020,0.3641952864540078,0.3248211889610693,0.3109835245839228,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4868864812398799,False,False,True,0.0009287690943092753,-0.0010254005990900095,0.0010254005990900095,0.0,0.0,0.0,0.0,0.0
clean_full_raw,944,2020-11-05,2020-11-11,2020,0.36418452461644224,0.3247291778983851,0.31108629748417255,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4873490159299816,False,False,True,0.0014803650177781247,-0.001580660997033558,0.001580660997033558,0.0,0.0,0.0,0.0,0.0
clean_full_raw,945,2020-11-06,2020-11-12,2020,0.36417296671793875,0.32468083143661053,0.31114620184445074,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4878115506200833,False,False,True,0.0024219047306455956,-0.002522153126213186,0.002522153126213186,0.0,0.0,0.0,0.0,0.0
clean_full_raw,946,2020-11-09,2020-11-13,2020,0.36415522527806804,0.3250191262114722,0.3108256485094597,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.488274085310185,False,False,True,-0.0014814959005637774,0.0013825855632497999,0.0014814959005637774,0.0,0.0,0.0,0.0,0.0
clean_full_raw,947,2020-11-10,2020-11-16,2020,0.3641372651492941,0.32533265524778404,0.3105300796019218,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4887366200002867,False,False,True,-0.0008228920320351089,0.0007240962120689115,0.0008228920320351089,0.0,0.0,0.0,0.0,0.0
clean_full_raw,948,2020-11-11,2020-11-17,2020,0.3641217052530668,0.32546560115491624,0.31041269359101686,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4891991546903884,False,False,True,-0.0017794947365658764,0.0016772168043713033,0.0017794947365658764,0.0,0.0,0.0,0.0,0.0
clean_full_raw,949,2020-11-12,2020-11-18,2020,0.3641045031185892,0.3256969671130007,0.31019852976741,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4896616893804902,False,False,True,-0.002428699899487035,0.002327013851406896,0.002428699899487035,0.0,0.0,0.0,0.0,0.0
clean_full_raw,950,2020-11-13,2020-11-19,2020,0.36408385877226734,0.32608833198286735,0.3098278092438654,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4901242240705919,False,False,True,-0.002222318758522553,0.0021214572839007113,0.002222318758522553,0.0,0.0,0.0,0.0,0.0
clean_full_raw,951,2020-11-16,2020-11-20,2020,0.36407665283078755,0.3257521680325749,0.3101711791356374,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4905867587606936,False,False,True,-0.002529881718781879,0.0024252222530440296,0.002529881718781879,0.0,0.0,0.0,0.0,0.0
clean_full_raw,952,2020-11-17,2020-11-23,2020,0.3640670304893675,0.3255768823379893,0.3103560871716431,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4910492934507953,False,False,True,-0.00297988451406568,0.002872055632498865,0.00297988451406568,0.0,0.0,0.0,0.0,0.0
clean_full_raw,953,2020-11-18,2020-11-24,2020,0.36406061643039767,0.32524546882145083,0.31069391474715147,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.491511828140897,False,False,True,-0.0025432849268591726,0.0024393978337798614,0.0025432849268591726,0.0,0.0,0.0,0.0,0.0
clean_full_raw,954,2020-11-19,2020-11-25,2020,0.36405582452550034,0.3248219558703973,0.31112221960310227,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4919743628309987,False,False,True,-0.002365308835903835,0.002261368559428361,0.002365308835903835,0.0,0.0,0.0,0.0,0.0
clean_full_raw,955,2020-11-20,2020-11-27,2020,0.36404996744840584,0.3244625628738259,0.3114874696767681,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4924368975211004,False,False,True,-0.0007857686071133707,0.0006886696447672323,0.0007857686071133707,0.0,0.0,0.0,0.0,0.0
clean_full_raw,956,2020-11-23,2020-11-30,2020,0.3640448290338576,0.32406393208633866,0.3118912388788036,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4928994322112021,False,False,True,0.0006087290180394531,-0.0007050329215923984,0.0007050329215923984,0.0,0.0,0.0,0.0,0.0
clean_full_raw,957,2020-11-24,2020-12-01,2020,0.3640405471464662,0.32360126489601304,0.3123581879565206,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4933619669013039,False,False,True,0.0010257703030294547,-0.0011254271934152372,0.0011254271934152372,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,958,2020-11-25,2020-12-02,2020,0.36403446886487045,0.32323680967853957,0.31272872145558983,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4938245015914056,False,False,True,0.0002808340463156636,-0.0003788940790508114,0.0003788940790508114,0.0,0.0,0.0,0.0,0.0
clean_full_raw,959,2020-11-27,2020-12-03,2020,0.3640276554250718,0.32291304819305744,0.3130592963808707,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4942870362815073,False,False,True,-0.0012766976338142143,0.0011765573551924086,0.0012766976338142143,0.0,0.0,0.0,0.0,0.0
clean_full_raw,960,2020-11-30,2020-12-04,2020,0.36401696213741097,0.32287867667389397,0.3131043611876949,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.494749570971609,False,False,True,-0.0019466800056146044,0.0018464205608981809,0.0019466800056146044,0.0,0.0,0.0,0.0,0.0
clean_full_raw,961,2020-12-01,2020-12-07,2020,0.3640033142956572,0.32307773728730094,0.3129189484160419,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4952121056617107,False,False,True,-0.0025627511572855967,0.002458926252515415,0.0025627511572855967,0.0,0.0,0.0,0.0,0.0
clean_full_raw,962,2020-12-02,2020-12-08,2020,0.3639888852229451,0.32332164971454624,0.3126894650615086,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4956746403518124,False,False,True,-0.0023625609348916494,0.0022596975138329434,0.0023625609348916494,0.0,0.0,0.0,0.0,0.0
clean_full_raw,963,2020-12-03,2020-12-09,2020,0.36397594403335115,0.3234055994201643,0.31261845654548454,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4961371750419141,False,False,True,-0.0023633390698356133,0.0022616292839210076,0.0023633390698356133,0.0,0.0,0.0,0.0,0.0
clean_full_raw,964,2020-12-04,2020-12-10,2020,0.3639666407100925,0.32320249754794755,0.31283086174095986,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4965997097320158,False,False,True,-4.747799315460182e-05,-5.0811815010451724e-05,5.0811815010451724e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,965,2020-12-07,2020-12-11,2020,0.363958632889176,0.3228963197551413,0.31314504735468257,0.6868549526443174,0.0,0.31314504735468257,0.6868549526453174,0.0,0.3131450473546826,1.0,0,0.3131450473546826,1.4970622444221175,False,True,False,0.0001577703730005286,-0.0002553444412216211,0.0002553444412216211,-7.995283549841891e-05,-7.995984713809951e-05,-7.995984713809952e-05,7.011639680594862e-09,-1.1102230246251565e-16
clean_full_raw,966,2020-12-08,2020-12-14,2020,0.36395179279753476,0.32250009507632826,0.313548112125137,0.686451887873863,0.0,0.313548112125137,0.686451887874863,0.0,0.313548112125137,1.0,1,0.313548112125137,1.1843797317575366,False,True,False,0.0007451847755446042,-0.0008438262616512133,0.0008438262616512133,-0.0002645035108325041,-0.0002645801313023498,-0.0002645801313023498,7.662046984569957e-08,0.0
clean_full_raw,967,2020-12-09,2020-12-15,2020,0.3639441475543762,0.3221626452367961,0.3138932072078276,0.6861067927911724,0.0,0.31389320720782765,0.6861067927921723,0.0,0.31389320720782765,1.0,2,0.31389320720782765,0.8712941543225013,False,True,False,0.0008415692444704587,-0.0009404001879468219,0.0009404001879468219,-0.00029509001320343343,-0.0002951852310534718,-0.0002951852310534718,9.521785003838807e-08,0.0
clean_full_raw,968,2020-12-10,2020-12-16,2020,0.36393612255390223,0.3218378205838429,0.3142260568612547,0.6857739431377453,0.0,0.3142260568612548,0.6857739431387453,0.0,0.31422605686125477,1.0,3,0.31422605686125477,0.5578634818047754,False,True,False,0.0013043187849870986,-0.0014041863022537663,0.0014041863022537663,-0.00044101951870462885,-0.00044123192485578705,-0.00044123192485578705,2.1240615115820103e-07,0.0
clean_full_raw,969,2020-12-11,2020-12-17,2020,0.3639241170412809,0.3219392961522424,0.3141365868054766,0.6858634131935234,0.0,0.3141365868054766,0.7559000403663776,0.0,0.2440999596336224,0.7770503974590418,4,0.2440999596336224,0.2440999596336224,False,True,False,0.0010514856196702604,-0.0011513755791223478,0.0011513755791223478,-0.00028092845369375987,-0.0002810507323869037,-0.00028105073238690376,1.222786931438357e-07,0.0
clean_full_raw,970,2020-12-14,2020-12-18,2020,0.36391171283886037,0.3220515418096034,0.31403674535053616,0.6859632546484637,0.0,0.31403674535053616,0.6879916148979777,0.0,0.31200838510202233,0.9935410098386742,0,0.31200838510202233,0.31200838510202233,False,True,False,0.0005215280440677776,-0.0005924136969382822,0.0005924136969382822,-0.00018480037594813926,-0.00018483804089403232,-0.00018483804089403232,3.7664945893065667e-08,0.0
clean_full_raw,971,2020-12-15,2020-12-21,2020,0.3638983556299061,0.32225065008440634,0.3138509942846874,0.6861490057143126,0.0,0.3138509942846875,0.6912809558108084,0.0,0.3087190441891916,0.9836484504145278,1,0.3087190441891916,0.3087190441891916,False,True,False,0.0010710669174648516,-0.001146765222940649,0.001146765222940649,-0.00035388795841611974,-0.00035402826353564236,-0.00035402826353564236,1.4030511952261996e-07,0.0
clean_full_raw,972,2020-12-16,2020-12-22,2020,0.3638847551360349,0.3224462410185406,0.31366900384442425,0.6863309961545756,0.0,0.3136690038444243,0.69154796272314,0.0,0.30845203727686,0.9833679244565972,2,0.30845203727686,0.30845203727686,False,True,False,0.0006217355449109158,-0.0006936218487839436,0.0006936218487839436,-0.00021389776412998875,-0.00021394907235714952,-0.00021394907235714952,5.130822716077122e-08,-1.1102230246251565e-16
clean_full_raw,973,2020-12-17,2020-12-23,2020,0.36387025121223393,0.32270966951008967,0.3134200792766765,0.6865799207223235,0.0,0.3134200792766765,0.6941360469457594,0.0,0.30586395305424063,0.9758913779874149,3,0.30586395305424063,0.30586395305424063,False,True,False,0.0004397836204845684,-0.0005122846631088738,0.0005122846631088738,-0.00015666155498949834,-0.00015668941214754006,-0.00015668941214754006,2.7857158041720608e-08,0.0
clean_full_raw,974,2020-12-18,2020-12-24,2020,0.36385611185357997,0.3229096006710888,0.31323428747433124,0.6867657125246688,0.0,0.31323428747433124,0.7610585203240139,0.0,0.2389414796759861,0.762820320861479,4,0.2389414796759861,0.2389414796759861,False,True,False,0.0003990161702409219,-0.00047806073930272065,0.00047806073930272065,-0.00011420776214248366,-0.00011422854042398793,-0.00011422854042398793,2.077828150426938e-08,1.1102230246251565e-16
clean_full_raw,975,2020-12-21,2020-12-28,2020,0.3638411006366477,0.32300307252728,0.3131558268350723,0.6868441731639278,0.0,0.3131558268350723,0.6912258410257566,0.0,0.30877415897424343,0.9860080270416411,0,0.30877415897424343,0.30877415897424343,False,True,False,0.00020307327577988757,-0.00027594621004985593,0.00027594621004985593,-8.519693316056071e-05,-8.520505893027419e-05,-8.520505893027418e-05,8.125769713481857e-09,0.0
clean_full_raw,976,2020-12-22,2020-12-29,2020,0.36382535065397015,0.3231962272950238,0.3129784220500059,0.687021577948994,0.0,0.3129784220500059,0.6978989863914196,0.0,0.30210101360858044,0.9652455004080518,1,0.30210101360858044,0.30210101360858044,False,True,False,-0.00041712438791717906,0.00034551969858998146,0.00041712438791717906,0.000104394436946928,0.0001043818511657646,0.0001043818511657646,1.258578116340248e-08,0.0
clean_full_raw,977,2020-12-23,2020-12-30,2020,0.3638103439151122,0.32329901472698197,0.3128906413569057,0.6871093586420943,0.0,0.3128906413569058,0.6953644094801812,0.0,0.3046355905198188,0.9736168176801727,2,0.3046355905198188,0.3046355905198188,False,True,False,0.00035190679505489077,-0.0004253842652634987,0.0004253842652634987,-0.00012956802215274445,-0.00012958718684638517,-0.00012958718684638517,1.9164693640724836e-08,2.220446049250313e-16
clean_full_raw,978,2020-12-24,2020-12-31,2020,0.36379583644087043,0.3233685628067846,0.31283560075134503,0.687164399247655,0.0,0.31283560075134503,0.6968073004986084,0.0,0.3031926995013916,0.9691758187789568,3,0.3031926995013916,0.3031926995013916,False,True,False,-0.00045553600229343577,0.0003819575191732868,0.00045553600229343577,0.00011582214313160866,0.00011580673133300337,0.00011580673133300336,1.5411798605285206e-08,-1.1102230246251565e-16
clean_full_raw,979,2020-12-28,2021-01-04,2020,0.3637818927031547,0.32343242524854143,0.3127856820473038,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.23711944355760806,False,False,True,-0.0018972109800899017,0.0018151453085785147,0.0018972109800899017,0.0,0.0,0.0,0.0,0.0
clean_full_raw,980,2020-12-29,2021-01-05,2020,0.36376799933686826,0.3234611900871099,0.3127708105750218,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.5446520360433478,False,False,True,-0.0026992958440393753,0.0026201674820177877,0.0026992958440393753,0.0,0.0,0.0,0.0,0.0
clean_full_raw,981,2020-12-30,2021-01-06,2020,0.3637554730967493,0.3233806948201277,0.31286383208212293,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8493032213653453,False,False,True,-0.0021337407904478338,0.0020543310943587707,0.0021337407904478338,0.0,0.0,0.0,0.0,0.0
clean_full_raw,982,2020-12-31,2021-01-07,2020,0.36374138746948315,0.32344937419692016,0.31280923833259655,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1518096028383382,False,False,True,-0.0033102555774727977,0.003219812777280232,0.0033102555774727977,0.0,0.0,0.0,0.0,0.0
clean_full_raw,983,2021-01-04,2021-01-08,2021,0.36372915333600386,0.3233677262857143,0.3129031203772818,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4577809716564916,False,False,True,-0.0034049602765759486,0.003315199144292118,0.0034049602765759486,0.0,0.0,0.0,0.0,0.0
clean_full_raw,984,2021-01-05,2021-01-11,2021,0.3637205506348371,0.323035379206274,0.31324407015788885,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4582435063465933,False,False,True,-0.003686507281797083,0.0035775930780864566,0.003686507281797083,0.0,0.0,0.0,0.0,0.0
clean_full_raw,985,2021-01-06,2021-01-12,2021,0.36371299601895657,0.32258518544942444,0.31370181853061907,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.458706041036695,False,False,True,-0.001341201730363162,0.0012421804670342126,0.001341201730363162,0.0,0.0,0.0,0.0,0.0
clean_full_raw,986,2021-01-07,2021-01-13,2021,0.36370403446306554,0.32226671275042895,0.3140292527855055,0.6859707472134945,0.0,0.3140292527855055,0.6859707472144945,0.0,0.31402925278550553,1.0,1,0.31402925278550553,1.4591685757267967,False,True,False,-0.001980121406097992,0.001878561773506923,0.001980121406097992,0.0005903035374879919,0.0005899233500457931,0.0005899233500457931,3.8018744219871833e-07,0.0
clean_full_raw,987,2021-01-08,2021-01-14,2021,0.3636973187450134,0.3217494797283827,0.31455320152560395,0.6854467984733961,0.0,0.31455320152560395,0.685446798474396,0.0,0.31455320152560395,1.0,2,0.31455320152560395,1.1456018576313929,False,True,False,-0.001205843948930761,0.001106757314607933,0.001205843948930761,0.00034826612598246823,0.0003481340566218054,0.0003481340566218054,1.3206936066284796e-07,0.0
clean_full_raw,988,2021-01-11,2021-01-15,2021,0.3636899630871917,0.3212424232893019,0.31506761362250624,0.6849323863764937,0.0,0.31506761362250624,0.6849323863774937,0.0,0.3150676136225063,1.0,3,0.3150676136225063,0.8315111907958906,False,True,False,-0.00170283609785959,0.0016031641376945975,0.00170283609785959,0.0005053824715129506,0.0005051050991086199,0.0005051050991086199,2.773724043307049e-07,0.0
clean_full_raw,989,2021-01-12,2021-01-19,2021,0.36368345743580105,0.32070700249370676,0.3156095400694922,0.6843904599295078,0.0,0.3156095400694922,0.6843904599305077,0.0,0.31560954006949227,1.0,4,0.31560954006949227,0.5169061118634861,False,True,False,0.00013912126344130078,-0.00023702446899512,0.00023702446899512,-7.480111631240464e-05,-7.480718364476545e-05,-7.480718364476544e-05,6.067332360810106e-09,0.0
clean_full_raw,990,2021-01-13,2021-01-20,2021,0.36367348087081913,0.32061274752215885,0.31571377160602193,0.684286228392978,0.0,0.315713771606022,0.7982408935159044,0.0,0.20175910648409556,0.6390570340272327,0,0.20175910648409556,0.20175910648409556,False,True,False,-0.000866275096596948,0.0007684968429171355,0.000866275096596948,0.0001550988013796072,0.0001550512363628096,0.0001550512363628096,4.756501679759875e-08,0.0
clean_full_raw,991,2021-01-14,2021-01-21,2021,0.3636641138142364,0.3203850291004623,0.3159508570843013,0.6840491429146988,0.0,0.3159508570843013,0.6840491429156987,0.0,0.31595085708430126,1.0,1,0.31595085708430126,0.32629025447652316,False,True,False,8.628626813903381e-06,-8.07932776294169e-05,8.07932776294169e-05,-2.552599993382776e-05,-2.5526705313664175e-05,-2.5526705313664175e-05,7.053798364162135e-10,1.1102230246251565e-16
clean_full_raw,992,2021-01-15,2021-01-22,2021,0.363653793252189,0.3202956010885967,0.31605060565821413,0.6839493943407858,0.0,0.3160506056582142,0.6839493943417858,0.0,0.3160506056582142,1.0,2,0.3160506056582142,0.3323178147403636,False,True,False,0.00018767838537823463,-0.00025858184007461097,0.00025858184007461097,-8.171772058681838e-05,-8.172494716779628e-05,-8.172494716779628e-05,7.226580977899512e-09,-1.1102230246251565e-16
clean_full_raw,993,2021-01-19,2021-01-25,2021,0.36364380012677194,0.32010639332798335,0.31624980654424456,0.6837501934547554,0.0,0.3162498065442446,0.6837501934557554,0.0,0.3162498065442446,1.0,3,0.3162498065442446,0.3418994593769298,False,True,False,0.0003713970737533069,-0.0004416128527949551,0.0004416128527949551,-0.00013963889503858373,-0.00013965997926385654,-0.00013965997926385654,2.1084225272811896e-08,0.0
clean_full_raw,994,2021-01-20,2021-01-26,2021,0.36363229407756187,0.3202493068499172,0.31611839907152084,0.6838816009274791,0.0,0.31611839907152084,0.6838816009284792,0.0,0.3161183990715209,1.0,4,0.3161183990715209,0.34022558391938373,False,True,False,-0.0005648144214239244,0.0004918224150412448,0.0005648144214239244,0.0001555002627738068,0.0001554741144703274,0.0001554741144703274,2.61483034793902e-08,1.1102230246251565e-16
clean_full_raw,995,2021-01-21,2021-01-27,2021,0.3636215030587156,0.3201860091951765,0.31619248774510783,0.6838075122538921,0.0,0.31619248774510783,0.7705701492506836,0.0,0.22942985074931643,0.7256018395170306,0,0.22942985074931643,0.22942985074931643,False,True,False,0.00030147394912776625,-0.00038122970171329887,0.00038122970171329887,-8.745262733499474e-05,-8.746547356528858e-05,-8.746547356528859e-05,1.2846230293831807e-08,-1.1102230246251565e-16
clean_full_raw,996,2021-01-22,2021-01-28,2021,0.36360834915856727,0.3202767384353975,0.3161149124050352,0.6838850875939648,0.0,0.3161149124050352,0.6840971423318702,0.0,0.31590285766812976,0.9993291846458868,1,0.31590285766812976,0.31590285766812976,False,True,False,-0.0002307071708306283,0.0001611837691946884,0.0002307071708306283,5.0921220622319895e-05,5.0918413298322327e-05,5.0918413298322327e-05,2.807323997568265e-09,-2.220446049250313e-16
clean_full_raw,997,2021-01-25,2021-01-29,2021,0.3635950668660651,0.3203854129603889,0.31601952017254614,0.6839804798264539,0.0,0.3160195201725461,0.68512135859504,0.0,0.31487864140496,0.9963898471620894,2,0.31487864140496,0.31487864140496,False,True,False,-0.000450476034778676,0.000379792411547333,0.000450476034778676,0.00011960407799212577,0.00011958851856393766,0.00011958851856393767,1.55594281881058e-08,1.1102230246251565e-16
clean_full_raw,998,2021-01-26,2021-02-01,2021,0.3635816384809731,0.3205148312556347,0.31590353026239215,0.6840964697366078,0.0,0.31590353026239215,0.6860808583509308,0.0,0.3139191416490692,0.9937183715178024,3,0.3139191416490692,0.3139191416490692,False,True,False,0.0001229240102257064,-0.00019585170100772122,0.00019585170100772122,-6.147746732691623e-05,-6.148159787085398e-05,-6.148159787085398e-05,4.1305439377561405e-09,0.0
clean_full_raw,999,2021-01-27,2021-02-02,2021,0.36356926111330656,0.32046475535525515,0.3159659835304382,0.6840340164685618,0.0,0.3159659835304382,0.6840340164695617,0.0,0.31596598353043825,1.0,4,0.31596598353043825,0.319690416051029,False,True,False,0.00040003635080848365,-0.00047031004002302514,0.00047031004002302514,-0.0001485780725125696,-0.0001486019743601149,-0.0001486019743601149,2.390184754530152e-08,0.0
clean_full_raw,1000,2021-01-28,2021-02-03,2021,0.36355660281721247,0.3205761447210437,0.3158672524607439,0.6841327475382561,0.0,0.3158672524607439,0.7681324915112968,0.0,0.2318675084887032,0.7340663100791678,0,0.2318675084887032,0.2318675084887032,False,True,False,-0.0007837086660605041,0.0007031303322326216,0.0007837086660605041,0.00016307711067021417,0.00016303307827761208,0.00016303307827761208,4.4032392602097806e-08,0.0
clean_full_raw,1001,2021-01-29,2021-02-04,2021,0.36354373857850525,0.3205812290192522,0.31587503240124254,0.6841249675977574,0.0,0.31587503240124254,0.6841249675987574,0.0,0.3158750324012426,1.0,1,0.3158750324012426,0.3173837606241978,False,True,False,-0.0012305092173779404,0.001159850893526363,0.0012305092173779404,0.00036651331261980944,0.0003663679385732501,0.0003663679385732501,1.4537404655935726e-07,0.0
clean_full_raw,1002,2021-02-01,2021-02-05,2021,0.3635312050121842,0.32054754073649966,0.315921254250316,0.684078745748684,0.0,0.31592125425031603,0.684078745749684,0.0,0.31592125425031603,1.0,2,0.31592125425031603,0.3192416746892959,False,True,False,-0.0017201429920467065,0.0016475880006182218,0.0017201429920467065,0.0005208014540304343,0.0005205080676430791,0.0005205080676430791,2.933863873552222e-07,0.0
clean_full_raw,1003,2021-02-02,2021-02-08,2021,0.3635183397233802,0.32062002924655436,0.31586163102906534,0.6841383689699346,0.0,0.31586163102906534,0.6841383689709346,0.0,0.3158616310290654,1.0,3,0.3158616310290654,0.31647246482073355,False,True,False,-0.0018327686256640603,0.0017588615645366154,0.0018327686256640603,0.0005558912067725752,0.0005555568825288691,0.000555556882528869,3.343242437060497e-07,0.0
clean_full_raw,1004,2021-02-03,2021-02-09,2021,0.36350504584054294,0.3207352706289436,0.3157596835295132,0.6842403164694867,0.0,0.31575968352951334,0.6859326874749943,0.0,0.31406731252500575,0.9946403195443113,4,0.31406731252500575,0.31406731252500575,False,True,False,-0.0009045942739185479,0.0008355814521219573,0.0009045942739185479,0.00026250403473658144,0.0002624288210636849,0.0002624288210636849,7.521367289653035e-08,-2.220446049250313e-16
clean_full_raw,1005,2021-02-04,2021-02-10,2021,0.3634935890417505,0.32062934110705943,0.3158770698501901,0.68412293014881,0.0,0.3158770698501901,0.7644092952556429,0.0,0.23559070474435703,0.7458303474072678,0,0.23559070474435706,0.23559070474435706,False,True,False,-0.0008257094792232298,0.0007483789706929103,0.0008257094792232298,0.0001763615667376406,0.00017631112912139927,0.00017631112912139927,5.043761624134134e-08,0.0
clean_full_raw,1006,2021-02-05,2021-02-11,2021,0.3634818142586592,0.32045347970691523,0.3160647060334254,0.6839352939655746,0.0,0.3160647060334255,0.6839352939665746,0.0,0.31606470603342546,1.0,1,0.31606470603342546,0.3236649258628095,False,True,False,-0.0008967635320452057,0.0008251516867470974,0.0008967635320452057,0.0002608749244107164,0.0002608013253047065,0.0002608013253047065,7.359910600987594e-08,0.0
clean_full_raw,1007,2021-02-08,2021-02-12,2021,0.3634704940263507,0.3202029888861795,0.3163265170864697,0.6836734829125303,0.0,0.31632651708646975,0.6836734829135303,0.0,0.31632651708646975,1.0,2,0.31632651708646975,0.33439417012266337,False,True,False,-0.0008655382846198883,0.0007944930418219053,0.0008655382846198883,0.0002513874784181662,0.00025131921676895826,0.00025131921676895826,6.826164920792875e-08,0.0
clean_full_raw,1008,2021-02-09,2021-02-16,2021,0.3634592001544362,0.319948203717305,0.31659259612725876,0.6834074038717413,0.0,0.31659259612725876,0.6834074038727412,0.0,0.31659259612725876,1.0,3,0.31659259612725876,0.3455029564059382,False,True,False,-0.0024638359446919867,0.0023796563847244706,0.0024638359446919867,0.0007539943736365796,0.000753381592730727,0.000753381592730727,6.127809058525556e-07,0.0
clean_full_raw,1009,2021-02-10,2021-02-17,2021,0.3634469449940775,0.31987233681758775,0.31668071818733484,0.6833192818116652,0.0,0.31668071818733484,0.6833192818126652,0.0,0.3166807181873348,1.0,4,0.3166807181873348,0.34868878391506053,False,True,False,-0.0012343227051839862,0.0011570649559528954,0.0012343227051839862,0.00036656503581587057,0.0003664201612405598,0.0003664201612405598,1.448745753107627e-07,0.0
clean_full_raw,1010,2021-02-11,2021-02-18,2021,0.36343521336100243,0.3198064952443358,0.31675829139366185,0.6832417086053382,0.0,0.31675829139366185,0.7284124722553875,0.0,0.2715875277446125,0.8573967442168328,0,0.2715875277446125,0.2715875277446125,False,True,False,-0.001694404843718442,0.0016116171307041485,0.001694404843718442,0.0004379520852012794,0.0004376951121988057,0.0004376951121988057,2.569730024736959e-07,0.0
clean_full_raw,1011,2021-02-12,2021-02-19,2021,0.36342311105175323,0.3197242431316794,0.31685264581556727,0.6831473541834326,0.0,0.31685264581556727,0.6831473541844326,0.0,0.3168526458155673,1.0,1,0.3168526458155673,0.3217432672296212,False,True,False,-0.0029101736233382355,0.0028253833723615243,0.0029101736233382355,0.0008960944605539137,0.0008952301969760593,0.0008952301969760593,8.642635778544723e-07,0.0
clean_full_raw,1012,2021-02-16,2021-02-22,2021,0.36341096119267874,0.3196469935717781,0.3169420452345432,0.6830579547644569,0.0,0.3169420452345432,0.6830579547654568,0.0,0.31694204523454317,1.0,2,0.31694204523454317,0.3267060575260048,False,True,False,-0.00242693519915783,0.0023418917017969157,0.00242693519915783,0.0007428377797053849,0.0007422439456853194,0.0007422439456853193,5.938340200654793e-07,0.0
clean_full_raw,1013,2021-02-17,2021-02-23,2021,0.36340024548648325,0.3192830366419765,0.31731671787054033,0.6826832821284597,0.0,0.31731671787054033,0.6826832821294597,0.0,0.3173167178705403,1.0,3,0.3173167178705403,0.34188677496343667,False,True,False,-0.00418590335814849,0.00409757883611126,0.00418590335814849,0.0013020497729179068,0.0013002302674906135,0.0013002302674906135,1.8195054272932432e-06,0.0
clean_full_raw,1014,2021-02-18,2021-02-24,2021,0.3633884890301574,0.31916273025140907,0.3174487807174334,0.6825512192815666,0.0,0.31744878071743343,0.6825512192825666,0.0,0.31744878071743343,1.0,4,0.31744878071743343,0.349041713195144,False,True,False,-0.0033064902918340097,0.0032252890193807714,0.0033064902918340097,0.0010249914886851475,0.0010238640666637524,0.0010238640666637524,1.127422021395116e-06,0.0
clean_full_raw,1015,2021-02-19,2021-02-25,2021,0.36337712870030975,0.3189578378611072,0.317665033437583,0.682334966561417,0.0,0.317665033437583,0.6876031028435992,0.0,0.31239689715640084,0.9834160649531567,0,0.31239689715640084,0.31239689715640084,False,True,False,-0.002255740138464812,0.0021765119055574622,0.002255740138464812,0.000680444492101235,0.0006799355659201165,0.0006799355659201165,5.089261811184282e-07,0.0
clean_full_raw,1016,2021-02-22,2021-02-26,2021,0.3633657495539444,0.31854108945509774,0.3180931609899578,0.6819068390090421,0.0,0.3180931609899578,0.6819068390100421,0.0,0.3180931609899579,1.0,1,0.3180931609899579,0.3352197844451903,False,True,False,-0.0015078396688734533,0.0014350337093928039,0.0015078396688734533,0.0004566977912434913,0.0004564744087479016,0.00045647440874790164,2.2338249558971363e-07,-2.220446049250313e-16
clean_full_raw,1017,2021-02-23,2021-03-01,2021,0.3633540408834721,0.3182336082330167,0.3184123508825111,0.6815876491164888,0.0,0.3184123508825111,0.6815876491174888,0.0,0.31841235088251113,1.0,2,0.31841235088251113,0.34937608229358363,False,True,False,-0.002383213107900747,0.0023079914787904384,0.002383213107900747,0.0007354711835303142,0.0007348929925784668,0.0007348929925784669,5.781909518474265e-07,0.0
clean_full_raw,1018,2021-02-24,2021-03-02,2021,0.3633415351678359,0.31761975932479797,0.31903870550636615,0.6809612944926339,0.0,0.31903870550636615,0.6809612944936339,0.0,0.31903870550636615,1.0,3,0.31903870550636615,0.37474758932152663,False,True,False,-0.002255918912614893,0.0021783922232953092,0.002255918912614893,0.0006955070458333712,0.0006949914350052704,0.0006949914350052704,5.156108281008593e-07,-2.220446049250313e-16
clean_full_raw,1019,2021-02-25,2021-03-03,2021,0.3633282228661006,0.31719600501214007,0.3194757721207592,0.6805242278782407,0.0,0.3194757721207592,0.6805242278792407,0.0,0.3194757721207593,1.0,4,0.3194757721207593,0.3940974805559707,False,True,False,-0.003677010227728303,0.0035934606282015473,0.003677010227728303,0.0011494279250997995,0.001148023608780238,0.0011480236087802382,1.4043163195614616e-06,0.0
clean_full_raw,1020,2021-02-26,2021-03-04,2021,0.36331517422714105,0.31697044564942084,0.319714380122438,0.6802856198765619,0.0,0.319714380122438,0.680285619877562,0.0,0.3197143801224381,1.0,0,0.3197143801224381,0.4010798516001164,False,True,False,-0.0040816395492147125,0.003996188808655685,0.0040816395492147125,0.0012793765238805785,0.0012776390278115767,0.0012776390278115767,1.7374960690017677e-06,0.0
clean_full_raw,1021,2021-03-01,2021-03-05,2021,0.36330217801882114,0.31687172518963835,0.31982609679054036,0.6801739032084596,0.0,0.3198260967905404,0.6801739032094596,0.0,0.3198260967905404,1.0,1,0.3198260967905404,0.4090506553326958,False,True,False,-0.003934498343712267,0.003849677145903456,0.003934498343712267,0.0012328399136572934,0.0012312272154780502,0.00123122721547805,1.612698179243163e-06,0.0
clean_full_raw,1022,2021-03-02,2021-03-08,2021,0.36328849676051433,0.3166030583237356,0.32010844491475005,0.6798915550842499,0.0,0.32010844491475005,0.6798915550852499,0.0,0.3201084449147501,1.0,2,0.3201084449147501,0.4227973039663375,False,True,False,-0.0020157707950131678,0.0019416442965780232,0.0020157707950131678,0.0006219470795171837,0.0006215367363551848,0.0006215367363551848,4.1034316199887576e-07,0.0
clean_full_raw,1023,2021-03-03,2021-03-09,2021,0.3632748999200519,0.3163625345213096,0.3203625655576384,0.6796374344413615,0.0,0.3203625655576384,0.6796374344423615,0.0,0.3203625655576385,1.0,3,0.3203625655576385,0.4360899279481605,False,True,False,-0.0010035872857805748,0.0009332388875591625,0.0010035872857805748,0.000299069629381406,0.0002989748042966098,0.0002989748042966098,9.48250847961833e-08,0.0
clean_full_raw,1024,2021-03-04,2021-03-10,2021,0.3632597446028355,0.3158705394675085,0.3208697159286561,0.6791302840703439,0.0,0.3208697159286561,0.6791302840713439,0.0,0.3208697159286561,1.0,4,0.3208697159286561,0.45862614137698765,False,True,False,0.0004090052105802608,-0.0004764030056789786,0.0004764030056789786,-0.00015283856983354992,-0.0001528632970997718,-0.0001528632970997718,2.4727266221879823e-08,0.0
clean_full_raw,1025,2021-03-05,2021-03-11,2021,0.3632434276659836,0.31532959435006586,0.3214269779829504,0.6785730220160496,0.0,0.3214269779829505,0.6785730220170496,0.0,0.32142697798295045,1.0,0,0.32142697798295045,0.48348612081710285,False,True,False,-0.0003796083189311053,0.0003104523195837664,0.0003796083189311053,9.97982621519586e-05,9.978775089160718e-05,9.978775089160718e-05,1.0511260351418641e-08,0.0
clean_full_raw,1026,2021-03-08,2021-03-12,2021,0.3632265239050274,0.31483703490906934,0.32193644118490333,0.6780635588140967,0.0,0.32193644118490333,0.6780635588150967,0.0,0.3219364411849033,1.0,1,0.3219364411849033,0.5069723186243555,False,True,False,0.0015492360523401347,-0.0016214701069717013,0.0016214701069717013,-0.0005217234063050964,-0.000522010315726174,-0.0005220103157261739,2.8690942107756443e-07,0.0
clean_full_raw,1027,2021-03-09,2021-03-15,2021,0.3632119096168494,0.3147001504066496,0.322087939975501,0.677912060023499,0.0,0.322087939975501,0.677912060024499,0.0,0.322087939975501,1.0,2,0.322087939975501,0.5180375917714077,False,True,False,0.00013283058726007782,-0.00020064971692387892,0.00020064971692387892,-6.46224587204002e-05,-6.462685398067958e-05,-6.462685398067959e-05,4.39526027937653e-09,0.0
clean_full_raw,1028,2021-03-10,2021-03-16,2021,0.36319885755843234,0.31472644582087317,0.32207469661969457,0.6779253033793055,0.0,0.32207469661969457,0.6779253033803054,0.0,0.32207469661969457,1.0,3,0.32207469661969457,0.5227542481295793,False,True,False,0.0003490036478194639,-0.00041638795585317693,0.00041638795585317693,-0.00013408909749047012,-0.00013410802455750674,-0.00013410802455750674,1.8927067036621443e-08,0.0
clean_full_raw,1029,2021-03-11,2021-03-17,2021,0.3631881094610582,0.3149803199183341,0.3218315706196077,0.6781684293793923,0.0,0.3218315706196077,0.6781684293803922,0.0,0.32183157061960777,1.0,4,0.32183157061960777,0.5189545361866472,False,True,False,-9.682514181426219e-05,2.952138744225869e-05,9.682514181426219e-05,9.501009594009812e-06,9.50091448741208e-06,9.50091448741208e-06,9.51065977325584e-11,0.0
clean_full_raw,1030,2021-03-12,2021-03-18,2021,0.36317605176203704,0.315057575831951,0.3217663724050118,0.6782336275939881,0.0,0.3217663724050118,0.6782336275949881,0.0,0.3217663724050119,1.0,0,0.3217663724050119,0.5210082332579238,False,True,False,0.0012932601038065778,-0.0013618254367091624,0.0013618254367091624,-0.0004379872995576739,-0.0004381896306187783,-0.00043818963061877835,2.023310611044024e-07,0.0
clean_full_raw,1031,2021-03-15,2021-03-19,2021,0.3631672153499167,0.3154672914146208,0.3213654932344624,0.6786345067645375,0.0,0.3213654932344624,0.6786345067655375,0.0,0.32136549323446245,1.0,1,0.32136549323446245,0.5112006304133934,False,True,False,0.0020622720708403466,-0.0021352693634216933,0.0021352693634216933,-0.0006857048422287868,-0.0006862018921644491,-0.0006862018921644491,4.970499356622866e-07,0.0
clean_full_raw,1032,2021-03-16,2021-03-22,2021,0.36315573996946315,0.3155863640641539,0.32125789596538296,0.6787421040336171,0.0,0.32125789596538296,0.6787421040346171,0.0,0.3212578959653829,1.0,2,0.3212578959653829,0.51109307476492,False,True,False,0.0023512355515645012,-0.0024220396093492607,0.0024220396093492607,-0.0007774599591074884,-0.0007780993488443615,-0.0007780993488443614,6.393897368730693e-07,0.0
clean_full_raw,1033,2021-03-17,2021-03-23,2021,0.3631445056883385,0.3157389357929219,0.3211165585177396,0.6788834414812605,0.0,0.3211165585177396,0.6788834414822604,0.0,0.32111655851773957,1.0,3,0.32111655851773957,0.5096902496181832,False,True,False,0.003863099389866309,-0.003945300268559884,0.003945300268559884,-0.0012652054099723201,-0.0012669012445590637,-0.0012669012445590635,1.6958345867435897e-06,0.0
clean_full_raw,1034,2021-03-18,2021-03-24,2021,0.3631326323836661,0.31580331980569987,0.321064047809634,0.678935952189366,0.0,0.321064047809634,0.678935952190366,0.0,0.32106404780963405,1.0,4,0.32106404780963405,0.5110578146999016,False,True,False,0.0033251384041603133,-0.003402875126552811,0.003402875126552811,-0.0010912793077140375,-0.0010925408623217662,-0.0010925408623217662,1.2615546077286797e-06,0.0
clean_full_raw,1035,2021-03-19,2021-03-25,2021,0.36312257893908967,0.3161156403958506,0.32076178066405964,0.6792382193349403,0.0,0.32076178066405964,0.6792382193359403,0.0,0.3207617806640597,1.0,0,0.3207617806640597,0.5034588813730054,False,True,False,0.005011541405186221,-0.005104654002807249,0.005104654002807249,-0.0016345410203277596,-0.0016373779076143732,-0.0016373779076143732,2.8368872866135243e-06,0.0
clean_full_raw,1036,2021-03-22,2021-03-26,2021,0.3631133893372053,0.3165436459440973,0.32034296471769746,0.6796570352813026,0.0,0.32034296471769746,0.6796570352823026,0.0,0.3203429647176974,1.0,1,0.3203429647176974,0.49080109079022094,False,True,False,0.004222410633032595,-0.004308247566611831,0.004308247566611831,-0.001378097260581087,-0.0013801167982262395,-0.0013801167982262393,2.0195376451523795e-06,0.0
clean_full_raw,1037,2021-03-23,2021-03-29,2021,0.3631038328805125,0.3169963157072395,0.319899851411248,0.680100148587752,0.0,0.319899851411248,0.680100148588752,0.0,0.319899851411248,1.0,2,0.319899851411248,0.4766165697511209,False,True,False,0.0024461680514192533,-0.0025204558567091064,0.0025204558567091064,-0.000805602604329667,-0.0008062934540498529,-0.0008062934540498529,6.908497201858375e-07,0.0
clean_full_raw,1038,2021-03-24,2021-03-30,2021,0.36309532827481955,0.3176970008139988,0.3192076709101816,0.6807923290888184,0.0,0.3192076709101816,0.6807923290898183,0.0,0.31920767091018165,1.0,3,0.31920767091018165,0.4529577866565331,False,True,False,0.0029397765266827246,-0.003017178617899926,0.003017178617899926,-0.0009621177741390004,-0.0009631065593398362,-0.0009631065593398362,9.88785200835827e-07,0.0
clean_full_raw,1039,2021-03-25,2021-03-31,2021,0.3630851886514003,0.31826152468288677,0.3186532866647127,0.6813467133342873,0.0,0.3186532866647128,0.6813467133352873,0.0,0.31865328666471276,1.0,4,0.31865328666471276,0.4334258809996516,False,True,False,0.0027255586511310964,-0.002803196303156344,0.002803196303156344,-0.000892394975821588,-0.0008932477151671417,-0.0008932477151671417,8.527393455536091e-07,2.220446049250313e-16
clean_full_raw,1040,2021-03-26,2021-04-01,2021,0.36307502891473253,0.319109110389472,0.3178158606947953,0.6821841393042047,0.0,0.3178158606947954,0.6821841393052046,0.0,0.31781586069479534,1.0,0,0.31781586069479534,0.40324935153681296,False,True,False,0.001021344617869173,-0.001097677494171311,0.001097677494171311,-0.0003487287188940764,-0.00034885931757536144,-0.00034885931757536144,1.305986812850349e-07,2.220446049250313e-16
clean_full_raw,1041,2021-03-29,2021-04-05,2021,0.363062934331291,0.3197736279433456,0.3171634377243634,0.6828365622746366,0.0,0.3171634377243634,0.6828365622756366,0.0,0.3171634377243634,1.0,1,0.3171634377243634,0.3786366542852919,False,True,False,-0.00011956729157568593,4.684068222084547e-05,0.00011956729157568593,1.4856389383279902e-05,1.4856151798517817e-05,1.4856151798517818e-05,2.3758476208526197e-10,0.0
clean_full_raw,1042,2021-03-30,2021-04-06,2021,0.3630501457288668,0.3200995791052088,0.3168502751649244,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.36570973358128134,False,False,True,0.0008535394373029249,-0.0009279026409769591,0.0009279026409769591,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1043,2021-03-31,2021-04-07,2021,0.3630368112748925,0.32052439341948347,0.3164387953046241,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.6661178079947679,False,False,True,0.0006141035395995451,-0.0006900213152103063,0.0006900213152103063,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1044,2021-04-01,2021-04-08,2021,0.36302317231727094,0.3209066409308486,0.3160701867508805,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.9673686750462396,False,False,True,0.0008268415320085246,-0.0009033028969258977,0.0009033028969258977,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1045,2021-04-05,2021-04-09,2021,0.363010882724551,0.3209800766811133,0.3160090405933355,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.2786698840796293,False,False,True,0.0006998196202217027,-0.000773606319100277,0.000773606319100277,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1046,2021-04-06,2021-04-12,2021,0.36299943899521403,0.320869390287611,0.31613117071617486,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5965929795300648,False,False,True,0.00193873515405862,-0.002018023211637804,0.002018023211637804,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1047,2021-04-07,2021-04-13,2021,0.3629870964997341,0.32096302056952036,0.3160498829297455,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5970555142201666,False,False,True,0.0012996504955570104,-0.0013996333312644236,0.0013996333312644236,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1048,2021-04-08,2021-04-14,2021,0.3629750545435712,0.3210178237389595,0.3160071217164693,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5975180489102683,False,False,True,0.0022426786295920275,-0.002345706200998132,0.002345706200998132,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1049,2021-04-09,2021-04-15,2021,0.36296278266578974,0.3211173488113301,0.3159198685218802,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.59798058360037,False,False,True,0.002243308126822841,-0.002347159059348004,0.002347159059348004,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1050,2021-04-12,2021-04-16,2021,0.3629504291757025,0.32119508078173137,0.31585449004156607,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5984431182904717,False,False,True,0.0021802433957426284,-0.0022838067715011032,0.0022838067715011032,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1051,2021-04-13,2021-04-19,2021,0.3629369361254852,0.3214990886246203,0.3155639752488945,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5989056529805734,False,False,True,0.0024583842033048557,-0.002562921891879255,0.002562921891879255,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1052,2021-04-14,2021-04-20,2021,0.362925420960917,0.3216730263384042,0.31540155269967873,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5993681876706751,False,False,True,0.0023397255398827075,-0.00244328246834421,0.00244328246834421,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1053,2021-04-15,2021-04-21,2021,0.36291254627558606,0.3220157022229421,0.3150717515004718,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5998307223607768,False,False,True,0.0008834800915352948,-0.0009825989871177245,0.0009825989871177245,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1054,2021-04-16,2021-04-22,2021,0.36289934437175153,0.32234339272576473,0.3147572629014837,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.6002932570508785,False,False,True,0.00039101668807263354,-0.0004902478675173035,0.0004902478675173035,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1055,2021-04-19,2021-04-23,2021,0.3628858921082333,0.3226491831571614,0.31446492473360527,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.6007557917409803,False,False,True,0.000614249493225513,-0.0007141228025380455,0.0007141228025380455,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1056,2021-04-20,2021-04-26,2021,0.36287167384503105,0.3229983002862657,0.3141300258677033,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.601218326431082,False,False,True,-0.00033253352388292644,0.000234856356983818,0.00033253352388292644,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1057,2021-04-21,2021-04-27,2021,0.36285727368505283,0.3233162746078555,0.3138264517060917,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.6016808611211837,False,False,True,-0.0017177242721024906,0.0016151706930628144,0.0017177242721024906,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1058,2021-04-22,2021-04-28,2021,0.36284539729985327,0.3233653112249579,0.31378929147418894,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.6021433958112854,False,False,True,-0.002582295366185478,0.002477605855009535,0.002582295366185478,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1059,2021-04-23,2021-04-29,2021,0.36283451043351445,0.32334171055168437,0.3138237790138011,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.602605930501387,False,False,True,-0.0023359490241832586,0.0022319835791626374,0.0023359490241832586,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1060,2021-04-26,2021-04-30,2021,0.36282316875075726,0.32337528050130177,0.3138015507469408,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.6030684651914888,False,False,True,-0.0021603307844403376,0.00205727072305972,0.0021603307844403376,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1061,2021-04-27,2021-05-03,2021,0.3628135912921932,0.32324524004841515,0.3139411686583916,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.6035309998815905,False,False,True,-0.0013917512431103223,0.0012911491336366119,0.0013917512431103223,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1062,2021-04-28,2021-05-04,2021,0.3628069100349094,0.322884430028814,0.31430865993527657,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.6039935345716922,False,False,True,-0.0007608660533853257,0.0006621966580420173,0.0007608660533853257,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1063,2021-04-29,2021-05-05,2021,0.3628014578516306,0.3224010023754746,0.31479753977189484,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.604456069261794,False,False,True,-0.0007661959050963508,0.0006663735679257964,0.0007661959050963508,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1064,2021-04-30,2021-05-06,2021,0.3627950168073858,0.3219974751031498,0.31520750808846437,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.6049186039518957,False,False,True,-0.0012378345161415643,0.001138351265749761,0.0012378345161415643,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1065,2021-05-03,2021-05-07,2021,0.36278786024142196,0.32164704426455576,0.3155650954930222,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.6053811386419974,False,False,True,-0.001803121015785413,0.0017012508570418137,0.001803121015785413,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1066,2021-05-04,2021-05-10,2021,0.36277932832471393,0.32144884733800483,0.31577182433628115,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.605843673332099,False,False,True,-0.0007648957513701997,0.000665954966883952,0.0007648957513701997,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1067,2021-05-05,2021-05-11,2021,0.36276984718341454,0.3213644558724978,0.3158656969430875,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.6063062080222008,False,False,True,-0.0006628509921859975,0.0005647872278800871,0.0006628509921859975,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1068,2021-05-06,2021-05-12,2021,0.3627604135217676,0.3212723220743478,0.31596726440288464,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.6067687427123025,False,False,True,-0.000629705646573355,0.0005318847872712927,0.000629705646573355,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1069,2021-05-07,2021-05-13,2021,0.36275139633823195,0.32109248492072817,0.31615611874003974,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.6072312774024042,False,False,True,-0.0007260566303928852,0.00062683803723918,0.0007260566303928852,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1070,2021-05-10,2021-05-14,2021,0.36274294600053997,0.32081725322120264,0.31643980077725736,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.607693812092506,False,False,True,-0.0009581659658468574,0.0008579396819514404,0.0009581659658468574,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1071,2021-05-11,2021-05-17,2021,0.36273327445752407,0.32074195342680095,0.31652477211467495,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.6081563467826077,False,False,True,-0.001788287780674682,0.0016850245172016418,0.001788287780674682,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1072,2021-05-12,2021-05-18,2021,0.3627234406748962,0.3206793851190075,0.31659717420509603,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.6086188814727094,False,False,True,-0.0006411118144347828,0.0005435513526934843,0.0006411118144347828,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1073,2021-05-13,2021-05-19,2021,0.3627135523487223,0.3206186957380917,0.31666775191218594,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.609081416162811,False,False,True,-2.769279188329253e-05,-6.92626182333687e-05,6.92626182333687e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1074,2021-05-14,2021-05-20,2021,0.3627038161562875,0.32053828791400013,0.31675789592871234,0.6794617120849998,0.32053828791400013,0.0,0.6794617120859998,0.3205382879140002,0.0,1.0,4,0.3205382879140002,1.6095439508529128,True,False,False,-0.00012110230932783927,2.2717933943401676e-05,0.00012110230932783927,-3.8816329862953686e-05,-3.8817926894377255e-05,-3.8817926894377255e-05,1.5970314235690336e-09,-1.1102230246251565e-16
clean_full_raw,1075,2021-05-17,2021-05-21,2021,0.3626942804608887,0.3204164268324489,0.3168892927056622,0.679583573166551,0.320416426832449,0.0,0.679583573167551,0.320416426832449,0.0,1.0,0,0.320416426832449,1.2894681976290143,True,False,False,0.0002780845530266268,-0.00037725483737348727,0.00037725483737348727,8.911127852283425e-05,8.910285883809044e-05,8.910285883809044e-05,8.419684743816514e-09,0.0
clean_full_raw,1076,2021-05-18,2021-05-24,2021,0.3626853815752089,0.32014932754234326,0.3171652908814477,0.6798506724566568,0.3201493275423434,0.0,0.6798506724576567,0.3201493275423433,0.0,1.0,1,0.3201493275423433,0.9695143054866671,True,False,False,0.0010005947911354174,-0.0011005693819309726,0.0011005693819309726,0.0003204487189581464,0.00032033974952437534,0.00032033974952437534,1.0896943377107157e-07,0.0
clean_full_raw,1077,2021-05-19,2021-05-25,2021,0.36267536014249924,0.32010329811441984,0.31722134174208083,0.6798967018845801,0.32010329811441984,0.0,0.6798967018855802,0.3201032981144199,0.0,1.0,2,0.3201032981144199,0.6498275126344255,True,False,False,-0.0007486974636520321,0.0006505500314104124,0.0007486974636520321,-0.00023959953485258576,-0.0002396605274049165,-0.0002396605274049165,6.099255233074012e-08,0.0
clean_full_raw,1078,2021-05-20,2021-05-26,2021,0.3626649790786555,0.3201611506884011,0.3171738702319434,0.6798388493105989,0.3201611506884011,0.0,0.6798388493115989,0.3201611506884011,0.0,1.0,3,0.3201611506884011,0.33018674921010716,True,False,False,-0.0017418603373159452,0.0016408927407632907,0.0017418603373159452,-0.0005573458833205585,-0.0005576760099335595,-0.0005576760099335595,3.301266130009998e-07,0.0
clean_full_raw,1079,2021-05-21,2021-05-27,2021,0.3626547507532637,0.3201898752164804,0.3171553740292559,0.6798101247825196,0.3201898752164804,0.0,0.6798101247835195,0.32018987521648046,0.0,1.0,4,0.32018987521648046,0.33025006258792056,True,False,False,-0.00029646974425257504,0.00022222158843800244,0.00029646974425257504,-9.491704485448692e-05,-9.492661041769388e-05,-9.492661041769387e-05,9.565563206963604e-09,0.0
clean_full_raw,1080,2021-05-24,2021-05-28,2021,0.3626443398765957,0.3202840409600247,0.3170716191623794,0.6797159590389753,0.32028404096002483,0.0,0.6797159590399753,0.3202840409600248,0.0,1.0,0,0.3202840409600248,0.3327212060707525,True,False,False,-0.0016716014020774575,0.0015967357406999855,0.0016716014020774575,-0.0005350831555830554,-0.0005353872519318113,-0.0005353872519318113,3.0409634875581265e-07,2.220446049250313e-16
clean_full_raw,1081,2021-05-25,2021-06-01,2021,0.362633478058947,0.3204981596009375,0.3168683623391153,0.6795018403980625,0.32049815960093764,0.0,0.6795018403990625,0.3204981596009376,0.0,1.0,1,0.3204981596009376,0.33945582233366034,True,False,False,-0.0019252869078264048,0.0018492962622416985,0.0019252869078264048,-0.0006166473795864458,-0.0006170509106621427,-0.0006170509106621427,4.0353107569682245e-07,0.0
clean_full_raw,1082,2021-05-26,2021-06-02,2021,0.3626236543246624,0.32037998657982525,0.31699635909451235,0.6796200134191748,0.32037998657982525,0.0,0.6796200134201748,0.32037998657982525,0.0,1.0,2,0.32037998657982525,0.33473028498914603,True,False,False,-0.002683689670265922,0.0026043732336286356,0.002683689670265922,-0.0008590166222746522,-0.0008598004605442118,-0.0008598004605442118,7.838382695596379e-07,0.0
clean_full_raw,1083,2021-05-27,2021-06-03,2021,0.3626145452233177,0.32009698856424373,0.31728846621143847,0.6799030114347562,0.32009698856424373,0.0,0.6799030114357563,0.3200969885642438,0.0,1.0,3,0.3200969885642438,0.3238204635891524,True,False,False,-0.0009532550289463909,0.0008797526615815939,0.0009532550289463909,-0.00030503519351475895,-0.0003051340640994608,-0.0003051340640994608,9.88705847018473e-08,0.0
clean_full_raw,1084,2021-05-28,2021-06-04,2021,0.36260282515261893,0.32009523375915094,0.3173019410872302,0.6799047662398491,0.32009523375915094,0.0,0.6799047662408491,0.32009523375915094,0.0,1.0,4,0.32009523375915094,0.32247735272313705,True,False,False,-0.002174510237537476,0.002095454115623781,0.002174510237537476,-0.0006955359557860215,-0.0006960503627962252,-0.0006960503627962252,5.144070102037135e-07,0.0
clean_full_raw,1085,2021-06-01,2021-06-07,2021,0.3625918891255438,0.3198400857751702,0.3175680250982859,0.6801599142238297,0.3198400857751702,0.0,0.6875790504245236,0.3124209495754764,0.0,0.9768036073973883,0,0.3124209495754764,0.3124209495754764,True,False,False,-0.0006117056092760826,0.0005370715362486654,0.0006117056092760826,-0.00019106946041254214,-0.0001911096473106791,-0.0001911096473106791,4.018689813694719e-08,2.220446049250313e-16
clean_full_raw,1086,2021-06-02,2021-06-08,2021,0.3625810188524554,0.31955612726179605,0.3178628538847485,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.3086196760777964,False,False,True,-1.0952208077195568e-05,-6.363845519857572e-05,6.363845519857572e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1087,2021-06-03,2021-06-09,2021,0.3625702949480039,0.3191511939639174,0.31827851108707883,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.6122661881368392,False,False,True,0.0018048227165173825,-0.001881949098301725,0.001881949098301725,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1088,2021-06-04,2021-06-10,2021,0.36255887076238147,0.31907867179424504,0.31836245744237357,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.9267230301091953,False,False,True,0.00048256143277347217,-0.0005582549351557343,0.0005582549351557343,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1089,2021-06-07,2021-06-11,2021,0.3625477640741464,0.3187772967719947,0.31867493915285894,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.2333597913025234,False,False,True,0.0019200208433232115,-0.0019983084382627163,0.0019983084382627163,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1090,2021-06-08,2021-06-14,2021,0.3625364158505398,0.3187691771997875,0.31869440694867274,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5424210826218878,False,False,True,0.0019188280053402398,-0.001998118726170072,0.001998118726170072,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1091,2021-06-09,2021-06-15,2021,0.3625251472394424,0.31885541712821575,0.31861943563134176,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5428836173119895,False,False,True,0.0006857245615553832,-0.000784260843755688,0.000784260843755688,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1092,2021-06-10,2021-06-16,2021,0.36251399835113945,0.31925133380182136,0.3182346678460392,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5433461520020912,False,False,True,0.0016925199358527182,-0.0017934110835067787,0.0017934110835067787,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1093,2021-06-11,2021-06-17,2021,0.36250271201153583,0.31937245770282746,0.31812483028463656,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.543808686692193,False,False,True,0.0022367539408041158,-0.002340294770049363,0.002340294770049363,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1094,2021-06-14,2021-06-18,2021,0.36249118740836783,0.31974672382789554,0.31776208876273665,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5442712213822947,False,False,True,0.0004660112010084234,-0.000564352439804276,0.000564352439804276,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1095,2021-06-15,2021-06-21,2021,0.3624794167151948,0.3200950959024432,0.3174254873813618,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5447337560723964,False,False,True,0.0013875963006216778,-0.0014884566613957303,0.0014884566613957303,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1096,2021-06-16,2021-06-22,2021,0.3624693645556377,0.3202046028083996,0.3173260326349626,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.545196290762498,False,False,True,0.0010876225112522143,-0.0011882565729035446,0.0011882565729035446,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1097,2021-06-17,2021-06-23,2021,0.36245870148573556,0.32049974085075505,0.3170415576625093,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5456588254525998,False,False,True,-0.001036105712773411,0.0009351891960903042,0.001036105712773411,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1098,2021-06-18,2021-06-24,2021,0.36244748650470693,0.3208794515767632,0.3166730619175299,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5461213601427015,False,False,True,-0.0013388908206472163,0.001240477633271842,0.0013388908206472163,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1099,2021-06-21,2021-06-25,2021,0.36243719239750655,0.3209218293057661,0.31664097829572735,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5465838948328032,False,False,True,0.00108321369867378,-0.001182830556874923,0.001182830556874923,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1100,2021-06-22,2021-06-28,2021,0.36242617698735935,0.3211428242165553,0.3164309987950853,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.547046429522905,False,False,True,0.000907559267810421,-0.001006863863891873,0.001006863863891873,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1101,2021-06-23,2021-06-29,2021,0.36241531411965583,0.32130293221630307,0.3162817536630412,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5475089642130067,False,False,True,0.0009796836037821875,-0.0010785857050351626,0.0010785857050351626,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1102,2021-06-24,2021-06-30,2021,0.3624065484932647,0.3210793898047614,0.31651406170097374,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5479714989031084,False,False,True,0.0006463507870782453,-0.0007445921815381835,0.0007445921815381835,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1103,2021-06-25,2021-07-01,2021,0.3623977389208084,0.3208306669318839,0.3167715941463076,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.54843403359321,False,False,True,0.0011081460212187212,-0.0012082907070681788,0.0012082907070681788,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1104,2021-06-28,2021-07-02,2021,0.3623869148912817,0.3210413822934105,0.3165717028143078,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5488965682833118,False,False,True,0.0005840173199435508,-0.0006829784954325167,0.0006829784954325167,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1105,2021-06-29,2021-07-06,2021,0.3623761443342637,0.3212006213585924,0.31642323430614394,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5493591029734135,False,False,True,0.0011293254776556052,-0.001228742486682638,0.001228742486682638,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1106,2021-06-30,2021-07-07,2021,0.3623652148819123,0.321363144127751,0.3162716409893367,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5498216376635152,False,False,True,0.0014520766409003372,-0.0015521292728881504,0.0015521292728881504,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1107,2021-07-01,2021-07-08,2021,0.36235455192790705,0.32145807956861394,0.31618736850247897,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.550284172353617,False,False,True,0.0009569873546748528,-0.0010561104447479844,0.0010561104447479844,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1108,2021-07-02,2021-07-09,2021,0.36234346482628255,0.32163594608959406,0.3160205890831233,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5507467070437186,False,False,True,0.00048266658107553326,-0.0005824389964666373,0.0005824389964666373,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1109,2021-07-06,2021-07-12,2021,0.362332862909197,0.3217117166772927,0.31595542041251024,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5512092417338204,False,False,True,-0.0006992662524880318,0.0006004271450083369,0.0006992662524880318,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1110,2021-07-07,2021-07-13,2021,0.36232159174579986,0.3218880847734044,0.31579032347979574,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.551671776423922,False,False,True,-0.0002892052982727293,0.00018969625369354934,0.0002892052982727293,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1111,2021-07-08,2021-07-14,2021,0.36230984754011697,0.3221156535036707,0.3155744989552123,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5521343111140238,False,False,True,-0.00032337262319991934,0.00022631520419276216,0.00032337262319991934,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1112,2021-07-09,2021-07-15,2021,0.36229864084627816,0.32224408316433767,0.3154572759883842,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5525968458041255,False,False,True,0.0013918404623877653,-0.0014920515918202936,0.0014920515918202936,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1113,2021-07-12,2021-07-16,2021,0.3622881364189192,0.3222871770138412,0.3154246865662394,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5530593804942272,False,False,True,0.002954919824947854,-0.003063210755177701,0.003063210755177701,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1114,2021-07-13,2021-07-19,2021,0.3622792478836606,0.3221232958350418,0.3155974562802975,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.553521915184329,False,False,True,0.0018107621430012188,-0.001913013141625552,0.001913013141625552,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1115,2021-07-14,2021-07-20,2021,0.36226980298308903,0.32205432858707767,0.3156758684288332,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5539844498744306,False,False,True,0.00033879759024719026,-0.00043762183960484124,0.00043762183960484124,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1116,2021-07-15,2021-07-21,2021,0.36226023104359756,0.3219866116459773,0.31575315730942505,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5544469845645323,False,False,True,0.0013102833010882804,-0.0014113749664908181,0.0014113749664908181,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1117,2021-07-16,2021-07-22,2021,0.36224855834678915,0.3222343845591115,0.31551705709309935,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.554909519254634,False,False,True,0.0005774833508952299,-0.0006783601202135429,0.0006783601202135429,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1118,2021-07-19,2021-07-23,2021,0.3622348002589069,0.32274411948087267,0.3150210802592202,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5553720539447358,False,False,True,-0.0003605250091870388,0.00026354480780700824,0.0003605250091870388,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1119,2021-07-20,2021-07-26,2021,0.36222210233527463,0.32301104735265396,0.31476685031107143,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5558345886348375,False,False,True,0.00016652030466840438,-0.00026430025476858164,0.00026430025476858164,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1120,2021-07-21,2021-07-27,2021,0.36221169614654075,0.32300458998927384,0.3147837138631854,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5562971233249392,False,False,True,0.0006622636403813385,-0.0007617543494683903,0.0007617543494683903,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1121,2021-07-22,2021-07-28,2021,0.3621996916055421,0.3231890512587557,0.314611257134702,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.556759658015041,False,False,True,1.9246371343902698e-05,-0.00011718276055982874,0.00011718276055982874,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1122,2021-07-23,2021-07-29,2021,0.36218897733307837,0.32323581490315273,0.3145752077627688,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5572221927051426,False,False,True,0.00011254086589552036,-0.00021071721709642864,0.00021071721709642864,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1123,2021-07-26,2021-07-30,2021,0.3621797317291112,0.32311961241670817,0.3147006558531806,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5576847273952443,False,False,True,0.0008804358320502342,-0.000979996702014287,0.000979996702014287,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1124,2021-07-27,2021-08-02,2021,0.36216958795010207,0.3231162737984541,0.31471413825044386,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.558147262085346,False,False,True,7.43021292804423e-05,-0.00017271630606759334,0.00017271630606759334,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1125,2021-07-28,2021-08-03,2021,0.36215866383799555,0.3232062738281209,0.31463506233288346,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5586097967754478,False,False,True,0.0011366981450068355,-0.0012359497521044153,0.0012359497521044153,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1126,2021-07-29,2021-08-04,2021,0.36214881165810303,0.32317552566201674,0.31467566267888025,0.6768244743369832,0.3231755256620167,0.0,0.6768244743379832,0.32317552566201674,0.0,1.0,1,0.32317552566201674,1.5590723314655495,True,False,False,0.0010052166444921003,-0.001105588144315239,0.001105588144315239,0.00032497194116191665,0.0003248614174879431,0.0003248614174879431,1.105236739735397e-07,-1.1102230246251565e-16
clean_full_raw,1127,2021-07-30,2021-08-05,2021,0.3621388143575965,0.32316839955129156,0.31469278609011186,0.6768316004477084,0.3231683995512916,0.0,0.6768316004487084,0.3231683995512916,0.0,1.0,2,0.3231683995512916,1.2363593404936344,True,False,False,-0.00030097231909743016,0.00020200323494992046,0.00030097231909743016,-9.725483624106348e-05,-9.726474267195714e-05,-9.726474267195714e-05,9.906430893660769e-09,2.220446049250313e-16
clean_full_raw,1128,2021-08-02,2021-08-06,2021,0.36212750026421137,0.32330326338467813,0.3145692363501104,0.6766967366143218,0.32330326338467813,0.0,0.6766967366153218,0.3233032633846782,0.0,1.0,3,0.3233032633846782,0.9136534756324446,True,False,False,-0.0002048604174147705,0.00010696109088230965,0.0002048604174147705,-6.622745077897089e-05,-6.623204148854266e-05,-6.623204148854266e-05,4.590709571774339e-09,-2.220446049250313e-16
clean_full_raw,1129,2021-08-03,2021-08-09,2021,0.3621176035745813,0.3232835286482361,0.3145988677761826,0.676716471350764,0.3232835286482362,0.0,0.6767164713517639,0.3232835286482361,0.0,1.0,4,0.3232835286482361,0.5908127469378681,True,False,False,-0.0006824189865158655,0.0005825140812007551,0.0006824189865158655,-0.00022056388165210192,-0.00022061481797740207,-0.00022061481797740207,5.093632530014545e-08,0.0
clean_full_raw,1130,2021-08-04,2021-08-10,2021,0.36210575320238797,0.32346199213964505,0.3144322546569669,0.6765380078593549,0.32346199213964505,0.0,0.7320082470202662,0.26799175297973377,0.0,0.828510797225401,0,0.26799175297973377,0.26799175297973377,True,False,False,-0.002408031693457619,0.002304601849435448,0.002408031693457619,-0.0006447640830341229,-0.0006453326347604642,-0.0006453326347604643,5.685517263413157e-07,0.0
clean_full_raw,1131,2021-08-05,2021-08-11,2021,0.36209417539540845,0.32360524025197474,0.3143005843516169,0.6763947597470253,0.32360524025197474,0.0,0.6763947597480253,0.3236052402519747,0.0,1.0,1,0.3236052402519747,0.33013528870187714,True,False,False,-0.0010499176566139432,0.0009752903958794919,0.0010499176566139432,-0.0003396382290412244,-0.00033975885551334534,-0.00033975885551334534,1.2062647212091613e-07,0.0
clean_full_raw,1132,2021-08-06,2021-08-12,2021,0.3620850867996578,0.32350671130541986,0.3144082018939225,0.6764932886935803,0.32350671130541986,0.0,0.6764932886945803,0.3235067113054198,0.0,1.0,2,0.3235067113054198,0.3282156878378568,True,False,False,-0.00035990481880827837,0.0002847801108434086,0.00035990481880827837,-0.00011641745092619349,-0.00011643162431563913,-0.00011643162431563913,1.4173389445640695e-08,0.0
clean_full_raw,1133,2021-08-09,2021-08-13,2021,0.3620757299937616,0.323440617663111,0.31448365234212733,0.676559382335889,0.323440617663111,0.0,0.676559382336889,0.32344061766311105,0.0,1.0,3,0.32344061766311105,0.32715013377744606,True,False,False,0.0006752095085074603,-0.0007511371238841454,0.0007511371238841454,0.0002184400668753549,0.0002183901804836586,0.00021839018048365856,4.988639169630133e-08,0.0
clean_full_raw,1134,2021-08-10,2021-08-16,2021,0.3620674009433444,0.323296565819505,0.3146360332361507,0.6767034341794951,0.323296565819505,0.0,0.6769567169068753,0.3230432830931247,0.0,0.9992165622739041,4,0.3230432830931247,0.3230432830931247,True,False,False,0.0004818274430782771,-0.0005572410083992487,0.0005572410083992487,0.00015567650539404147,0.00015565111909637228,0.00015565111909637228,2.5386297669186897e-08,0.0
clean_full_raw,1135,2021-08-11,2021-08-17,2021,0.3620622194695658,0.32285363384950944,0.31508414667992474,0.6771463661494905,0.32285363384950944,0.0,0.7444523650253738,0.2555476349746262,0.0,0.7915278261781734,0,0.2555476349746262,0.2555476349746262,True,False,False,0.001393632666084345,-0.0014739494660388204,0.0014739494660388204,0.00035632431995570113,0.0003561395318412373,0.0003561395318412373,1.847881144638507e-07,0.0
clean_full_raw,1136,2021-08-12,2021-08-18,2021,0.36205262738579685,0.3226884113087992,0.3152589613044039,0.6773115886902007,0.3226884113087992,0.0,0.6827274021681906,0.3172725978318094,0.0,0.9832165851416115,1,0.3172725978318094,0.3172725978318094,True,False,False,0.00243049035938947,-0.0025158338269942516,0.0025158338269942516,0.0007717679700466121,0.0007711279903286651,0.0007711279903286652,6.399797179469386e-07,1.1102230246251565e-16
clean_full_raw,1137,2021-08-13,2021-08-19,2021,0.3620420734001569,0.32265124500981024,0.31530668158903286,0.6773487549891898,0.32265124500981024,0.0,0.6783593864907913,0.3216406135092087,0.0,0.9968677278757414,2,0.3216406135092087,0.3216406135092087,True,False,False,0.0022907191898363924,-0.00237296382931418,0.00237296382931418,0.0007373609405054519,0.0007367883255962948,0.0007367883255962947,5.726149091571289e-07,0.0
clean_full_raw,1138,2021-08-16,2021-08-20,2021,0.3620300244291005,0.3227947542055165,0.3151752213643828,0.6772052457934835,0.3227947542055166,0.0,0.6772052457944835,0.32279475420551657,0.0,1.0,3,0.32279475420551657,0.328270955962886,True,False,False,0.001566118725455379,-0.0016461533926114154,0.0016461533926114154,0.0005058030396939979,0.000505534909040026,0.000505534909040026,2.681306539718993e-07,-1.1102230246251565e-16
clean_full_raw,1139,2021-08-17,2021-08-23,2021,0.3620182800811178,0.3228852985081569,0.3150964214097252,0.6771147014908431,0.3228852985081569,0.0,0.677114701491843,0.32288529850815695,0.0,1.0,4,0.32288529850815695,0.33209504192252326,True,False,False,0.001254242234303748,-0.001334072988081173,0.001334072988081173,0.00040514836999051704,0.00040497637822470344,0.00040497637822470344,1.7199176581360722e-07,0.0
clean_full_raw,1140,2021-08-18,2021-08-24,2021,0.36200531789397683,0.3231325166092912,0.31486216549573187,0.6768674833897087,0.3231325166092912,0.0,0.727657296284081,0.27234270371591895,0.0,0.8428204829822691,0,0.27234270371591895,0.27234270371591895,True,False,False,0.00014910881725224327,-0.00023005299909685794,0.00023005299909685794,4.0610901512620644e-05,4.060869843835879e-05,4.060869843835879e-05,2.203074261851435e-09,0.0
clean_full_raw,1141,2021-08-19,2021-08-25,2021,0.3619905905367346,0.32354865638435554,0.3144607530779098,0.6764513436146444,0.32354865638435554,0.0,0.6764513436156444,0.3235486563843556,0.0,1.0,1,0.3235486563843556,0.33315769232848447,True,False,False,-8.354266754003872e-05,5.346752699911282e-06,8.354266754003872e-05,-2.7029354070296992e-05,-2.7030117833344445e-05,-2.7030117833344445e-05,7.637630474524864e-10,0.0
clean_full_raw,1142,2021-08-20,2021-08-26,2021,0.36197556215504834,0.3239116705749057,0.3141127672690459,0.6760883294240944,0.3239116705749058,0.0,0.6760883294250943,0.3239116705749057,0.0,1.0,2,0.3239116705749057,0.34644795065536504,True,False,False,-0.0011601991549622444,0.0010843791917765852,0.0011601991549622444,-0.0003756546775434468,-0.0003758020464834145,-0.0003758020464834145,1.4736893996769845e-07,0.0
clean_full_raw,1143,2021-08-23,2021-08-27,2021,0.3619617209957407,0.32412651584867724,0.3139117631545821,0.6758734841503228,0.32412651584867724,0.0,0.6758734841513228,0.32412651584867724,0.0,1.0,3,0.32412651584867724,0.3559042671568782,True,False,False,-0.0007799357366627858,0.0007070377245660842,0.0007799357366627858,-0.0002527312293418436,-0.0002527978529103802,-0.0002527978529103802,6.662356853660498e-08,-2.220446049250313e-16
clean_full_raw,1144,2021-08-24,2021-08-30,2021,0.3619484870334104,0.3242828667077868,0.3137686462578027,0.6757171332912132,0.3242828667077868,0.0,0.6757171332922132,0.32428286670778683,0.0,1.0,4,0.32428286670778683,0.36322511207095376,True,False,False,-0.00031071681384974774,0.0002375087841497209,0.00031071681384974774,-0.00010074956188274483,-0.00010076013912950596,-0.00010076013912950596,1.057724676112792e-08,0.0
clean_full_raw,1145,2021-08-25,2021-08-31,2021,0.3619378233035334,0.3242409329518408,0.3138212437436257,0.6757590670471592,0.32424093295184087,0.0,0.6874403422620452,0.3125596577379548,0.0,0.9639734714937392,0,0.3125596577379548,0.3125596577379548,True,False,False,0.00041038567258382884,-0.0004892813125272901,0.0004892813125272901,0.00012828809978036212,0.00012827000536336193,0.00012827000536336193,1.8094417000190854e-08,0.0
clean_full_raw,1146,2021-08-26,2021-09-01,2021,0.3619275027302653,0.32417270795777403,0.3138997893109607,0.6758272920412259,0.32417270795777403,0.0,0.6765294112822096,0.32347058871779044,0.0,0.9978341198294981,1,0.32347058871779044,0.32347058871779044,True,False,False,-0.00016051355802241187,8.914770940689081e-05,0.00016051355802241187,-5.1918596035218394e-05,-5.1921415110696786e-05,-5.1921415110696786e-05,2.819075478392404e-09,2.220446049250313e-16
clean_full_raw,1147,2021-08-27,2021-09-02,2021,0.36191935222940846,0.3239226655005029,0.31415798226908853,0.676077334498497,0.3239226655005029,0.0,0.683141835664661,0.316858164335339,0.0,0.9781907784864378,2,0.316858164335339,0.316858164335339,True,False,False,0.0007600043037770534,-0.0008337746476267537,0.0008337746476267537,0.0002408760884686833,0.00024081356858175447,0.00024081356858175447,6.251988692883618e-08,0.0
clean_full_raw,1148,2021-08-30,2021-09-03,2021,0.36191013620007684,0.32376546286552416,0.31432440093339903,0.6762345371334758,0.32376546286552416,0.0,0.6804669065194286,0.31953309348057135,0.0,0.9869276687281782,3,0.31953309348057135,0.31953309348057135,True,False,False,0.0005804649580491487,-0.0006521275787269464,0.0006521275787269464,0.00018551439693116333,0.00018547776370251458,0.00018547776370251456,3.663322864874046e-08,0.0
clean_full_raw,1149,2021-08-31,2021-09-07,2021,0.36189999387537436,0.32370380553746225,0.31439620058616324,0.6762961944615377,0.32370380553746225,0.0,0.6772698013847016,0.3227301986152984,0.0,0.9969922907747489,4,0.3227301986152984,0.3227301986152984,True,False,False,0.0006751493186932698,-0.0007460839322966373,0.0007460839322966373,0.00021794089393594812,0.00021789107371686234,0.00021789107371686237,4.9820219085778715e-08,0.0
clean_full_raw,1150,2021-09-01,2021-09-08,2021,0.36188880543145213,0.3237739267644025,0.31433726780314525,0.6762260732345975,0.32377392676440253,0.0,0.6844124074646762,0.31558759253532376,0.0,0.9747158941707013,0,0.31558759253532376,0.31558759253532376,True,False,False,0.00014922780455137746,-0.00022214741531598553,0.00022214741531598553,4.709684857880209e-05,4.7094443577701046e-05,4.709444357770104e-05,2.4050011010467998e-09,0.0
clean_full_raw,1151,2021-09-02,2021-09-09,2021,0.3618782740050979,0.3237314723266174,0.3143902536672844,0.6762685276723824,0.3237314723266175,0.0,0.6771053048943219,0.32289469510567814,0.0,0.9974152120122101,1,0.32289469510567814,0.32289469510567814,True,False,False,0.0004481303458089509,-0.0005199682741632783,0.0005199682741632783,0.00014472086563802392,0.0001446989113775833,0.0001446989113775833,2.1954260440610078e-08,0.0
clean_full_raw,1152,2021-09-03,2021-09-10,2021,0.3618660810002781,0.3238588448633525,0.31427507413536937,0.6761411551356475,0.3238588448633525,0.0,0.6778630296029242,0.3221369703970758,0.0,0.9946832563211198,2,0.3221369703970758,0.3221369703970758,True,False,False,5.1791151418727626e-05,-0.00012575601582553363,0.00012575601582553363,1.66841374756909e-05,1.668384461140513e-05,1.668384461140513e-05,2.928642857704647e-10,0.0
clean_full_raw,1153,2021-09-07,2021-09-13,2021,0.36185411927825395,0.32394257524150316,0.31420330547924274,0.6760574247574967,0.32394257524150316,0.0,0.6762948165552767,0.3237051834447233,0.0,0.9992671793863375,3,0.3237051834447233,0.3237051834447233,True,False,False,-0.00014193176874616585,7.00575791200242e-05,0.00014193176874616585,-4.594184424319525e-05,-4.594404923861167e-05,-4.594404923861166e-05,2.204995416418517e-09,-1.1102230246251565e-16
clean_full_raw,1154,2021-09-08,2021-09-14,2021,0.36184192776285073,0.3240390228059556,0.3141190494301937,0.6759609771930445,0.3240390228059556,0.0,0.6759609771940445,0.32403902280595553,0.0,1.0,4,0.32403902280595553,0.32755055477973727,True,False,False,-0.0007544594161091306,0.0006812103942294063,0.0007544594161091306,-0.00024441195833490757,-0.0002444742919427545,-0.0002444742919427545,6.233360784691422e-08,0.0
clean_full_raw,1155,2021-09-09,2021-09-15,2021,0.3618310097542049,0.32403606621521847,0.31413292402957665,0.6759639337837816,0.32403606621521847,0.0,0.6794964519292388,0.3205035480707612,0.0,0.989098379739893,0,0.3205035480707612,0.3205035480707612,True,False,False,-0.0002603629019047495,0.0001876611822129646,0.0002603629019047495,-8.34398525148811e-05,-8.344723384647176e-05,-8.344723384647176e-05,7.381331590654988e-09,0.0
clean_full_raw,1156,2021-09-10,2021-09-16,2021,0.3618194001655243,0.324091698926199,0.3140889009072767,0.675908301072801,0.324091698926199,0.0,0.675908301073801,0.32409169892619905,0.0,1.0,1,0.32409169892619905,0.3262512080233315,True,False,False,-1.1583921903957146e-05,-5.9172728040634935e-05,5.9172728040634935e-05,-3.754238232736684e-06,-3.7542529300818818e-06,-3.754252930081882e-06,1.469734519795758e-11,0.0
clean_full_raw,1157,2021-09-13,2021-09-17,2021,0.36180880237110696,0.32407412746914177,0.3141170701587511,0.6759258725298581,0.32407412746914177,0.0,0.6759258725308581,0.3240741274691418,0.0,1.0,2,0.3240741274691418,0.32509269107653815,True,False,False,0.0012060219137820171,-0.0012822162223725187,0.0012822162223725187,0.00039099982489997965,0.0003908404994175718,0.00039084049941757174,1.593254824078542e-07,-1.1102230246251565e-16
clean_full_raw,1158,2021-09-14,2021-09-20,2021,0.36179849118357493,0.32402603418843556,0.3141754746269894,0.6759739658105643,0.32402603418843556,0.0,0.6759739658115644,0.3240260341884356,0.0,1.0,3,0.3240260341884356,0.3242674007574491,True,False,False,2.9313123098266754e-05,-0.00010065294529242349,0.00010065294529242349,9.498309130719842e-06,9.498215027208805e-06,9.498215027208805e-06,9.410351103668606e-11,0.0
clean_full_raw,1159,2021-09-15,2021-09-21,2021,0.3617895547027213,0.32387303972548465,0.3143374055707939,0.6761269602735153,0.32387303972548465,0.0,0.6801465617737843,0.3198534382262157,0.0,0.987588959233297,4,0.3198534382262157,0.3198534382262157,True,False,False,0.0005812208517957122,-0.0006556929707209543,0.0006556929707209543,0.00018594223602808562,0.00018590548781562832,0.0001859054878156283,3.674821245729359e-08,0.0
clean_full_raw,1160,2021-09-16,2021-09-22,2021,0.3617795561916437,0.3238222702877672,0.3143981735195891,0.6761777297112328,0.3238222702877672,0.0,0.6807028619160664,0.31929713808393356,0.0,0.9860258770966791,0,0.31929713808393356,0.31929713808393356,True,False,False,-0.0009671411974363527,0.0008926097065648659,0.0009671411974363527,-0.00030870377948242133,-0.00030880541646449597,-0.000308805416464496,1.0163698207463516e-07,0.0
clean_full_raw,1161,2021-09-17,2021-09-23,2021,0.36176894413430516,0.3238179142250722,0.3144131416396226,0.6761820857739277,0.3238179142250722,0.0,0.6761820857749277,0.3238179142250723,0.0,1.0,1,0.3238179142250723,0.3244791485576992,True,False,False,-0.0006958412176450777,0.0006203568417668963,0.0006958412176450777,-0.00022527284642520206,-0.00022532585172966362,-0.00022532585172966365,5.300530446156258e-08,2.220446049250313e-16
clean_full_raw,1162,2021-09-20,2021-09-24,2021,0.36175621140850217,0.32403206844082316,0.31421172014967474,0.6759679315581769,0.32403206844082316,0.0,0.6759679315591769,0.3240320684408231,0.0,1.0,2,0.3240320684408231,0.3330147064802218,True,False,False,-0.0016713103475853959,0.001595200661945671,0.0016713103475853959,-0.0005412522956809598,-0.0005415581489346469,-0.0005415581489346468,3.0585325368702974e-07,0.0
clean_full_raw,1163,2021-09-21,2021-09-27,2021,0.3617455878332441,0.32401436238168896,0.3142400497840669,0.675985637617311,0.32401436238168896,0.0,0.675985637618311,0.324014362381689,0.0,1.0,3,0.324014362381689,0.33366117121848005,True,False,False,-0.002201776520074877,0.0021244601092454208,0.002201776520074877,-0.0007128764457700263,-0.0007134072152590354,-0.0007134072152590354,5.307694890090749e-07,0.0
clean_full_raw,1164,2021-09-22,2021-09-28,2021,0.3617340314810333,0.32410182340970456,0.3141641451082622,0.6758981765892954,0.3241018234097045,0.0,0.6758981765902954,0.32410182340970456,0.0,1.0,4,0.32410182340970456,0.33368089150942115,True,False,False,-0.002422174888328877,0.0023422909646249068,0.002422174888328877,-0.0007843888760682906,-0.0007850312979245865,-0.0007850312979245865,6.424218562959064e-07,2.220446049250313e-16
clean_full_raw,1165,2021-09-23,2021-09-29,2021,0.36172572996392255,0.3239041251285834,0.31437014490649395,0.6760958748704166,0.3239041251285834,0.0,0.6768373674555381,0.32316263254446187,0.0,0.9977107652339184,0,0.32316263254446187,0.32316263254446187,True,False,False,-0.0012570220877057329,0.0011817849574982412,0.0012570220877057329,-0.0004060497856626637,-0.00040622256702952005,-0.00040622256702952005,1.7278136685636028e-07,0.0
clean_full_raw,1166,2021-09-24,2021-09-30,2021,0.361716877938549,0.3237748179413898,0.3145083041190613,0.6762251820576103,0.3237748179413898,0.0,0.6802260681194192,0.3197739318805808,0.0,0.9876429980371939,1,0.3197739318805808,0.3197739318805808,True,False,False,-0.0022055628703987443,0.002125276004274859,0.0022055628703987443,-0.000704752590991607,-0.0007052815110772263,-0.0007052815110772263,5.289200856193124e-07,0.0
clean_full_raw,1167,2021-09-27,2021-10-01,2021,0.3617098639411341,0.3234777266323163,0.3148124094255495,0.6765222733666837,0.32347772663231633,0.0,0.6863365598477682,0.3136634401522318,0.0,0.9696600857738807,2,0.3136634401522318,0.3136634401522318,True,False,False,-0.0020705615632876377,0.0019908497241358514,0.0020705615632876377,-0.0006489981076300256,-0.0006494594629877834,-0.0006494594629877834,4.613553577578625e-07,0.0
clean_full_raw,1168,2021-09-28,2021-10-04,2021,0.3617036173386609,0.3231053078903836,0.31519107476995556,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.31020875276661,False,False,True,-0.001402320807562296,0.001326616564836366,0.001402320807562296,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1169,2021-09-29,2021-10-05,2021,0.36169752987421944,0.3227152452953524,0.3155872248294282,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.6190724849079245,False,False,True,-0.0006853480115100354,0.0006123870890506259,0.0006853480115100354,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1170,2021-09-30,2021-10-06,2021,0.3616891646525645,0.3225542977697879,0.31575653757664746,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.9345732008018977,False,False,True,-0.001115738315011578,0.0010370217522260032,0.001115738315011578,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1171,2021-10-01,2021-10-07,2021,0.3616822830866914,0.3222193798378344,0.31609833707447405,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.2407040371510356,False,False,True,-0.0014364152674304336,0.0013561244195854174,0.0014364152674304336,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1172,2021-10-04,2021-10-08,2021,0.36167490966249216,0.3219225352634759,0.3164025550730319,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5418408227336136,False,False,True,-0.0011307271009166732,0.0010513433971219126,0.0011307271009166732,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1173,2021-10-05,2021-10-11,2021,0.36166635566786404,0.3217544483767035,0.31657919595443246,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5423033574237153,False,False,True,-0.001404880732985717,0.0013050965494519305,0.001404880732985717,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1174,2021-10-06,2021-10-12,2021,0.36165683691703054,0.3217127756646332,0.3166303874173362,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.542765892113817,False,False,True,-0.0010823329500097097,0.0009838337249961338,0.0010823329500097097,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1175,2021-10-07,2021-10-13,2021,0.3616481168533323,0.3215828472160604,0.31676903592960715,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5432284268039187,False,False,True,-0.0005393313696880756,0.0004408050353621177,0.0005393313696880756,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1176,2021-10-08,2021-10-14,2021,0.3616397153434919,0.3213952391633987,0.3169650454921093,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5436909614940204,False,False,True,0.0004343054090039381,-0.0005333161743812639,0.0005333161743812639,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1177,2021-10-11,2021-10-15,2021,0.36163089997848813,0.32126795721831947,0.31710114280219226,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5441534961841221,False,False,True,0.0005146548985395956,-0.0006131238151426071,0.0006131238151426071,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1178,2021-10-12,2021-10-18,2021,0.36162357300795644,0.3210918599969108,0.3172845669941327,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5446160308742238,False,False,True,0.0009733781434829643,-0.0010723173016899431,0.0010723173016899431,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1179,2021-10-13,2021-10-19,2021,0.3616157610647234,0.3209779662808686,0.3174062726534078,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5450785655643255,False,False,True,2.68288651854586e-05,-0.00012356345221177072,0.00012356345221177072,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1180,2021-10-14,2021-10-20,2021,0.36160750043931184,0.3209604299127752,0.3174320696469129,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5455411002544273,False,False,True,0.0007265272635092131,-0.0008248541294088317,0.0008248541294088317,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1181,2021-10-15,2021-10-21,2021,0.3615985505427392,0.3211100104423541,0.3172914390139067,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.546003634944529,False,False,True,-0.0002133796735367562,0.00011502652857941298,0.0002133796735367562,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1182,2021-10-18,2021-10-22,2021,0.36158942035905695,0.32125463499281676,0.3171559446471263,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5464661696346307,False,False,True,0.00010032364616159096,-0.00019802302363655408,0.00019802302363655408,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1183,2021-10-19,2021-10-25,2021,0.36157985249221886,0.3214680855282281,0.316952061978553,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5469287043247324,False,False,True,-0.00022834221572175183,0.00013099706336329204,0.00022834221572175183,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1184,2021-10-20,2021-10-26,2021,0.361570912798888,0.321494233542707,0.3169348536574051,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.547391239014834,False,False,True,0.0010068995430880696,-0.0011063165018121682,0.0011063165018121682,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1185,2021-10-21,2021-10-27,2021,0.3615614093588221,0.32164889308178185,0.31678969755839603,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5478537737049358,False,False,True,9.742502556511128e-05,-0.0001952229875915741,0.0001952229875915741,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1186,2021-10-22,2021-10-28,2021,0.36155278234564103,0.32162411855036566,0.3168230991029931,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5483163083950375,False,False,True,0.0007059549642579498,-0.0008043464989725654,0.0008043464989725654,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1187,2021-10-25,2021-10-29,2021,0.3615437986738705,0.32166241059537604,0.3167937907297534,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5487788430851392,False,False,True,0.0007650252480119856,-0.0008639527270771194,0.0008639527270771194,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1188,2021-10-26,2021-11-01,2021,0.3615351071630192,0.3216402579157009,0.31682463492027985,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.549241377775241,False,False,True,-0.00013803193227886437,3.876135103329392e-05,0.00013803193227886437,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1189,2021-10-27,2021-11-02,2021,0.361525307657084,0.32184475807490925,0.3166299342670067,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5497039124653427,False,False,True,-0.00015042524386775554,5.3449846722566596e-05,0.00015042524386775554,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1190,2021-10-28,2021-11-03,2021,0.3615163054113479,0.32186899540827185,0.3166146991793802,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5501664471554444,False,False,True,0.0008634350310845864,-0.0009625191245151626,0.0009625191245151626,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1191,2021-10-29,2021-11-04,2021,0.3615066708816385,0.3220056133764525,0.3164877157409089,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.550628981845546,False,False,True,0.001030894669356181,-0.0011293434987359786,0.0011293434987359786,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1192,2021-11-01,2021-11-05,2021,0.36149695825398737,0.3221450484051503,0.31635799333986225,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5510915165356478,False,False,True,0.0006866161144946651,-0.0007845990050665855,0.0007845990050665855,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1193,2021-11-02,2021-11-08,2021,0.361488314622936,0.32211494209121544,0.3163967432848484,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5515540512257495,False,False,True,0.0007652607090992156,-0.0008633147681317748,0.0008633147681317748,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1194,2021-11-03,2021-11-09,2021,0.36147952857919824,0.3220907799896917,0.31642969143011007,0.6835703085688899,0.0,0.31642969143011007,0.6835703085698899,0.0,0.3164296914301101,1.0,4,0.3164296914301101,1.5520165859158512,False,True,False,0.0011972037288709287,-0.001296476466466217,0.001296476466466217,-0.000410061891388266,-0.0004102436482303046,-0.0004102436482303046,1.8175684203856164e-07,0.0
clean_full_raw,1195,2021-11-04,2021-11-10,2021,0.3614696810519689,0.3222548414333104,0.3162754775137206,0.6837245224852794,0.0,0.3162754775137206,0.6837245224862794,0.0,0.31627547751372065,1.0,0,0.31627547751372065,1.2360494291758428,False,True,False,-0.00014307577583277974,4.586123277020012e-05,0.00014307577583277974,1.4505010704442425e-05,1.4504783293762938e-05,1.4504783293762936e-05,2.274106794869957e-10,-2.220446049250313e-16
clean_full_raw,1196,2021-11-05,2021-11-11,2021,0.3614595117038037,0.32243737733461125,0.3161031109605851,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.9202364863522239,False,False,True,-0.0003202951224978917,0.0002227310225188536,0.0003202951224978917,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1197,2021-11-08,2021-11-12,2021,0.3614497137649009,0.3225474254417667,0.31600286079233225,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.9206990210423256,False,False,True,-0.00017965944265008416,8.17374133616738e-05,0.00017965944265008416,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1198,2021-11-09,2021-11-15,2021,0.3614397845589211,0.3226694813315073,0.31589073410857155,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.9211615557324273,False,False,True,0.00019593565710429207,-0.0002945285846234583,0.0002945285846234583,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1199,2021-11-10,2021-11-16,2021,0.36142926018700255,0.3228663920713817,0.3157043477406157,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.229848908888033,False,False,True,0.0005025935849431411,-0.000573999995615709,0.000573999995615709,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1200,2021-11-11,2021-11-17,2021,0.36142056516854787,0.32281188221460805,0.3157675526158441,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5468770167577308,False,False,True,0.0014638081496962608,-0.0015359188474221542,0.0015359188474221542,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1201,2021-11-12,2021-11-18,2021,0.3614121506749649,0.3227383894577419,0.3158494598662931,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5473395514478325,False,False,True,0.0018175135423381529,-0.0019187556153362686,0.0019187556153362686,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1202,2021-11-15,2021-11-19,2021,0.36140355286182063,0.322700807314949,0.3158956398222303,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5478020861379342,False,False,True,0.0011582257217485426,-0.001257438345462571,0.001257438345462571,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1203,2021-11-16,2021-11-22,2021,0.3613944656561218,0.32273583073805084,0.3158697036048273,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.548264620828036,False,False,True,0.00045510590338514645,-0.0005535776178327021,0.0005535776178327021,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1204,2021-11-17,2021-11-23,2021,0.36138315118168035,0.32282249835889426,0.31579435045842524,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5487271555181377,False,False,True,0.0001874017309037404,-0.0002856514442766525,0.0002856514442766525,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1205,2021-11-18,2021-11-24,2021,0.3613705163463104,0.3230773742683306,0.3155521093843589,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5491896902082394,False,False,True,0.0006821020522006523,-0.000781227777355973,0.000781227777355973,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1206,2021-11-19,2021-11-26,2021,0.3613591249274567,0.3233802570736408,0.31526061799790245,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.549652224898341,False,False,True,0.000145051025786613,-0.00024272986605600232,0.00024272986605600232,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1207,2021-11-22,2021-11-29,2021,0.36134851595948103,0.32354669276356407,0.31510479127595475,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5501147595884428,False,False,True,0.0012727242283450122,-0.001371797831927311,0.001371797831927311,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1208,2021-11-23,2021-11-30,2021,0.36133904769221287,0.32358353525059114,0.31507741705619585,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5505772942785445,False,False,True,0.0016017215148088882,-0.0017021031763656729,0.0017021031763656729,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1209,2021-11-24,2021-12-01,2021,0.3613300260679427,0.32357960392265545,0.315090370008402,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5510398289686462,False,False,True,0.0009232851268930929,-0.0010247721239352392,0.0010247721239352392,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1210,2021-11-26,2021-12-02,2021,0.36132014576405214,0.32367333379512525,0.3150065204398226,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.551502363658748,False,False,True,0.00044290318460866524,-0.0005399434801703689,0.0005399434801703689,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1211,2021-11-29,2021-12-03,2021,0.3613111424453949,0.3236674930008493,0.31502136455275564,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5519648983488497,False,False,True,-3.467839739389257e-05,-6.577463699506687e-05,6.577463699506687e-05,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1212,2021-11-30,2021-12-06,2021,0.36130010385415906,0.32387198699445435,0.3148279091503864,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5524274330389514,False,False,True,-0.0011917999122528164,0.0010915261445474062,0.0011917999122528164,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1213,2021-12-01,2021-12-07,2021,0.3612883841673246,0.32412355842439083,0.31458805740728435,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.552889967729053,False,False,True,-0.0006665536807896683,0.0005706971125804515,0.0006665536807896683,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1214,2021-12-02,2021-12-08,2021,0.36127802408014414,0.3242392617107385,0.3144827142081173,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5533525024191548,False,False,True,-0.00013116611040727962,3.2862756843079695e-05,0.00013116611040727962,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1215,2021-12-03,2021-12-09,2021,0.36126834989881884,0.32426853601898803,0.314463114081193,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5538150371092565,False,False,True,-0.0011574010511688213,0.0010595552161478119,0.0011574010511688213,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1216,2021-12-06,2021-12-10,2021,0.3612599101590117,0.3242183623497798,0.31452172749020846,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5542775717993582,False,False,True,0.00024687753138692557,-0.00034358403636698486,0.00034358403636698486,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1217,2021-12-07,2021-12-13,2021,0.36125377238058126,0.32396964414126755,0.31477658347715104,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.55474010648946,False,False,True,0.0007334457638229427,-0.0008320080869734181,0.0008320080869734181,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1218,2021-12-08,2021-12-14,2021,0.36124621538334706,0.32383973282346934,0.3149140517921835,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5552026411795616,False,False,True,0.0015711211901450535,-0.0016724068025355653,0.0016724068025355653,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1219,2021-12-09,2021-12-15,2021,0.3612377975773806,0.3238151948058352,0.31494700761578415,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5556651758696634,False,False,True,0.0007043883263277313,-0.0008022885418649049,0.0008022885418649049,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1220,2021-12-10,2021-12-16,2021,0.361231227500763,0.3236034275127442,0.31516534498549276,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.556127710559765,False,False,True,0.0028503155090739093,-0.002957702434083517,0.002957702434083517,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1221,2021-12-13,2021-12-17,2021,0.36122202048953966,0.32366057637745516,0.31511740313200504,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5565902452498668,False,False,True,0.0015579028836582058,-0.001659319689509658,0.001659319689509658,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1222,2021-12-14,2021-12-20,2021,0.36121203924398027,0.3237957849489643,0.3149921758060552,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5570527799399685,False,False,True,0.001095519995340616,-0.001194012708938052,0.001194012708938052,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1223,2021-12-15,2021-12-21,2021,0.3612005575394631,0.3240698870252704,0.3147295554342664,0.6759301129737295,0.3240698870252704,0.0,0.6759301129747295,0.32406988702527045,0.0,1.0,3,0.32406988702527045,1.5575153146300702,True,False,False,0.000681081272433928,-0.0007799120512407664,0.0007799120512407664,0.00022076874029257877,0.0002207179310126905,0.0002207179310126905,5.080927988827572e-08,-2.220446049250313e-16
clean_full_raw,1224,2021-12-16,2021-12-22,2021,0.36119047770241713,0.32416647086508177,0.31464305143150123,0.6758335291339184,0.32416647086508177,0.0,0.6758335291349182,0.3241664708650817,0.0,1.0,4,0.3241664708650817,1.2339079622949014,True,False,False,0.0013265383393896183,-0.0014279199197668822,0.0014279199197668822,0.0004302120421459361,0.0004300192519471586,0.00043001925194715863,1.9279019877754692e-07,0.0
clean_full_raw,1225,2021-12-17,2021-12-23,2021,0.36117635333953646,0.32465131935257896,0.3141723273068845,0.675348680646421,0.32465131935257896,0.0,0.6753486806474209,0.324651319352579,0.0,1.0,0,0.324651319352579,0.9102040261199215,True,False,False,0.00017120090541307482,-0.00027073230475647297,0.00027073230475647297,5.558381300382599e-05,5.5580599816710826e-05,5.5580599816710826e-05,3.2131871151641947e-09,0.0
clean_full_raw,1226,2021-12-20,2021-12-27,2021,0.36116438495331726,0.32486903517486365,0.31396657987081905,0.6751309648241363,0.32486903517486365,0.0,0.6751309648251362,0.3248690351748637,0.0,1.0,1,0.3248690351748637,0.5860152414574442,True,False,False,-0.0006657110231168793,0.0005686374307631105,0.0006657110231168793,-0.00021622030138680547,-0.00021626889778525197,-0.000216268897785252,4.8596398446494474e-08,0.0
clean_full_raw,1227,2021-12-21,2021-12-28,2021,0.36115323339102845,0.3249994736077873,0.31384729300018416,0.6750005263912127,0.32499947360778736,0.0,0.7383912590273178,0.26160874097268216,0.0,0.8049512759777396,2,0.26160874097268216,0.26160874097268216,True,False,False,-1.5830129155018585e-05,-8.179579722189096e-05,8.179579722189096e-05,-4.141275954314347e-06,-4.141300157679361e-06,-4.14130015767936e-06,2.4203365014259742e-11,0.0
clean_full_raw,1228,2021-12-22,2021-12-29,2021,0.3611430853744407,0.3250579299740431,0.31379898465051614,0.6749420700249569,0.32505792997404315,0.0,0.6749420700259569,0.32505792997404315,0.0,1.0,3,0.32505792997404315,0.3289467803356261,True,False,False,-2.799773726042324e-05,-4.3399336783672214e-05,4.3399336783672214e-05,-9.100800529024095e-06,-9.100886517830316e-06,-9.100886517830317e-06,8.598880622099508e-11,0.0
clean_full_raw,1229,2021-12-23,2021-12-30,2021,0.3611314900128336,0.32524046404930923,0.31362804593685717,0.6747595359496908,0.32524046404930923,0.0,0.6747595359506908,0.3252404640493092,0.0,1.0,4,0.3252404640493092,0.3371182409557094,True,False,False,-0.0001182289456082197,4.4517142765421515e-05,0.0001182289456082197,-3.8451303345898464e-05,-3.845283713367791e-05,-3.8452837133677906e-05,1.5337877794487846e-09,0.0
clean_full_raw,1230,2021-12-27,2021-12-31,2021,0.36112262656985655,0.3252077208454927,0.31366965258365076,0.6747922791535074,0.32520772084549276,0.0,0.6747922791545073,0.3252077208454927,0.0,1.0,0,0.3252077208454927,0.33810324294541516,True,False,False,-0.0006665531260651427,0.0005939650126748072,0.0006665531260651427,-0.00021671947720008854,-0.0002167682229500834,-0.00021676822295008344,4.874574999487566e-08,0.0
clean_full_raw,1231,2021-12-28,2022-01-03,2021,0.3611156525660364,0.32503579630585777,0.3138485511271057,0.6749642036931421,0.32503579630585777,0.0,0.6749642036941421,0.3250357963058578,0.0,1.0,1,0.3250357963058578,0.33390171400918267,True,False,False,-0.0025422461857547156,0.0024646565060594283,0.0025422461857547156,-0.0008256122712283542,-0.0008263210133923137,-0.0008263210133923137,7.087421639595005e-07,0.0
clean_full_raw,1232,2021-12-29,2022-01-04,2021,0.3611071237768381,0.3250018253760191,0.3138910508461428,0.674998174622981,0.3250018253760191,0.0,0.7291456326370447,0.2708543673629553,0.0,0.8333933726359337,2,0.2708543673629553,0.2708543673629553,True,False,False,-0.003243191144171931,0.003153059780065476,0.003243191144171931,-0.0008773943599328643,-0.0008784324855918277,-0.0008784324855918276,1.03812565896335e-06,2.220446049250313e-16
clean_full_raw,1233,2021-12-30,2022-01-05,2021,0.3610969258466591,0.3249679073176861,0.3139351668346549,0.6750320926813139,0.3249679073176861,0.0,0.6750320926823139,0.3249679073176861,0.0,1.0,3,0.3249679073176861,0.3253384469337881,True,False,False,-0.0035432921376643126,0.0034573334283053534,0.0035432921376643126,-0.0011500797536215961,-0.0011514562309919822,-0.0011514562309919822,1.3764773703860405e-06,0.0
clean_full_raw,1234,2021-12-31,2022-01-06,2021,0.3610872235912891,0.32492110985449985,0.3139916665532109,0.6750788901445001,0.32492110985449985,0.0,0.6750788901455,0.3249211098544999,0.0,1.0,4,0.3249211098544999,0.3253044816128394,True,False,False,-0.002798039736636016,0.002715577368455277,0.002798039736636016,-0.0009082838190205614,-0.000909142176644767,-0.0009091421766447669,8.583576242055966e-07,0.0
clean_full_raw,1235,2022-01-03,2022-01-07,2022,0.3610787881893505,0.3247789035989688,0.3141423082106807,0.6752210964000313,0.3247789035989689,0.0,0.6782817371650678,0.3217182628349322,0.0,0.9905762328460354,0,0.3217182628349322,0.3217182628349322,True,False,False,-0.002933827962378679,0.002852001958111709,0.002933827962378679,-0.0009429272344567539,-0.0009438660355130175,-0.0009438660355130174,9.38801056263555e-07,0.0
clean_full_raw,1236,2022-01-04,2022-01-10,2022,0.3610747135939218,0.32430837584310485,0.3146169105619734,0.6756916241558951,0.3243083758431048,0.0,0.6910280892718867,0.30897191072811325,0.0,0.9527102404459293,1,0.30897191072811325,0.30897191072811325,True,False,False,-0.0015802848380623371,0.0015034296119634644,0.0015802848380623371,-0.00048799708246140874,-0.00048826362591078735,-0.00048826362591078735,2.665434493786113e-07,0.0
clean_full_raw,1237,2022-01-05,2022-01-11,2022,0.36107225320522157,0.3237472139885157,0.31518053280526276,0.6762527860104843,0.3237472139885157,0.0,0.7462517476587796,0.25374825234122045,0.0,0.7837851304265484,2,0.25374825234122045,0.25374825234122045,True,False,False,-0.0015033964561196008,0.0014225400220301424,0.0015033964561196008,-0.00038127028022960684,-0.000381484223316333,-0.000381484223316333,2.139430867261643e-07,0.0
clean_full_raw,1238,2022-01-06,2022-01-12,2022,0.36106919280155836,0.3231661725986382,0.31576463459880333,0.6768338274003617,0.3231661725986382,0.0,0.6975986826120519,0.30240131738794807,0.0,0.9357455792983647,3,0.30240131738794807,0.30240131738794807,True,False,False,-0.0020794944608030293,0.002000808790783607,0.0020794944608030293,-0.0006283858738965404,-0.0006288418644477768,-0.0006288418644477768,4.5599055123642096e-07,0.0
clean_full_raw,1239,2022-01-07,2022-01-13,2022,0.3610640892453732,0.32274880488872026,0.31618710586490645,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.30720080101170644,False,False,True,-0.0015030886548960622,0.0014286855109393768,0.0015030886548960622,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1240,2022-01-10,2022-01-14,2022,0.36105864127842063,0.3223175827887696,0.3166237759318097,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.61050427782648,False,False,True,-0.0020351643833511047,0.0019592037134420997,0.0020351643833511047,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1241,2022-01-11,2022-01-18,2022,0.3610510144359206,0.32214239890286284,0.3168065866602165,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.9101734507264791,False,False,True,-0.0003203147789415591,0.0002465781680196461,0.0003203147789415591,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1242,2022-01-12,2022-01-19,2022,0.36104347828358163,0.32197169235467243,0.3169848293607459,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1567545532914747,False,False,True,-0.0004146681633609894,0.00033505780244290394,0.0004146681633609894,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1243,2022-01-13,2022-01-20,2022,0.3610361942300189,0.32169156259980985,0.3172722431691712,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4470415680805688,False,False,True,-7.877276566194977e-05,4.1796324338244155e-06,7.877276566194977e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1244,2022-01-14,2022-01-21,2022,0.3610279843322402,0.32152169918734824,0.3174503164794114,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4475041027706705,False,False,True,0.00011007749438477208,-0.0002097311940238686,0.0002097311940238686,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1245,2022-01-18,2022-01-24,2022,0.3610201622148067,0.32125278769094673,0.3177270500932465,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4479666374607723,False,False,True,-0.0007823919376957577,0.0006825818388002311,0.0007823919376957577,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1246,2022-01-19,2022-01-25,2022,0.3610109748809745,0.3212999878237059,0.31768903729431963,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.448429172150874,False,False,True,-0.0019942240882763152,0.0018911600567677255,0.0019942240882763152,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1247,2022-01-20,2022-01-26,2022,0.3610022400694552,0.3213106790454919,0.31768708088405284,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4488917068409757,False,False,True,-0.0026036067703466385,0.0024975019758228323,0.0026036067703466385,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1248,2022-01-21,2022-01-27,2022,0.36099292074871475,0.3213708164071356,0.31763626284314955,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4493542415310774,False,False,True,-0.0016416155212738534,0.001541448488034292,0.0016416155212738534,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1249,2022-01-24,2022-01-28,2022,0.36098511824358537,0.32145449793684777,0.3175603838185667,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.449816776221179,False,False,True,-0.0009555913363985049,0.0008562968816908588,0.0009555913363985049,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1250,2022-01-25,2022-01-31,2022,0.3609778605475222,0.32136612028393985,0.31765601916753783,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4502793109112808,False,False,True,0.00011804040319216523,-0.00021676721826990023,0.00021676721826990023,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1251,2022-01-26,2022-02-01,2022,0.3609714678117892,0.3210646260943153,0.3179639060928955,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4507418456013825,False,False,True,0.0006385800738781653,-0.0007373872708566236,0.0007373872708566236,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1252,2022-01-27,2022-02-02,2022,0.3609652444548516,0.32067416799850984,0.3183605875456385,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4512043802914842,False,False,True,0.0001692549635909138,-0.0002660106586666334,0.0002660106586666334,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1253,2022-01-28,2022-02-03,2022,0.36095796073141906,0.320479306215631,0.3185627330519499,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.451666914981586,False,False,True,-0.00021849655901127218,0.00012151281959335187,0.00021849655901127218,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1254,2022-01-31,2022-02-04,2022,0.3609503374134197,0.32040935483605576,0.3186403077495245,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4521294496716877,False,False,True,-0.0012342427500056429,0.001135590487623174,0.0012342427500056429,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1255,2022-02-01,2022-02-07,2022,0.3609423546489829,0.32052482184631687,0.31853282350370027,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4525919843617894,False,False,True,-0.0005221340942616358,0.0004248240633460079,0.0005221340942616358,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1256,2022-02-02,2022-02-08,2022,0.3609341420339303,0.32071399004438156,0.3183518679206882,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.453054519051891,False,False,True,-0.0002601903700084408,0.00016100404795673097,0.0002601903700084408,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1257,2022-02-03,2022-02-09,2022,0.36092592021390923,0.32079788861834124,0.3182761911667495,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4535170537419928,False,False,True,-0.0001881213873683968,8.941655394734515e-05,0.0001881213873683968,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1258,2022-02-04,2022-02-10,2022,0.3609178746470527,0.3208048937440689,0.3182772316078784,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4539795884320945,False,False,True,-0.000809330622311339,0.00071077530490134,0.000809330622311339,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1259,2022-02-07,2022-02-11,2022,0.3609103409723617,0.320629071558833,0.31846058746780537,0.6815394125311947,0.0,0.31846058746780537,0.6815394125321946,0.0,0.31846058746780537,1.0,4,0.31846058746780537,1.4544421231221962,False,True,False,-0.0002468047695497404,0.0001495247134216051,0.0002468047695497404,4.7620154410744676e-05,4.7617728077199606e-05,4.76177280771996e-05,2.4263335450706663e-09,0.0
clean_full_raw,1260,2022-02-08,2022-02-14,2022,0.36090241622575425,0.32059586764072356,0.31850171613252204,0.6814982838664779,0.0,0.3185017161325221,0.6814982838674779,0.0,0.3185017161325221,1.0,0,0.3185017161325221,1.1364440703444925,False,True,False,-0.00016883442470677951,7.222666493823979e-05,0.00016883442470677951,2.300488290150546e-05,2.3004316733358035e-05,2.3004316733358035e-05,5.661681474258004e-10,0.0
clean_full_raw,1261,2022-02-09,2022-02-15,2022,0.3608945242567751,0.32060848538727105,0.31849699035495393,0.6815030096440461,0.0,0.31849699035495393,0.6815030096450461,0.0,0.31849699035495393,1.0,1,0.31849699035495393,0.8184048889020722,False,True,False,-0.001493598065837616,0.0013921932218153676,0.001493598065837616,0.00044361973638581644,0.0004434093511407614,0.00044340935114076135,2.103852450550405e-07,1.1102230246251565e-16
clean_full_raw,1262,2022-02-10,2022-02-16,2022,0.36088656573834776,0.32062926064793146,0.3184841736127208,0.6815158263862792,0.0,0.3184841736127208,0.6815158263872791,0.0,0.31848417361272086,1.0,2,0.31848417361272086,0.50037043323722,False,True,False,-0.0009041352134490906,0.0008042974977977428,0.0009041352134490906,0.0002562262356269409,0.0002561560239248933,0.00025615602392489327,7.021170204756606e-08,-1.1102230246251565e-16
clean_full_raw,1263,2022-02-11,2022-02-17,2022,0.3608788000803557,0.32053375255123945,0.3185874473674048,0.6814125526315952,0.0,0.3185874473674048,0.8176512056853991,0.0,0.18234879431460094,0.5723665380460226,3,0.18234879431460094,0.18234879431460094,False,True,False,6.964913788644556e-05,-0.00016861740154870507,0.00016861740154870507,-3.074506038839008e-05,-3.0747179872867295e-05,-3.0747179872867295e-05,2.1194844772144477e-09,0.0
clean_full_raw,1264,2022-02-14,2022-02-18,2022,0.36087076370183746,0.3205457315008085,0.31858350479635406,0.6814164952026459,0.0,0.31858350479635406,0.6814164952036459,0.0,0.3185835047963541,1.0,4,0.3185835047963541,0.31987547671945094,False,True,False,-6.920946780085946e-06,-6.463180200139756e-05,6.463180200139756e-05,-2.0590172588864527e-05,-2.0590626002909247e-05,-2.0590626002909247e-05,4.534140447199817e-10,0.0
clean_full_raw,1265,2022-02-15,2022-02-22,2022,0.360862663527582,0.3205673192641325,0.31857001720728545,0.6814299827917145,0.0,0.31857001720728545,0.6814299827927145,0.0,0.3185700172072855,1.0,0,0.3185700172072855,0.32071630908038773,False,True,False,-0.0008415975923138836,0.0007706800087968559,0.0008415975923138836,0.00024558001769168705,0.00024551554366372534,0.0002455155436637253,6.44740279617177e-08,-1.1102230246251565e-16
clean_full_raw,1266,2022-02-16,2022-02-23,2022,0.36085524814517594,0.32034627103069196,0.3187984808231321,0.6812015191758679,0.0,0.3187984808231321,0.6812015191768679,0.0,0.3187984808231321,1.0,1,0.3187984808231321,0.3299740039409733,False,True,False,0.0014348113724668144,-0.0015074202321764074,0.0015074202321764074,-0.0004803165900513372,-0.0004805632799798918,-0.0004805632799798918,2.466899285545783e-07,0.0
clean_full_raw,1267,2022-02-17,2022-02-24,2022,0.3608475093775243,0.32024799847843605,0.31890449214303945,0.6810955078559605,0.0,0.31890449214303956,0.6810955078569605,0.0,0.3189044921430395,1.0,2,0.3189044921430395,0.3352453518991616,False,True,False,0.0013409361457788849,-0.0014126708997875502,0.0014126708997875502,-0.0004502904020263694,-0.0004505070958619994,-0.00045050709586199933,2.166938356299949e-07,0.0
clean_full_raw,1268,2022-02-18,2022-02-25,2022,0.3608395210854379,0.32032736069835355,0.3188331182152086,0.6811668817837914,0.0,0.3188331182152086,0.8014627548366327,0.0,0.19853724516336735,0.6226995685854598,3,0.19853724516336735,0.19853724516336735,False,True,False,9.388048453453369e-05,-0.00017683475853620827,0.00017683475853620827,-3.510579801069682e-05,-3.510828580890805e-05,-3.5108285808908045e-05,2.4877982112317767e-09,2.220446049250313e-16
clean_full_raw,1269,2022-02-22,2022-02-28,2022,0.3608297311845913,0.32037889070102393,0.31879137811338476,0.6812086218856153,0.0,0.31879137811338476,0.6813657730336027,0.0,0.3186342269663973,0.9995070407866189,4,0.3186342269663973,0.3186342269663973,False,True,False,-0.0006939842047251296,0.0006221593989216113,0.0006939842047251296,0.00019828330132081094,0.00019824127912526602,0.00019824127912526602,4.202219554491908e-08,-1.1102230246251565e-16
clean_full_raw,1270,2022-02-23,2022-03-01,2022,0.36082020882856264,0.32027323707455957,0.31890655409587776,0.6810934459031223,0.0,0.31890655409587776,0.6810934459041222,0.0,0.31890655409587776,1.0,0,0.31890655409587776,0.32394286277066175,False,True,False,-0.0005214751666370789,0.0004509934079382211,0.0005214751666370789,0.00014384684407607964,0.00014382475364553457,0.00014382475364553457,2.2090430545072034e-08,0.0
clean_full_raw,1271,2022-02-24,2022-03-02,2022,0.36081034729753403,0.3205857940839862,0.31860385861747986,0.6813961413815202,0.0,0.31860385861747986,0.6853139414115801,0.0,0.3146860585884199,0.9877032247943873,1,0.3146860585884199,0.3146860585884199,False,True,False,-0.0021551879647894925,0.0020810496523698016,0.0021551879647894925,0.0006553444167970685,0.0006548773128310542,0.0006548773128310542,4.67103966014272e-07,0.0
clean_full_raw,1272,2022-02-25,2022-03-03,2022,0.36080031800794016,0.3208529351721693,0.3183467468188906,0.6816532531801095,0.0,0.3183467468188906,0.6896431150840987,0.0,0.3103568849159013,0.9749020149166635,2,0.3103568849159013,0.3103568849159013,False,True,False,-0.0018722218206081644,0.0017980905480340745,0.0018722218206081644,0.0005583958621542003,0.0005580497812845812,0.0005580497812845812,3.4608086961907935e-07,0.0
clean_full_raw,1273,2022-02-28,2022-03-04,2022,0.3607915465573086,0.3208782706053212,0.31833018283637005,0.68166981716263,0.0,0.31833018283637016,0.801702385862709,0.0,0.19829761413729097,0.6229306073663177,3,0.19829761413729097,0.19829761413729097,False,True,False,-0.0019599873503521447,0.0018743790024623986,0.0019599873503521447,0.0003719642538091918,0.00037168488417732906,0.000371684884177329,2.7936963186271733e-07,0.0
clean_full_raw,1274,2022-03-01,2022-03-07,2022,0.3607823643784749,0.3207665583720365,0.31845107724848865,0.6815489227505114,0.0,0.31845107724848865,0.6815489227515114,0.0,0.31845107724848865,1.0,4,0.31845107724848865,0.32306158723900436,False,True,False,-0.002707510762692784,0.0026315398767787824,0.002707510762692784,0.0008387684489972537,0.0008380167085825583,0.0008380167085825584,7.517404146953821e-07,0.0
clean_full_raw,1275,2022-03-02,2022-03-08,2022,0.3607730541534591,0.32070007281857155,0.31852687302696925,0.6814731269720307,0.0,0.31852687302696925,0.6814731269730308,0.0,0.3185268730269693,1.0,0,0.3185268730269693,0.32685609384940584,False,True,False,-0.0016083326774342832,0.0015371835617396762,0.0016083326774342832,0.0004898907788852764,0.0004896342731893983,0.0004896342731893983,2.5650569587809535e-07,2.220446049250313e-16
clean_full_raw,1276,2022-03-03,2022-03-09,2022,0.36076446339933926,0.3203453293550494,0.3188902072446113,0.6811097927543887,0.0,0.3188902072446113,0.6811097927553886,0.0,0.31889020724461137,1.0,1,0.31889020724461137,0.3365753603575794,False,True,False,-0.0016675507929743844,0.0015951811835337995,0.0016675507929743844,0.0005089640543396545,0.0005086876582097977,0.0005086876582097977,2.763961298567902e-07,0.0
clean_full_raw,1277,2022-03-04,2022-03-10,2022,0.3607555812235883,0.3200695649654962,0.3191748538099155,0.6808251461890845,0.0,0.3191748538099155,0.6808251461900845,0.0,0.3191748538099155,1.0,2,0.3191748538099155,0.33966556834466277,False,True,False,-0.0009968367947819664,0.0009213337583742641,0.0009968367947819664,0.0002941588070357664,0.0002940665676392458,0.0002940665676392457,9.223939652060415e-08,0.0
clean_full_raw,1278,2022-03-07,2022-03-11,2022,0.3607472831326061,0.3197931184712264,0.3194595983951675,0.6805404016038324,0.0,0.3194595983951675,0.7733154389543135,0.0,0.2266845610456865,0.7095875728400575,3,0.22668456104568646,0.22668456104568646,False,True,False,-0.0007311034705601216,0.0006481279651885302,0.0007311034705601216,0.00014695742648215045,0.00014692060329019594,0.00014692060329019594,3.682319195451398e-08,1.1102230246251565e-16
clean_full_raw,1279,2022-03-08,2022-03-14,2022,0.36073795587930924,0.3193932649423716,0.31986877917731915,0.6801312208216809,0.0,0.31986877917731915,0.6801312208226808,0.0,0.31986877917731915,1.0,4,0.31986877917731915,0.3356739461102416,False,True,False,0.0011545310636697302,-0.00122624124600584,0.00122624124600584,-0.00039207275092371653,-0.0003922362903367627,-0.0003922362903367627,1.6353941304614967e-07,0.0
clean_full_raw,1280,2022-03-09,2022-03-15,2022,0.3607283432988418,0.31921106636993657,0.32006059033022144,0.6799394096687784,0.0,0.3200605903302215,0.6799394096697784,0.0,0.32006059033022155,1.0,0,0.32006059033022155,0.3445872601137814,False,True,False,0.0010350921007548932,-0.0011061118269652774,0.0011061118269652774,-0.000353889693646096,-0.0003540228043097466,-0.0003540228043097466,1.331106636505864e-07,0.0
clean_full_raw,1281,2022-03-10,2022-03-16,2022,0.36071872311149583,0.3190166428064248,0.32026463408107925,0.6797353659179207,0.0,0.3202646340810793,0.6797353659189207,0.0,0.3202646340810793,1.0,1,0.3202646340810793,0.35405316488246874,False,True,False,0.0013411612846003541,-0.0014131878042359007,0.0014131878042359007,-0.00045237673231682913,-0.0004525940750114547,-0.0004525940750114547,2.1734269462555383e-07,0.0
clean_full_raw,1282,2022-03-11,2022-03-17,2022,0.3607095406679177,0.3189444650577367,0.3203459942733455,0.6796540057256545,0.0,0.3203459942733455,0.6796540057266545,0.0,0.32034599427334554,1.0,2,0.32034599427334554,0.35930725065419167,False,True,False,0.0020996037770180404,-0.002175889040312898,0.002175889040312898,-0.0006965220650005149,-0.0006970373380475108,-0.0006970373380475108,5.152730469959064e-07,0.0
clean_full_raw,1283,2022-03-14,2022-03-18,2022,0.36070095434391275,0.31891272902889817,0.320386316626189,0.6796136833728109,0.0,0.320386316626189,0.7309532358175619,0.0,0.2690467641824381,0.8397573498631922,3,0.2690467641824381,0.2690467641824381,False,True,False,0.0013715285853093898,-0.0014499354482207752,0.0014499354482207752,-0.00038989376572155,-0.00039010044061721263,-0.00039010044061721263,2.0667489566262133e-07,0.0
clean_full_raw,1284,2022-03-15,2022-03-21,2022,0.36069234291849006,0.3192116338220692,0.3200960232584407,0.6799039767405592,0.0,0.3200960232584407,0.6875134119393145,0.0,0.3124865880606855,0.9762276484403197,4,0.3124865880606855,0.3124865880606855,False,True,False,8.87146892431296e-05,-0.00015598424943340887,0.00015598424943340887,-4.8740372317841716e-05,-4.874298589665286e-05,-4.874298589665285e-05,2.6135788111430005e-09,0.0
clean_full_raw,1285,2022-03-16,2022-03-22,2022,0.36068350535007415,0.31945663694188386,0.31985985770704184,0.6801401422919581,0.0,0.31985985770704184,0.6865573310658717,0.0,0.3134426689341283,0.9799374988192765,0,0.3134426689341283,0.3134426689341283,False,True,False,-0.001390776076084913,0.001322586858079243,0.001390776076084913,0.00041474340025707837,0.0004145551546935611,0.0004145551546935612,1.882455635172529e-07,0.0
clean_full_raw,1286,2022-03-17,2022-03-23,2022,0.36067466000401394,0.3197373358569144,0.31958800413807154,0.6804119958609284,0.0,0.31958800413807154,0.6883247127290482,0.0,0.31167528727095184,0.9752408827469594,1,0.31167528727095184,0.31167528727095184,False,True,False,-0.0007479589031968855,0.000679764997546389,0.0007479589031968855,0.0002119155210546709,0.00021186595088700866,0.0002118659508870087,4.957016766222837e-08,0.0
clean_full_raw,1287,2022-03-18,2022-03-24,2022,0.36066588322993126,0.3201367875215037,0.319197329247565,0.680802670751435,0.0,0.319197329247565,0.693132217797503,0.0,0.306867782202497,0.9613732762923419,2,0.306867782202497,0.306867782202497,False,True,False,-0.001653158071613869,0.0015818427365410666,0.001653158071613869,0.00048568273825419885,0.0004854165723554859,0.00048541657235548594,2.6616589871296696e-07,0.0
clean_full_raw,1288,2022-03-21,2022-03-25,2022,0.36065704249325164,0.3203807806056748,0.31896217690007356,0.6810378230989265,0.0,0.31896217690007356,0.7382927099398044,0.0,0.26170729006019555,0.8204963127718583,3,0.26170729006019555,0.26170729006019555,False,True,False,0.0007854402321410156,-0.0008586106955928056,0.0008586106955928056,-0.0002246334672517028,-0.00022470467836029263,-0.0002247046783602926,7.121110858981732e-08,0.0
clean_full_raw,1289,2022-03-22,2022-03-28,2022,0.360647640238237,0.32038581549163786,0.3189665442691253,0.6810334557298748,0.0,0.3189665442691253,0.6880257369671459,0.0,0.31197426303285414,0.9780783240063841,4,0.31197426303285414,0.31197426303285414,False,True,False,0.0010968441937717122,-0.0011678284158310348,0.0011678284158310348,-0.0003641860609913515,-0.00036433240937771264,-0.00036433240937771264,1.4634838636112292e-07,2.220446049250313e-16
clean_full_raw,1290,2022-03-23,2022-03-29,2022,0.3606385656665983,0.3201364463729001,0.31922498795950155,0.6807750120394984,0.0,0.31922498795950155,0.6807750120404984,0.0,0.3192249879595016,1.0,0,0.3192249879595016,0.3221963067181013,False,True,False,0.001118088343551435,-0.0011876594022064723,0.0011876594022064723,-0.00037897731131670566,-0.00037913055836935,-0.00037913055836935,1.5324705264431644e-07,0.0
clean_full_raw,1291,2022-03-24,2022-03-30,2022,0.3606293722727068,0.32003118371907424,0.3193394440072189,0.6806605559917811,0.0,0.3193394440072189,0.6806605559927811,0.0,0.3193394440072189,1.0,1,0.3193394440072189,0.3193464597373936,False,True,False,0.0007893364599213103,-0.0008587633963697914,0.0008587633963697914,-0.0002741568844351154,-0.00027423702553048017,-0.00027423702553048017,8.014109536478827e-08,-2.220446049250313e-16
clean_full_raw,1292,2022-03-25,2022-03-31,2022,0.3606203429829134,0.3197713645066187,0.31960829250946793,0.6803917074895321,0.0,0.31960829250946793,0.6829543359301169,0.0,0.3170456640698831,0.9919819713704429,2,0.3170456640698831,0.3170456640698831,False,True,False,0.001359682045891641,-0.0014313745053888285,0.0014313745053888285,-0.0004535893047732252,-0.0004538110805937016,-0.00045381108059370156,2.217758204763943e-07,0.0
clean_full_raw,1293,2022-03-28,2022-04-01,2022,0.360611511303744,0.319970139205092,0.31941834949016396,0.680581650508836,0.0,0.31941834949016396,0.7423242688169085,0.0,0.2576757311830915,0.8067029699276128,3,0.2576757311830915,0.2576757311830915,False,True,False,0.00024793820423659737,-0.00032098078638179617,0.00032098078638179617,-8.269910573019003e-05,-8.270895882665303e-05,-8.270895882665303e-05,9.853096462998168e-09,0.0
clean_full_raw,1294,2022-03-29,2022-04-04,2022,0.360602423141036,0.3202022160616333,0.31919536079633054,0.6808046392026694,0.0,0.3191953607963306,0.6948498504645984,0.0,0.30515014953540165,0.9559980720713206,4,0.30515014953540165,0.30515014953540165,False,True,False,0.00034301041243184555,-0.00041380261962829676,0.00041380261962829676,-0.00012625377870600238,-0.00012627193125771567,-0.0001262719312577157,1.8152551713298756e-08,0.0
clean_full_raw,1295,2022-03-30,2022-04-05,2022,0.3605931357428568,0.3204193118010887,0.31898755245505445,0.6810124475439455,0.0,0.31898755245505445,0.6878950885177835,0.0,0.31210491148221653,0.9784234810422336,0,0.31210491148221653,0.31210491148221653,False,True,False,0.0006036914269584348,-0.0006745306363518261,0.0006745306363518261,-0.0002104754863702484,-0.00021052432455062985,-0.00021052432455062988,4.883818038146242e-08,-1.1102230246251565e-16
clean_full_raw,1296,2022-03-31,2022-04-06,2022,0.3605838485775968,0.32056428774865586,0.31885186367274737,0.6811481363262527,0.0,0.31885186367274737,0.685682761813289,0.0,0.314317238186711,0.9857782688368087,1,0.314317238186711,0.314317238186711,False,True,False,-0.00021603387846912087,0.00014659966437698422,0.00021603387846912087,4.608111760852122e-05,4.6078801626072436e-05,4.6078801626072436e-05,2.3159824487814745e-09,0.0
clean_full_raw,1297,2022-04-01,2022-04-07,2022,0.36057447069594784,0.3208079456385484,0.31861758366450355,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.30843197714811077,False,False,True,-0.0003423011742714864,0.00027219558396279395,0.0003423011742714864,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1298,2022-04-04,2022-04-08,2022,0.36056554361520776,0.32083891620134597,0.3185955401824462,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.564916063844771,False,False,True,-0.0008539398131624143,0.0007744692692435119,0.0008539398131624143,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1299,2022-04-05,2022-04-11,2022,0.3605564221296167,0.3208942610283838,0.31854931684099946,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.86800330944512,False,False,True,-0.0018541607498472085,0.0017749524689107143,0.0018541607498472085,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1300,2022-04-06,2022-04-12,2022,0.36054718988528667,0.32099910514057733,0.3184537049731359,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1763602691264257,False,False,True,-0.001096171875248426,0.001020599623326934,0.001096171875248426,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1301,2022-04-07,2022-04-13,2022,0.3605382451161222,0.32095313367383527,0.3185086212090425,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4920616180357598,False,False,True,-0.002035673695735479,0.001960569712678983,0.002035673695735479,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1302,2022-04-08,2022-04-14,2022,0.3605294112880007,0.3208941739609129,0.3185764147500863,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4925241527258615,False,False,True,-0.0011143657630266807,0.0010143822848212017,0.0011143657630266807,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1303,2022-04-11,2022-04-18,2022,0.36052138847878795,0.32075131217794084,0.318727299342271,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4929866874159632,False,False,True,-0.00040402746963024615,0.0003059505921004498,0.00040402746963024615,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1304,2022-04-12,2022-04-19,2022,0.3605135126018123,0.3204406434596379,0.31904584393754976,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.493449222106065,False,False,True,0.00014319781748417662,-0.00023987506836816615,0.00023987506836816615,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1305,2022-04-13,2022-04-20,2022,0.3605050779670875,0.3202897498395819,0.3192051721923307,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4939117567961666,False,False,True,0.00012647896280919936,-0.00022477622870249666,0.00022477622870249666,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1306,2022-04-14,2022-04-21,2022,0.36049658210612995,0.3199742654711231,0.3195291524217468,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4943742914862683,False,False,True,-6.632925511175405e-05,-3.139701885996019e-05,6.632925511175405e-05,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1307,2022-04-18,2022-04-22,2022,0.36048960331722535,0.3198443802421765,0.31966601643959813,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.49483682617637,False,False,True,0.0009177396328063063,-0.0010147235037947491,0.0010147235037947491,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1308,2022-04-19,2022-04-25,2022,0.36048240930334857,0.31984172787978504,0.3196758628158663,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4952993608664717,False,False,True,-0.00028308017738855887,0.00018607921319904896,0.00028308017738855887,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1309,2022-04-20,2022-04-26,2022,0.36047508726076327,0.3199280699799084,0.3195968427583281,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4957618955565735,False,False,True,-0.0005625963395674067,0.00046352894780742006,0.0005625963395674067,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1310,2022-04-21,2022-04-27,2022,0.3604678188833281,0.3199981141276769,0.3195340669879949,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4962244302466752,False,False,True,0.00010039896887863044,-0.00020071341520831707,0.00020071341520831707,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1311,2022-04-22,2022-04-28,2022,0.36046046991795055,0.3200251802443565,0.31951434983669297,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4966869649367769,False,False,True,-0.00029722069071454806,0.0001997951782835722,0.00029722069071454806,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1312,2022-04-25,2022-04-29,2022,0.3604529942641869,0.3202269971544342,0.31932000858037873,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4971494996268786,False,False,True,-0.0003202499829987851,0.00022036361771544,0.0003202499829987851,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1313,2022-04-26,2022-05-02,2022,0.36044557356839085,0.32019584513287075,0.31935858129773825,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4976120343169803,False,False,True,-0.00045091909607301335,0.00035331192161923463,0.00045091909607301335,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1314,2022-04-27,2022-05-03,2022,0.3604382909421085,0.32012082679041093,0.3194408822664805,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.498074569007082,False,False,True,0.0007563111811327091,-0.0008529362224322876,0.0008529362224322876,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1315,2022-04-28,2022-05-04,2022,0.36043103230305945,0.3201730715193309,0.3193958961766096,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4985371036971837,False,False,True,-0.0018436531965121418,0.0017397959127635181,0.0018436531965121418,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1316,2022-04-29,2022-05-05,2022,0.3604235862996591,0.32014847737115065,0.31942793632819017,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4989996383872854,False,False,True,-0.0025100527074715198,0.0024069624781504306,0.0025100527074715198,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1317,2022-05-02,2022-05-06,2022,0.3604163021432068,0.3201224112422431,0.3194612866135501,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4994621730773872,False,False,True,-0.0028939260533338623,0.0027892464255240964,0.0028939260533338623,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1318,2022-05-03,2022-05-09,2022,0.3604088554239433,0.32007450238275986,0.31951664219229686,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4999247077674889,False,False,True,-0.0025634634151553604,0.002462216486636979,0.0025634634151553604,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1319,2022-05-04,2022-05-10,2022,0.3604012850907329,0.32024735138048377,0.3193513635277833,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5003872424575906,False,False,True,-0.0032896435513105077,0.0031790776586154844,0.0032896435513105077,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1320,2022-05-05,2022-05-11,2022,0.36039428872796686,0.3199361764663484,0.31966953480468474,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5008497771476923,False,False,True,-0.001987250587693353,0.0018855938142289777,0.001987250587693353,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1321,2022-05-06,2022-05-12,2022,0.3603868498985088,0.3195327768133437,0.32008037328714745,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.501312311837794,False,False,True,-0.0007625370475239994,0.0006617960585968893,0.0007625370475239994,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1322,2022-05-09,2022-05-13,2022,0.3603789502571649,0.3190882986505374,0.32053275109129775,0.6794672489077023,0.0,0.32053275109129775,0.6794672489087022,0.0,0.32053275109129775,1.0,2,0.32053275109129775,1.5017748465278957,False,True,False,-0.0013703089328556926,0.0012710263498601775,0.0013703089328556926,0.00040758152133417533,0.000407405572630213,0.000407405572630213,1.759487039623307e-07,0.0
clean_full_raw,1323,2022-05-10,2022-05-16,2022,0.3603705239436875,0.31872793748204686,0.3209015385732656,0.6790984614257344,0.0,0.3209015385732656,0.6790984614267344,0.0,0.32090153857326564,1.0,3,0.32090153857326564,1.1817046301266996,False,True,False,-0.0014220607647555535,0.0013222939568883708,0.0014220607647555535,0.00042451671089637155,0.0004243261652116096,0.0004243261652116096,1.9054568476198092e-07,0.0
clean_full_raw,1324,2022-05-11,2022-05-17,2022,0.3603617944162914,0.3182503935394998,0.32138781204320865,0.6786121879557913,0.0,0.32138781204320865,0.6786121879567912,0.0,0.3213878120432087,1.0,4,0.3213878120432087,0.8612656262435358,False,True,False,-0.0006769040011859134,0.000579620431225905,0.0006769040011859134,0.00018631958076774106,0.00018628294220723475,0.00018628294220723472,3.663856050630876e-08,0.0
clean_full_raw,1325,2022-05-12,2022-05-18,2022,0.3603531273610151,0.3180276402109424,0.3216192324270423,0.6783807675719576,0.0,0.32161923242704243,0.6783807675729576,0.0,0.3216192324270424,1.0,0,0.3216192324270424,0.5403403488904288,False,True,False,-0.0007160973510887277,0.0006204916258484006,0.0007160973510887277,0.00019960404431509037,0.00019956204043277017,0.00019956204043277017,4.20038823202031e-08,0.0
clean_full_raw,1326,2022-05-13,2022-05-19,2022,0.36034545035826215,0.31802166703428386,0.32163288260645395,0.6783671173925461,0.0,0.32163288260645395,0.7808163488465119,0.0,0.21918365115348815,0.6814715254773206,1,0.21918365115348815,0.21918365115348815,False,True,False,-0.0014042293664515144,0.0013050689980328106,0.0014042293664515144,0.0002861955687188844,0.00028604978799605586,0.00028604978799605586,1.45780722828569e-07,1.1102230246251565e-16
clean_full_raw,1327,2022-05-16,2022-05-20,2022,0.3603370630171453,0.31788808766379384,0.3217748493180607,0.6782251506809392,0.0,0.3217748493180608,0.6782251506819392,0.0,0.3217748493180608,1.0,2,0.3217748493180608,0.32914339723400365,False,True,False,-0.0005527851585223391,0.00048742353142544267,0.0005527851585223391,0.00015686655929527936,0.00015684063337849887,0.00015684063337849887,2.5925916780490492e-08,1.1102230246251565e-16
clean_full_raw,1328,2022-05-17,2022-05-23,2022,0.3603285928408985,0.3177435311570994,0.3219278760010019,0.678072123997998,0.0,0.3219278760010019,0.678072123998998,0.0,0.321927876001002,1.0,3,0.321927876001002,0.3372191444835424,False,True,False,-0.0015190006277996163,0.0014450152309572473,0.0015190006277996163,0.00046541862579993254,0.0004651906840911639,0.000465190684091164,2.279417087686325e-07,0.0
clean_full_raw,1329,2022-05-18,2022-05-24,2022,0.36032070656249254,0.31773302217586646,0.32194627126064085,0.6780537287383591,0.0,0.3219462712606409,0.6780537287393591,0.0,0.3219462712606409,1.0,4,0.3219462712606409,0.3408672740599956,False,True,False,-0.0012973803648074372,0.001225967014940519,0.0012973803648074372,0.0003948595825808222,0.00039469550914863853,0.0003946955091486386,1.640734321836537e-07,0.0
clean_full_raw,1330,2022-05-19,2022-05-25,2022,0.36031266403087286,0.31770505981549935,0.32198227615262764,0.6780177238463724,0.0,0.32198227615262776,0.6780177238473724,0.0,0.3219822761526277,1.0,0,0.3219822761526277,0.3449940107251541,False,True,False,-0.0011136047483627628,0.0010450319146914579,0.0011136047483627628,0.00033660097642622936,0.00033648175454449423,0.00033648175454449423,1.1922188173512944e-07,0.0
clean_full_raw,1331,2022-05-20,2022-05-26,2022,0.3603040857966039,0.3175477519325073,0.3221481622698888,0.6778518377291112,0.0,0.3221481622698888,0.7516210838239625,0.0,0.24837891617603747,0.7710083286706783,1,0.24837891617603747,0.24837891617603747,False,True,False,-0.00043506164547707786,0.00035793151542876334,0.00043506164547707786,8.891460127417316e-05,8.890264186744287e-05,8.890264186744286e-05,1.1959406730286792e-08,0.0
clean_full_raw,1332,2022-05-23,2022-05-27,2022,0.3602941904967333,0.31754781238153973,0.32215799712072707,0.677842002878273,0.0,0.32215799712072707,0.677842002879273,0.0,0.322157997120727,1.0,2,0.322157997120727,0.3253741966757324,False,True,False,5.705697464297382e-05,-0.00012693150047959662,0.00012693150047959662,-4.089023882895294e-05,-4.0891997966035445e-05,-4.089199796603545e-05,1.759137082502733e-09,0.0
clean_full_raw,1333,2022-05-24,2022-05-31,2022,0.36028386404636403,0.317366427924829,0.3223497080278069,0.6776502919711931,0.0,0.32234970802780694,0.6776502919721931,0.0,0.32234970802780694,1.0,3,0.32234970802780694,0.33491042392793235,False,True,False,0.0010502444680313093,-0.0011188252612609137,0.0011188252612609137,-0.00036051629587247075,-0.0003606529963015903,-0.00036065299630159037,1.3670042911957106e-07,-2.220446049250313e-16
clean_full_raw,1334,2022-05-25,2022-06-01,2022,0.36027363237461213,0.3172335483838988,0.32249281924048895,0.677507180758511,0.0,0.322492819240489,0.677507180759511,0.0,0.322492819240489,1.0,4,0.322492819240489,0.34286343203384084,False,True,False,0.002078632161067141,-0.0021506670826309804,0.0021506670826309804,-0.0006930695181855968,-0.0006935746907253826,-0.0006935746907253826,5.051725397857724e-07,0.0
clean_full_raw,1335,2022-05-26,2022-06-02,2022,0.3602634667456815,0.317136048853717,0.32260048439960126,0.6773995155993986,0.0,0.3226004843996013,0.6773995156003987,0.0,0.3226004843996014,1.0,0,0.3226004843996014,0.34954505872697106,False,True,False,0.000570555860525169,-0.0006378856084081398,0.0006378856084081398,-0.00020573775002282203,-0.00020578220626400032,-0.00020578220626400035,4.445624117828872e-08,0.0
clean_full_raw,1336,2022-05-27,2022-06-03,2022,0.3602548243670375,0.31716018660947126,0.3225849890224911,0.6774150109765088,0.0,0.3225849890224911,0.7224359219691423,0.0,0.2775640780308577,0.8604370552763243,1,0.2775640780308577,0.2775640780308577,False,True,False,-0.00040631480701085356,0.00032926179524289526,0.00040631480701085356,9.140211680101079e-05,9.139124662737926e-05,9.139124662737926e-05,1.0870173631523502e-08,1.1102230246251565e-16
clean_full_raw,1337,2022-05-31,2022-06-06,2022,0.3602463402965701,0.31726214637484196,0.3224915133275879,0.6775084866714121,0.0,0.3224915133275879,0.678197308148492,0.0,0.321802691851508,0.9978640632462776,2,0.321802691851508,0.321802691851508,False,True,False,-0.00020073907246510116,0.00013012437610787186,0.00020073907246510116,4.187622224232471e-05,4.187437450701122e-05,4.187437450701122e-05,1.8477353134951219e-09,0.0
clean_full_raw,1338,2022-06-01,2022-06-07,2022,0.3602389909559896,0.31752887102926813,0.32223213801374234,0.6777678619852577,0.0,0.32223213801374234,0.6844008172081231,0.0,0.31559918279187693,0.9794155999995802,3,0.31559918279187693,0.31559918279187693,False,True,False,-0.0010066500651128936,0.0009359397572209002,0.0010066500651128936,0.0002954764379894585,0.00029538182252134384,0.00029538182252134384,9.461546811464052e-08,-1.1102230246251565e-16
clean_full_raw,1339,2022-06-02,2022-06-08,2022,0.36023279629044086,0.3179571028140492,0.32181010089450995,0.67818989910449,0.0,0.32181010089450995,0.690916139883917,0.0,0.309083860116083,0.960454191018079,4,0.309083860116083,0.309083860116083,False,True,False,-0.002345421650256417,0.0022671278920559455,0.002345421650256417,0.0007012816106896724,0.00070073264025349,0.00070073264025349,5.489704361824306e-07,0.0
clean_full_raw,1340,2022-06-03,2022-06-09,2022,0.36022460209956675,0.3180826245023671,0.3216927733970662,0.6783072266019338,0.0,0.3216927733970662,0.6810526250355771,0.0,0.31894737496442294,0.9914657752374976,0,0.31894737496442294,0.31894737496442294,False,True,False,-0.001214496473783304,0.0011437059707269468,0.001214496473783304,0.00036492410542761535,0.00036478201709449684,0.00036478201709449684,1.4208833311850225e-07,-2.220446049250313e-16
clean_full_raw,1341,2022-06-06,2022-06-10,2022,0.360216169943627,0.3180332296735635,0.32175060038180947,0.6782493996171906,0.0,0.32175060038180947,0.720145562346493,0.0,0.27985443765350704,0.8697868390032969,1,0.27985443765350704,0.27985443765350704,False,True,False,-0.001546536586890145,0.001470597052431473,0.001546536586890145,0.0004117710845644358,0.0004115531111231149,0.0004115531111231149,2.1797344132093313e-07,0.0
clean_full_raw,1342,2022-06-07,2022-06-13,2022,0.36020747701971007,0.3180330830350576,0.32175943994423223,0.6782405600547677,0.0,0.32175943994423223,0.6782405600557677,0.0,0.3217594399442323,1.0,2,0.3217594399442323,0.32310271403174995,False,True,False,-0.0015893216300435164,0.001512526735903969,0.0015893216300435164,0.00048691942707854174,0.0004866697554451388,0.00048666975544513886,2.4967163340293636e-07,1.1102230246251565e-16
clean_full_raw,1343,2022-06-08,2022-06-14,2022,0.36019803125516053,0.31789201836967695,0.3219099503741623,0.6780900496248375,0.0,0.32190995037416237,0.6780900496258375,0.0,0.3219099503741624,1.0,3,0.3219099503741624,0.3233126280199232,False,True,False,0.00026241223280135264,-0.0003349643614332358,0.0003349643614332358,-0.00010781611560188215,-0.00010782836096608595,-0.00010782836096608593,1.2245364203793889e-08,1.1102230246251565e-16
clean_full_raw,1344,2022-06-09,2022-06-15,2022,0.36018756422388565,0.31752452302306333,0.32228791275205104,0.677712087246949,0.0,0.32228791275205104,0.677712087247949,0.0,0.32228791275205104,1.0,4,0.32228791275205104,0.3249637252570152,False,True,False,-0.00033813002897891927,0.00026550296713109166,0.00033813002897891927,8.557609570452531e-05,8.556839710615595e-05,8.556839710615595e-05,7.698598369367503e-09,0.0
clean_full_raw,1345,2022-06-10,2022-06-16,2022,0.360177719945988,0.3173883710942063,0.3224339089588057,0.6775660910401943,0.0,0.3224339089588057,0.6775660910411943,0.0,0.32243390895880575,1.0,0,0.32243390895880575,0.32938136250137884,False,True,False,0.0013801397482034467,-0.0014530306861530666,0.0014530306861530666,-0.00046827577570015785,-0.0004685063639734289,-0.0004685063639734289,2.3058827327106842e-07,0.0
clean_full_raw,1346,2022-06-13,2022-06-17,2022,0.36016775819754804,0.31719525988594716,0.3226369819155047,0.6773630180834952,0.0,0.3226369819155047,0.7045045118913558,0.0,0.29549548810864423,0.9158760609347362,1,0.29549548810864423,0.29549548810864423,False,True,False,0.0009849020460702858,-0.00105987280231085,0.00105987280231085,-0.00031307072167040343,-0.0003131876310519212,-0.0003131876310519212,1.1690938151777148e-07,-1.1102230246251565e-16
clean_full_raw,1347,2022-06-14,2022-06-21,2022,0.36015769147536275,0.3170019356733452,0.322840372850292,0.677159627148708,0.0,0.322840372850292,0.677159627149708,0.0,0.322840372850292,1.0,2,0.322840372850292,0.3319553697432367,False,True,False,0.0019506659607100426,-0.0020267511094369684,0.0020267511094369684,-0.0006538681878576201,-0.0006543170838453739,-0.0006543170838453739,4.488959877537238e-07,0.0
clean_full_raw,1348,2022-06-15,2022-06-22,2022,0.3601498909390621,0.3171474017990434,0.3227027072608944,0.6772972927381056,0.0,0.32270270726089445,0.6772972927391055,0.0,0.32270270726089445,1.0,3,0.32270270726089445,0.3293309147378871,False,True,False,0.0018529879638045249,-0.0019291956862594216,0.0019291956862594216,-0.0006221500351588095,-0.0006225566707919544,-0.0006225566707919544,4.066356331449642e-07,0.0
clean_full_raw,1349,2022-06-16,2022-06-23,2022,0.36014127726563805,0.3171628632110899,0.32269585952227203,0.6773041404767279,0.0,0.32269585952227203,0.6773041404777279,0.0,0.3226958595222721,1.0,4,0.3226958595222721,0.33109002286126854,False,True,False,0.003193225609025477,-0.003276061600693362,0.003276061600693362,-0.0010559990948967148,-0.001057171514083655,-0.001057171514083655,1.1724191869401726e-06,0.0
clean_full_raw,1350,2022-06-17,2022-06-24,2022,0.3601348836712825,0.3174821645882115,0.322382951739506,0.677617048259494,0.0,0.322382951739506,0.6780795202915648,0.0,0.3219204797084352,0.9985654575448998,0,0.3219204797084352,0.3219204797084352,False,True,False,0.0010471378841225348,-0.0011151321112318638,0.0011151321112318638,-0.0003588481596486148,-0.0003589838641860417,-0.00035898386418604174,1.3570453742689113e-07,0.0
clean_full_raw,1351,2022-06-21,2022-06-27,2022,0.3601279882017429,0.3177020608978602,0.3221699508993969,0.6778300490996031,0.0,0.3221699508993969,0.7103057298222926,0.0,0.28969427017770744,0.8991970522668932,1,0.28969427017770744,0.28969427017770744,False,True,False,0.00034592493673950433,-0.0004182701378782918,0.0004182701378782918,-0.00012115246353283414,-0.0001211704623297808,-0.0001211704623297808,1.7998796946662606e-08,0.0
clean_full_raw,1352,2022-06-22,2022-06-28,2022,0.36012198871599294,0.3180824964992643,0.3217955147837427,0.6782044852152572,0.0,0.3217955147837427,0.6897834341365137,0.0,0.31021656586348634,0.964017680830518,2,0.31021656586348634,0.31021656586348634,False,True,False,-0.000559117879242281,0.0004908451370909616,0.000559117879242281,0.00015229407165896856,0.00015226829279915027,0.00015226829279915027,2.5778859818288355e-08,0.0
clean_full_raw,1353,2022-06-23,2022-06-29,2022,0.36011558314916525,0.31842152629742904,0.3214628905524055,0.6785371094465945,0.0,0.3214628905524056,0.689285891464843,0.0,0.310714108535157,0.9665629149331119,3,0.310714108535157,0.310714108535157,False,True,False,-0.0011700054969248038,0.0011004924351348813,0.0011700054969248038,0.00034206823334174936,0.00034193852593261876,0.00034193852593261876,1.2970740913059373e-07,0.0
clean_full_raw,1354,2022-06-24,2022-06-30,2022,0.3601100970024226,0.3189868260040679,0.3209030769925094,0.6790969230064905,0.0,0.3209030769925094,0.6979850360692992,0.0,0.3020149639307008,0.9411407542774993,4,0.3020149639307008,0.3020149639307008,False,True,False,-0.0021394256316924188,0.0020634206266841515,0.0021394256316924188,0.0006236327944940962,0.000623183906141878,0.000623183906141878,4.488883522181823e-07,0.0
clean_full_raw,1355,2022-06-27,2022-07-01,2022,0.3601020687866695,0.31913320782242466,0.3207647233899058,0.6792352766090942,0.0,0.3207647233899058,0.684796662885184,0.0,0.31520333711481596,0.9826621013173893,0,0.31520333711481596,0.31520333711481596,False,True,False,9.749893534523374e-05,-0.0001666241094080941,0.0001666241094080941,-5.2517479002127803e-05,-5.252047532921547e-05,-5.2520475329215474e-05,2.996327087663388e-09,-2.220446049250313e-16
clean_full_raw,1356,2022-06-28,2022-07-05,2022,0.3600940125803418,0.31916226725777264,0.32074372016088537,0.6792562798381147,0.0,0.3207437201608855,0.7122666043787864,0.0,0.2877333956212136,0.8970819303239551,1,0.2877333956212136,0.2877333956212136,False,True,False,0.0013741782518042482,-0.001450003511576221,0.001450003511576221,-0.00041699903100984707,-0.0004172144340485097,-0.0004172144340485097,2.1540303866263545e-07,0.0
clean_full_raw,1357,2022-06-29,2022-07-06,2022,0.36008526502538435,0.31904173028775373,0.32087300468586183,0.6791269953131381,0.0,0.32087300468586183,0.6862755335904289,0.0,0.3137244664095711,0.9777215964824174,2,0.3137244664095711,0.3137244664095711,False,True,False,0.0010164268222633923,-0.0010866862479032445,0.0010866862479032445,-0.0003407929571093734,-0.00034092006327806425,-0.00034092006327806425,1.2710616869085738e-07,0.0
clean_full_raw,1358,2022-06-30,2022-07-07,2022,0.36007624283693074,0.3188320544347337,0.32109170272733556,0.6789082972716645,0.0,0.32109170272733556,0.6819845862560889,0.0,0.31801541374391107,0.9904192822259352,3,0.31801541374391107,0.31801541374391107,False,True,False,0.0013032019278548623,-0.00137819779948439,0.00137819779948439,-0.000438082202245311,-0.0004382881434239761,-0.00043828814342397604,2.0594117866508952e-07,0.0
clean_full_raw,1359,2022-07-01,2022-07-08,2022,0.36006686489552203,0.3184701886108295,0.32146294649264856,0.6785370535063515,0.0,0.32146294649264856,0.6850588232563599,0.0,0.3149411767436401,0.9797122193392277,4,0.3149411767436401,0.3149411767436401,False,True,False,0.00123696074526728,-0.001315515798059262,0.001315515798059262,-0.0004141234344630904,-0.0004143100934656328,-0.0004143100934656328,1.8665900254237e-07,0.0
clean_full_raw,1360,2022-07-05,2022-07-11,2022,0.36005855243061674,0.3185394241523005,0.32140202341608276,0.6785979765829172,0.0,0.32140202341608276,0.6853845377016667,0.0,0.31461546229833326,0.9788845102914496,0,0.31461546229833326,0.31461546229833326,False,True,False,-0.0008467620982955617,0.0007725814908139029,0.0008467620982955617,0.00024313044265734512,0.00024306608289555157,0.00024306608289555157,6.435976179354854e-08,0.0
clean_full_raw,1361,2022-07-06,2022-07-12,2022,0.36005153667998724,0.318825892834863,0.32112257048414966,0.6788774295148503,0.0,0.3211225704841497,0.7201483583696549,0.0,0.27985164163034515,0.8714792025002127,1,0.27985164163034515,0.27985164163034515,False,True,False,-0.0006246820684263982,0.0005484640562605155,0.0006246820684263982,0.00015351888107054126,0.00015348856651974324,0.00015348856651974324,3.031455079801769e-08,1.1102230246251565e-16
clean_full_raw,1362,2022-07-07,2022-07-13,2022,0.3600437829873782,0.3190216042672386,0.320934612744383,0.679065387254617,0.0,0.3209346127443831,0.6926314001658884,0.0,0.3073685998341116,0.9577296671298072,2,0.3073685998341116,0.3073685998341116,False,True,False,-0.0002847133291435564,0.0002116302389946511,0.0002847133291435564,6.505325783265439e-05,6.504849024234431e-05,6.504849024234431e-05,4.767590310074941e-09,0.0
clean_full_raw,1363,2022-07-08,2022-07-14,2022,0.3600363972569935,0.31925783988049256,0.3207057628615139,0.679294237137486,0.0,0.3207057628615139,0.6902878144344669,0.0,0.30971218556553315,0.9657206743094042,3,0.30971218556553315,0.30971218556553315,False,True,False,-0.00029182321283217926,0.00022279199520078925,0.00029182321283217926,6.900670179294182e-05,6.900139576014221e-05,6.900139576014221e-05,5.3060327996038055e-09,1.1102230246251565e-16
clean_full_raw,1364,2022-07-11,2022-07-15,2022,0.360029089685781,0.3194701519771458,0.3205007583360731,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.3071175095644292,False,False,True,-0.00010614376776390737,3.694356688536497e-05,0.00010614376776390737,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1365,2022-07-12,2022-07-18,2022,0.36002073163468234,0.3192987551186928,0.32068051324562474,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.6270568282107751,False,False,True,0.0005076594401524191,-0.0005763458812854281,0.0005763458812854281,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1366,2022-07-13,2022-07-19,2022,0.36001255234174795,0.31919191413230896,0.320795533524943,0.679204466474057,0.0,0.320795533524943,0.679204466475057,0.0,0.32079553352494306,1.0,1,0.32079553352494306,0.9104407758616169,False,True,False,0.0008758745710988146,-0.0009505546541197228,0.0009505546541197228,-0.00030483526280283423,-0.0003049336874129542,-0.0003049336874129542,9.842461011998465e-08,0.0
clean_full_raw,1367,2022-07-14,2022-07-20,2022,0.36000429803073186,0.3191581066267793,0.3208375953414888,0.6791624046575112,0.0,0.3208375953414888,0.6791624046585112,0.0,0.3208375953414888,1.0,2,0.3208375953414888,0.8987773466657341,False,True,False,0.001489837807042207,-0.0015626724741277678,0.0015626724741277678,-0.0005010980776270817,-0.000501364078905488,-0.0005013640789054878,2.660012784062686e-07,0.0
clean_full_raw,1368,2022-07-15,2022-07-21,2022,0.359995785772842,0.3191257483719304,0.32087846585422736,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.8894944994950829,False,False,True,0.0009200392077020355,-0.000991973552278837,0.000991973552278837,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1369,2022-07-18,2022-07-22,2022,0.3599874055099458,0.3191292938694824,0.3208833006195716,0.6791166993794284,0.0,0.3208833006195717,0.6791166993804283,0.0,0.32088330061957165,1.0,4,0.32088330061957165,0.8899570341851846,False,True,False,0.0003511733184314857,-0.0004464826200761744,0.0004464826200761744,-0.00014324709741598383,-0.00014326881679931706,-0.00014326881679931706,2.1719383333236152e-08,0.0
clean_full_raw,1370,2022-07-19,2022-07-25,2022,0.35997929339333756,0.319242648859485,0.32077805774617735,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.5695362682557146,False,False,True,-0.00011621585632231453,1.8982323701335815e-05,0.00011621585632231453,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1371,2022-07-20,2022-07-26,2022,0.3599717083647954,0.31941354039373704,0.32061475124046757,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8846956627225002,False,False,True,-0.00026506396374688943,0.00019719523631329236,0.00026506396374688943,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1372,2022-07-21,2022-07-27,2022,0.35996408091045434,0.31968374606000166,0.320352173028544,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.195968511175981,False,False,True,0.00026235180594818235,-0.000334087676781917,0.000334087676781917,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1373,2022-07-22,2022-07-28,2022,0.3599561558959195,0.3198345620184062,0.32020928208467414,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1964310458660827,False,False,True,0.00039706288247348806,-0.0004947341917867066,0.0004947341917867066,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1374,2022-07-25,2022-07-29,2022,0.3599496627142364,0.3198809575306697,0.32016937975409393,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5149115048397699,False,False,True,0.0010812136743335184,-0.0011519691809256645,0.0011519691809256645,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1375,2022-07-26,2022-08-01,2022,0.3599431186721824,0.3198483750382473,0.3202085062885701,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5153740395298716,False,False,True,0.001701653018399767,-0.0018013971282246188,0.0018013971282246188,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1376,2022-07-27,2022-08-02,2022,0.35993452673422893,0.3197967675713428,0.32026870569342836,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5158365742199733,False,False,True,0.002036120892150062,-0.0021372744488641154,0.0021372744488641154,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1377,2022-07-28,2022-08-03,2022,0.35992637191079513,0.31984867943181006,0.32022494865639484,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.516299108910075,False,False,True,0.001965293626378322,-0.002066712953350946,0.002066712953350946,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1378,2022-07-29,2022-08-04,2022,0.3599199835096697,0.3199239812074753,0.3201560352818549,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5167616436001767,False,False,True,0.00196765734657917,-0.0020698154202511082,0.0020698154202511082,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1379,2022-08-01,2022-08-05,2022,0.35991175315557916,0.32011767706925964,0.3199705697741612,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5172241782902784,False,False,True,0.001740193826504802,-0.0018419626691680547,0.0018419626691680547,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1380,2022-08-02,2022-08-08,2022,0.3599053787980088,0.3204128847097496,0.31968173649124165,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5176867129803802,False,False,True,0.0010414687231580198,-0.0011398455336762577,0.0011398455336762577,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1381,2022-08-03,2022-08-09,2022,0.3598987202152179,0.3207512719262854,0.3193500078574967,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5181492476704819,False,False,True,0.0004515243087671837,-0.0005502609801199601,0.0005502609801199601,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1382,2022-08-04,2022-08-10,2022,0.3598917633257634,0.32106009829301657,0.3190481383802199,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5186117823605836,False,False,True,-0.0016617117623214592,0.0015604766381389988,0.0016617117623214592,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1383,2022-08-05,2022-08-11,2022,0.35988456490686777,0.3213584113729866,0.31875702371914566,0.6786415886260134,0.3213584113729866,0.0,0.6786415886270134,0.3213584113729866,0.0,1.0,3,0.3213584113729866,1.5190743170506853,True,False,False,-0.0009240819285061935,0.0008252647872669142,0.0009240819285061935,-0.00029686839546126214,-0.00029696150052323613,-0.00029696150052323613,9.310506197398672e-08,0.0
clean_full_raw,1384,2022-08-08,2022-08-12,2022,0.3598772166163011,0.32160704625968695,0.3185157371230118,0.6783929537393131,0.32160704625968706,0.0,0.678392953740313,0.321607046259687,0.0,1.0,4,0.321607046259687,1.1981784403678004,True,False,False,-0.0008360426077006142,0.00073665872725865,0.0008360426077006142,-0.0002688009522700871,-0.0002688771936098408,-0.00026887719360984083,7.624133975368689e-08,0.0
clean_full_raw,1385,2022-08-09,2022-08-15,2022,0.35986994533055494,0.32172550006039474,0.31840455460805017,0.6782744999386052,0.3217255000603948,0.0,0.6782744999396052,0.3217255000603948,0.0,1.0,0,0.3217255000603948,0.8770339287982152,True,False,False,0.00016357551050071378,-0.00026043191833472113,0.00026043191833472113,5.262933239668259e-05,5.26264129134765e-05,5.26264129134765e-05,2.9194832060840223e-09,2.220446049250313e-16
clean_full_raw,1386,2022-08-10,2022-08-16,2022,0.3598630557518217,0.3217437919259273,0.31839315232125104,0.6782562080730727,0.3217437919259273,0.0,0.6782562080740727,0.3217437919259273,0.0,1.0,1,0.3217437919259273,0.555770963427922,True,False,False,-0.0001503628469553053,5.2468399798358786e-05,0.0001503628469553053,-4.837584566830013e-05,-4.83783125441778e-05,-4.8378312544177804e-05,2.4668758776707524e-09,0.0
clean_full_raw,1387,2022-08-11,2022-08-17,2022,0.3598576015262688,0.3213919599104348,0.31875043856229646,0.6786080400885652,0.3213919599104348,0.0,0.7655102938079035,0.2344897061920965,0.0,0.72960663439572,2,0.23448970619209653,0.23448970619209653,True,False,False,0.00020836429335795406,-0.00030522986533901704,0.00030522986533901704,4.886317872435582e-05,4.885928193043045e-05,4.885928193043046e-05,3.896793925368025e-09,0.0
clean_full_raw,1388,2022-08-12,2022-08-18,2022,0.35985137985901566,0.32121140965080425,0.3189372104891801,0.6787885903481957,0.3212114096508042,0.0,0.6841182839473765,0.3158817160526235,0.0,0.9834075209097498,3,0.3158817160526235,0.3158817160526235,True,False,False,-0.00073066010224073,0.0006512516683319158,0.00073066010224073,-0.0002307444879739259,-0.00023080216694698714,-0.00023080216694698716,5.767897306123556e-08,1.1102230246251565e-16
clean_full_raw,1389,2022-08-15,2022-08-19,2022,0.3598450729817044,0.3210610076662538,0.3190939193510418,0.6789389923327461,0.3210610076662538,0.0,0.6833079629224081,0.31669203707759186,0.0,0.9863920859763713,4,0.31669203707759186,0.31669203707759186,True,False,False,-0.0012375518935760412,0.0011584254049150683,0.0012375518935760412,-0.0003917571445654647,-0.00039192283016582763,-0.0003919228301658277,1.6568560036293607e-07,-1.1102230246251565e-16
clean_full_raw,1390,2022-08-16,2022-08-22,2022,0.3598381857081526,0.32110014150627275,0.3190616727845745,0.6788998584927272,0.32110014150627275,0.0,0.6788998584937271,0.3211001415062728,0.0,1.0,0,0.3211001415062728,0.323240563008766,True,False,False,-0.0008310819991609292,0.0007499462044715182,0.0008310819991609292,-0.00026678527077462897,-0.00026686054753389046,-0.00026686054753389046,7.527675926149264e-08,-1.1102230246251565e-16
clean_full_raw,1391,2022-08-17,2022-08-23,2022,0.3598314853429069,0.3210751193029602,0.3190933953531329,0.6789248806960398,0.3210751193029602,0.0,0.6789248806970398,0.3210751193029602,0.0,1.0,1,0.3210751193029602,0.3233791818676388,True,False,False,-0.001997494914169413,0.0019175289614736214,0.001997494914169413,-0.0006409111412250362,-0.0006413459178740005,-0.0006413459178740005,4.3477664896432715e-07,1.1102230246251565e-16
clean_full_raw,1392,2022-08-18,2022-08-24,2022,0.3598245749550591,0.3211155715736514,0.3190598534702895,0.6788844284253486,0.3211155715736514,0.0,0.7617665109145144,0.23823348908548558,0.0,0.7418932938007463,2,0.23823348908548558,0.23823348908548558,True,False,False,-0.0013131112353426202,0.0012272451079002782,0.0013131112353426202,-0.0003126706490250789,-0.0003128270711530246,-0.0003128270711530246,1.5642212794573368e-07,0.0
clean_full_raw,1393,2022-08-19,2022-08-25,2022,0.35981685524921225,0.32098116965777507,0.31920197509201265,0.679018830341225,0.3209811696577751,0.0,0.6882717925962145,0.3117282074037855,0.0,0.9711728813753936,3,0.3117282074037855,0.3117282074037855,True,False,False,-0.0006861932611701673,0.0006102027788536231,0.0006861932611701673,-0.00021385528707519764,-0.00021390579523713384,-0.00021390579523713384,5.0508161936196764e-08,0.0
clean_full_raw,1394,2022-08-22,2022-08-26,2022,0.3598092833306033,0.3207667154177522,0.3194240012506444,0.6792332845812478,0.3207667154177522,0.0,0.6906838848356229,0.30931611516437707,0.0,0.9643024051343281,4,0.30931611516437707,0.30931611516437707,True,False,False,-0.0011921327768326885,0.0011130382896850197,0.0011921327768326885,-0.0003685940920386432,-0.0003687458792900085,-0.0003687458792900085,1.5178725136532657e-07,0.0
clean_full_raw,1395,2022-08-23,2022-08-29,2022,0.35980173062501664,0.32064107871615916,0.31955719065782406,0.6793589212828408,0.3206410787161592,0.0,0.6837745347543032,0.31622546524569684,0.0,0.9862287967338982,0,0.31622546524569684,0.31622546524569684,True,False,False,0.00022780335068908454,-0.0003015641163767314,0.0003015641163767314,7.204283119234547e-05,7.203722055618439e-05,7.203722055618439e-05,5.6106361610858005e-09,0.0
clean_full_raw,1396,2022-08-24,2022-08-30,2022,0.3597941574192054,0.32030949241385864,0.3198963501659358,0.6796905075851413,0.32030949241385864,0.0,0.6912892643644182,0.3087107356355818,0.0,0.9637889071258288,1,0.3087107356355818,0.3087107356355818,True,False,False,-5.203061710173135e-05,-2.597090896762257e-05,5.203061710173135e-05,-1.6062121214996282e-05,-1.606241008104877e-05,-1.606241008104877e-05,2.888660524871117e-10,0.0
clean_full_raw,1397,2022-08-25,2022-08-31,2022,0.35978681031737747,0.32012292634184963,0.3200902633397728,0.6798770736571503,0.32012292634184963,0.0,0.7675605176474731,0.23243948235252684,0.0,0.7260944569284353,2,0.23243948235252687,0.23243948235252687,True,False,False,0.00020429903194395634,-0.0002899666959406169,0.0002899666959406169,4.749088464107752e-05,4.748716123017556e-05,4.7487161230175554e-05,3.723410901961834e-09,1.1102230246251565e-16
clean_full_raw,1398,2022-08-26,2022-09-01,2022,0.35977879336527474,0.3200536901918686,0.3201675164418566,0.6799463098071313,0.3200536901918686,0.0,0.6920873738108555,0.3079126261891445,0.0,0.9620655397053985,3,0.3079126261891445,0.3079126261891445,True,False,False,0.0001456391039077487,-0.0002238316172273574,0.0002238316172273574,4.4846379033384144e-05,4.48441189600686e-05,4.4844118960068595e-05,2.260073315542082e-09,0.0
clean_full_raw,1399,2022-08-29,2022-09-02,2022,0.35977092295432844,0.3198886572092342,0.3203404198354374,0.6801113427897658,0.3198886572092342,0.0,0.6975962677313214,0.30240373226867856,0.0,0.9453405910259611,4,0.30240373226867856,0.30240373226867856,True,False,False,5.40070470597311e-05,-0.00013222767855595804,0.00013222767855595804,1.6332240255541585e-05,1.6331932599672848e-05,1.6331932599672848e-05,3.0765586873747605e-10,0.0
clean_full_raw,1400,2022-08-30,2022-09-06,2022,0.3597629321834962,0.3199849507957162,0.3202521170197876,0.6800150492032838,0.3199849507957162,0.0,0.6818712556530777,0.3181287443469223,0.0,0.9941990820375207,0,0.3181287443469223,0.3181287443469223,True,False,False,0.0004800855517193454,-0.0005567949891160325,0.0005567949891160325,0.00015275401362313854,0.00015272901374757477,0.00015272901374757477,2.4999875563772684e-08,0.0
clean_full_raw,1401,2022-08-31,2022-09-07,2022,0.3597552095570289,0.32001458751384354,0.3202302029281276,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.3088520221240625,False,False,True,0.0008517530854773148,-0.0009279228427297647,0.0009279228427297647,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1402,2022-09-01,2022-09-08,2022,0.35974802988934257,0.32008489327948525,0.3201670768301721,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.5427037823912946,False,False,True,0.0016389677720216325,-0.0017269380159904279,0.0017269380159904279,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1403,2022-09-02,2022-09-09,2022,0.35974031661985156,0.3201365113168105,0.32012317206233787,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.8519758256497421,False,False,True,0.0012970433888661462,-0.001375276610924588,0.001375276610924588,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1404,2022-09-06,2022-09-12,2022,0.3597326184708061,0.320167333035696,0.32010004849249785,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.155168731260516,False,False,True,0.0005475036360026473,-0.0006230119539408474,0.0006230119539408474,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1405,2022-09-07,2022-09-13,2022,0.359724852822983,0.3202732377952165,0.32000190938080053,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4768145905724914,False,False,True,-0.00012587023854068312,5.203882703493633e-05,0.00012587023854068312,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1406,2022-09-08,2022-09-14,2022,0.35971703593485704,0.3204385440500456,0.31984442001409724,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4772771252625931,False,False,True,-0.00011603492794928914,1.9338101813559804e-05,0.00011603492794928914,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1407,2022-09-09,2022-09-15,2022,0.3597098329370453,0.32073594463717975,0.3195542224247749,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4777396599526949,False,False,True,-0.0003194232782496955,0.0002221312446230152,0.0003194232782496955,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1408,2022-09-12,2022-09-16,2022,0.359701851426477,0.32095195321256703,0.3193461953599559,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4782021946427966,False,False,True,7.482693361277111e-05,-0.00017690626758450875,0.00017690626758450875,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1409,2022-09-13,2022-09-19,2022,0.3596938657535515,0.32102411971125394,0.31928201453419447,0.678975880287746,0.32102411971125394,0.0,0.678975880288746,0.321024119711254,0.0,1.0,4,0.321024119711254,1.4786647293328983,True,False,False,0.0006690876536003447,-0.0007675887956544534,0.0007675887956544534,0.00021484206858981476,0.0002147932750067191,0.00021479327500671913,4.87935830956643e-08,1.1102230246251565e-16
clean_full_raw,1410,2022-09-14,2022-09-20,2022,0.3596860016212144,0.320978918384002,0.31933507999378347,0.679021081614998,0.32097891838400205,0.0,0.679021081615998,0.32097891838400205,0.0,1.0,0,0.32097891838400205,1.158103144311746,True,False,False,3.999675394661903e-06,-0.00010284872224871818,0.00010284872224871818,1.283813225424503e-06,1.2838114820656843e-06,1.2838114820656843e-06,1.7433588186906618e-12,0.0
clean_full_raw,1411,2022-09-15,2022-09-21,2022,0.3596796640878599,0.32094849764237166,0.31937183826876847,0.6790515023566284,0.32094849764237166,0.0,0.6790515023576283,0.32094849764237166,0.0,1.0,1,0.32094849764237166,0.8375867606178456,True,False,False,-0.00011290066152932906,1.3633529597938393e-05,0.00011290066152932906,-3.6233908723333164e-05,-3.623529770066807e-05,-3.623529770066807e-05,1.3889773349022518e-09,0.0
clean_full_raw,1412,2022-09-16,2022-09-22,2022,0.35967332758135545,0.3208881608149933,0.3194385116026512,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.5171007976655757,False,False,True,0.001063492335081177,-0.0011620670560493983,0.0011620670560493983,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1413,2022-09-19,2022-09-23,2022,0.3596671449496883,0.32090662254261304,0.31942623250669855,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.5175633323556774,False,False,True,0.0013065071271496996,-0.001407962069854911,0.001407962069854911,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1414,2022-09-20,2022-09-26,2022,0.35966049380040577,0.3210313435982849,0.3193081626003093,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.8433458522571675,False,False,True,0.0019394650600492859,-0.0020217431677868655,0.0020217431677868655,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1415,2022-09-21,2022-09-27,2022,0.35965403395244055,0.3210268637911491,0.31931910225541027,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1648129815609125,False,False,True,0.001212921389848469,-0.00129135975047641,0.00129135975047641,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1416,2022-09-22,2022-09-28,2022,0.3596476178757116,0.3210051534810783,0.31934722864221,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4854993079393726,False,False,True,0.0011422301314047477,-0.001221508742145194,0.001221508742145194,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1417,2022-09-23,2022-09-29,2022,0.35964074126802675,0.3212000770999269,0.3191591816310463,0.6787999228990731,0.32120007709992693,0.0,0.6787999229000731,0.32120007709992693,0.0,1.0,2,0.32120007709992693,1.4859618426294743,True,False,False,-8.264845101899364e-05,-1.6855995072963827e-05,8.264845101899364e-05,-2.654594418879574e-05,-2.654668883949029e-05,-2.654668883949029e-05,7.446506945507365e-10,1.1102230246251565e-16
clean_full_raw,1418,2022-09-26,2022-09-30,2022,0.35963384533455267,0.321424590629157,0.3189415640352903,0.6785754093698431,0.32142459062915707,0.0,0.6785754093708429,0.321424590629157,0.0,1.0,3,0.321424590629157,1.165224300219649,True,False,False,-0.000822622787051584,0.0007236941021177774,0.000822622787051584,-0.00026433740110228817,-0.0002644111925702716,-0.00026441119257027156,7.379146798344813e-08,0.0
clean_full_raw,1419,2022-09-27,2022-10-03,2022,0.3596251666340112,0.3217494116293634,0.31862542173562547,0.6782505883696367,0.32174941162936344,0.0,0.6782505883706367,0.3217494116293634,0.0,1.0,4,0.3217494116293634,0.8442622442805938,True,False,False,-0.002416080398938978,0.0023145518184163752,0.002416080398938978,-0.0007767356865722972,-0.0007773724468078537,-0.0007773724468078537,6.367602355564043e-07,0.0
clean_full_raw,1420,2022-09-28,2022-10-04,2022,0.3596166086883522,0.3219244113379347,0.318458979972713,0.6780755886610652,0.3219244113379347,0.0,0.6780755886620653,0.32192441133793476,0.0,1.0,0,0.32192441133793476,0.5229753673413321,True,False,False,-0.0016937262985442078,0.0015912881461093357,0.0016937262985442078,-0.0005449388007003095,-0.0005452518416264232,-0.0005452518416264232,3.130409261137843e-07,0.0
clean_full_raw,1421,2022-09-29,2022-10-05,2022,0.359608148011888,0.3220845275586134,0.31830732442849863,0.6779154724403866,0.3220845275586134,0.0,0.798486509306501,0.201513490693499,0.0,0.6256540549183236,1,0.201513490693499,0.201513490693499,True,False,False,-0.0021567486965046625,0.002053095260140919,0.0021567486965046625,-0.00043423988708901244,-0.00043461395838130843,-0.0004346139583813084,3.7407129229599396e-07,0.0
clean_full_raw,1422,2022-09-30,2022-10-06,2022,0.359601970954865,0.32202263347945337,0.3183753955646816,0.6779773665195467,0.32202263347945337,0.0,0.6788683219867611,0.32113167801323894,0.0,0.9972332520339093,2,0.32113167801323894,0.32113167801323894,True,False,False,-0.0027367738073579523,0.002651959063187553,0.0027367738073579523,-0.0008780486062981344,-0.00087886476509954,-0.0008788647650995399,8.161588014055652e-07,0.0
clean_full_raw,1423,2022-10-03,2022-10-07,2022,0.3595961909975664,0.32184270386921565,0.31856110513221797,0.6781572961297844,0.32184270386921565,0.0,0.6834010985321468,0.3165989014678532,0.0,0.9837069402589491,3,0.3165989014678532,0.3165989014678532,True,False,False,-0.0014894672777905342,0.0014132857921175402,0.0014894672777905342,-0.0004713237444519426,-0.00047156370392079685,-0.00047156370392079685,2.3995946885427017e-07,0.0
clean_full_raw,1424,2022-10-04,2022-10-10,2022,0.3595913079670458,0.32139537244113975,0.31901331959081436,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.30666449738330814,False,False,True,-0.0009346114320779318,0.0008541830269899558,0.0009346114320779318,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1425,2022-10-05,2022-10-11,2022,0.35958577133878455,0.321115666537497,0.31929856212271823,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.618146406578816,False,False,True,-0.001039298320716733,0.0009599617899196674,0.001039298320716733,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1426,2022-10-06,2022-10-12,2022,0.359580174995062,0.3207668011205752,0.3196530238833628,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8114301527947905,False,False,True,-0.0014430272529225288,0.0013544028799947617,0.0014430272529225288,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1427,2022-10-07,2022-10-13,2022,0.3595729988887587,0.3203300459666276,0.3200969551436135,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1154470701961403,False,False,True,-0.0008963527071164907,0.0008209437090155292,0.0008963527071164907,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1428,2022-10-10,2022-10-14,2022,0.359565065199587,0.32014008471472544,0.32029485008468755,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4230772322756793,False,False,True,-0.000982648917743739,0.0009064225189337481,0.000982648917743739,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1429,2022-10-11,2022-10-17,2022,0.3595574842061737,0.3200486265389607,0.32039388925386547,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.423539766965781,False,False,True,-0.001012888213075557,0.0009139723479500962,0.001012888213075557,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1430,2022-10-12,2022-10-18,2022,0.3595498010717248,0.3199308214704447,0.3205193774568303,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4240023016558827,False,False,True,-0.0011668188872545977,0.001070624644866549,0.0011668188872545977,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1431,2022-10-13,2022-10-19,2022,0.35954259443847825,0.31973884160560617,0.32071856395491544,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4244648363459844,False,False,True,-0.0005640631173111462,0.00046413019514034403,0.0005640631173111462,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1432,2022-10-14,2022-10-20,2022,0.3595345923193749,0.3196503295942758,0.32081507808534937,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4249273710360861,False,False,True,0.00020351727277384882,-0.0002990081772929554,0.0002990081772929554,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1433,2022-10-17,2022-10-21,2022,0.3595266313831949,0.3195427620108722,0.32093060660493294,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4253899057261878,False,False,True,-0.0004116008901250613,0.0003153850950363733,0.0004116008901250613,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1434,2022-10-18,2022-10-24,2022,0.3595201533376583,0.31943072613628176,0.32104912052505985,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4258524404162896,False,False,True,0.0007767054731975525,-0.0008755068728281518,0.0008755068728281518,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1435,2022-10-19,2022-10-25,2022,0.35951329130097104,0.3192914221511066,0.3211952865469223,0.6788047134520777,0.0,0.3211952865469223,0.6788047134530777,0.0,0.3211952865469223,1.0,0,0.3211952865469223,1.4263149751063913,False,True,False,-0.0006715349888166949,0.0005728119726633853,0.0006715349888166949,0.00018402027725382885,0.00018398450569712387,0.00018398450569712384,3.577155670498244e-08,0.0
clean_full_raw,1436,2022-10-20,2022-10-26,2022,0.35950691645065674,0.31926416124011536,0.32122892230822786,0.6787710776907722,0.0,0.32122892230822786,0.6787710776917721,0.0,0.32122892230822786,1.0,1,0.32122892230822786,1.1055822232495707,False,True,False,-0.0010125697799055174,0.0009166822195212664,0.0010125697799055174,0.00029455646205323705,0.0002944648414759308,0.00029446484147593074,9.162057730625461e-08,0.0
clean_full_raw,1437,2022-10-21,2022-10-27,2022,0.3595005899962613,0.3193686950105105,0.32113071499222806,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.7848158356314445,False,False,True,-0.00032437877437473735,0.00022779355301745584,0.00032437877437473735,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1438,2022-10-24,2022-10-28,2022,0.3594939914256615,0.3193473401055433,0.3211586684677952,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.7852783703215462,False,False,True,-0.000493002062591207,0.00039700636734755606,0.000493002062591207,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1439,2022-10-25,2022-10-31,2022,0.3594880903985788,0.31953971240558315,0.320972197194838,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.785740905011648,False,False,True,-0.0017906830213089931,0.0016902111063652968,0.0017906830213089931,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1440,2022-10-26,2022-11-01,2022,0.3594815251497609,0.31945264035928594,0.32106583448995313,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1110784163626144,False,False,True,-0.00010722843924774518,3.745022592229803e-05,0.00010722843924774518,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1441,2022-10-27,2022-11-02,2022,0.3594745702636867,0.319312830878648,0.3212125988566653,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4386591701904625,False,False,True,-0.0008062343087505636,0.000737673720188822,0.0008062343087505636,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1442,2022-10-28,2022-11-03,2022,0.35946799229348086,0.31930740981587163,0.32122459788964736,0.6787754021093526,0.0,0.3212245978896474,0.6787754021103526,0.0,0.3212245978896474,1.0,2,0.3212245978896474,1.4391217048805642,False,True,False,-0.0021117795317675647,0.002009788706560148,0.0021117795317675647,0.0006460340323466795,0.000645593569107938,0.0006455935691079382,4.404632387414089e-07,0.0
clean_full_raw,1443,2022-10-31,2022-11-04,2022,0.3594612838925964,0.3192680186685635,0.3212706974378399,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1183596416810184,False,False,True,-0.002938231615321803,0.002832319190078585,0.002938231615321803,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1444,2022-11-01,2022-11-07,2022,0.35945408224765824,0.31899520233245315,0.3215507154188886,0.6784492845801114,0.0,0.3215507154188886,0.6784492845811114,0.0,0.3215507154188886,1.0,4,0.3215507154188886,1.1188221763711201,False,True,False,-0.0021724003208389436,0.002067956826703325,0.0021724003208389436,0.0006654195775896209,0.0006649529970818287,0.0006649529970818288,4.665805077921914e-07,0.0
clean_full_raw,1445,2022-11-02,2022-11-08,2022,0.35944584092012394,0.3190433622909919,0.32151079678788413,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.7977339956423334,False,False,True,-0.0013581365323139126,0.0012588739920321294,0.0013581365323139126,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1446,2022-11-03,2022-11-09,2022,0.35943719296311355,0.3189537001873854,0.32160910684850097,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.7981965303324351,False,False,True,0.0019833335204726232,-0.0020835782624121376,0.0020835782624121376,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1447,2022-11-04,2022-11-10,2022,0.35942982338662705,0.31863376865620985,0.32193640795616296,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.132795534294343,False,False,True,0.002979040848761992,-0.0030580014494778276,0.0030580014494778276,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1448,2022-11-07,2022-11-11,2022,0.3594215467999185,0.31818645182083805,0.3223920013782433,0.6776079986207567,0.0,0.3223920013782434,0.6776079986217567,0.0,0.32239200137824336,1.0,3,0.32239200137824336,1.1332580689844447,False,True,False,0.002383509101879338,-0.0024859807783661142,0.0024859807783661142,-0.0008007854791809304,-0.0008014603185252948,-0.0008014603185252947,6.748393443643981e-07,0.0
clean_full_raw,1449,2022-11-08,2022-11-14,2022,0.3594135301053644,0.31790344591420927,0.3226830239794263,0.6773169760195737,0.0,0.3226830239794263,0.6773169760205737,0.0,0.3226830239794263,1.0,4,0.3226830239794263,1.1461783776568282,False,True,False,0.0026462701792641726,-0.0027230021103544244,0.0027230021103544244,-0.0008778565382628724,-0.0008786665552715251,-0.0008786665552715251,8.100170086526928e-07,0.0
clean_full_raw,1450,2022-11-09,2022-11-15,2022,0.35940593349148686,0.31777387119622746,0.32282019531128575,0.6771798046877143,0.0,0.32282019531128575,0.6771798046887143,0.0,0.3228201953112857,1.0,0,0.3228201953112857,0.8239578883675036,False,True,False,0.0021994836966721353,-0.002297488422110686,0.002297488422110686,-0.0007410988635744917,-0.0007416756611511893,-0.0007416756611511893,5.767975766975738e-07,0.0
clean_full_raw,1451,2022-11-10,2022-11-16,2022,0.35940217924560747,0.31824027373674846,0.32235754701664393,0.677642452982356,0.0,0.322357547016644,0.677642452983356,0.0,0.322357547016644,1.0,1,0.322357547016644,0.5016002277463196,False,True,False,-0.00027368061643153445,0.00017724432761154863,0.00027368061643153445,5.713947799975537e-05,5.713604667147324e-05,5.7136046671473235e-05,3.4313282821254705e-09,0.0
clean_full_raw,1452,2022-11-11,2022-11-17,2022,0.3593973022786766,0.3188338123880647,0.3217688853322586,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.17970521541977735,False,False,True,-0.0007736939746892677,0.0006749165694278136,0.0007736939746892677,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1453,2022-11-14,2022-11-18,2022,0.3593929730458974,0.3192740655523691,0.3213329614007334,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.4865305451176165,False,False,True,-0.0008948323075295092,0.0008265722972171402,0.0008948323075295092,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1454,2022-11-15,2022-11-21,2022,0.35938650516873605,0.31973663925298307,0.3208768555772808,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.792102772681714,False,False,True,-0.0007133612513350269,0.0006429729529463009,0.0007133612513350269,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1455,2022-11-16,2022-11-22,2022,0.35938094277978655,0.3200983655220353,0.3205206916971782,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1005519894600777,False,False,True,0.0001423189836646907,-0.0002109355798218151,0.0002109355798218151,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1456,2022-11-17,2022-11-23,2022,0.3593746349022668,0.3200033111717251,0.3206220539250081,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4245147921002528,False,False,True,0.00023528982297989497,-0.0003045944333564058,0.0003045944333564058,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1457,2022-11-18,2022-11-25,2022,0.35936829119938757,0.31984513877903914,0.32078657002057326,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4249773267903545,False,False,True,0.0004960882233282767,-0.0005942473812174713,0.0005942473812174713,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1458,2022-11-21,2022-11-28,2022,0.3593597968618771,0.31968640105415697,0.320953802082966,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4254398614804562,False,False,True,0.0003592042395656875,-0.0004560806397206083,0.0004560806397206083,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1459,2022-11-22,2022-11-29,2022,0.35935158837616193,0.31957689429119357,0.32107151733164446,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.425902396170558,False,False,True,0.0013035230930894632,-0.001402825439509042,0.001402825439509042,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1460,2022-11-23,2022-11-30,2022,0.3593436687596197,0.31962988679070853,0.32102644444867173,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4263649308606596,False,False,True,0.00014317678312195873,-0.0002409520614443806,0.0002409520614443806,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1461,2022-11-25,2022-12-01,2022,0.35933588665124455,0.31969309288559244,0.3209710204621628,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4268274655507613,False,False,True,5.608772266945576e-05,-0.00015578053042106203,0.00015578053042106203,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1462,2022-11-28,2022-12-02,2022,0.3593301338821081,0.319799859164901,0.3208700069519907,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.427290000240863,False,False,True,0.00047145985238347226,-0.0005693538992502594,0.0005693538992502594,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1463,2022-11-29,2022-12-05,2022,0.3593241306421367,0.3198746617219837,0.32080120763487957,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4277525349309648,False,False,True,0.0006531182254487456,-0.0007494117028119948,0.0007494117028119948,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1464,2022-11-30,2022-12-06,2022,0.3593184145298087,0.32011731289023715,0.320564272578954,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4282150696210665,False,False,True,-0.00016022077694532243,6.196717492423877e-05,0.00016022077694532243,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1465,2022-12-01,2022-12-07,2022,0.35931228763688616,0.3201344270657794,0.32055328529633437,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4286776043111682,False,False,True,0.0004593743228377385,-0.0005576042629867129,0.0005576042629867129,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1466,2022-12-02,2022-12-08,2022,0.35930624771775865,0.32014203408836966,0.32055171819287176,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.42914013900127,False,False,True,0.0010067990394674775,-0.0011076445261430944,0.0011076445261430944,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1467,2022-12-05,2022-12-09,2022,0.3593001193692197,0.3202291179049282,0.3204707627248521,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4296026736913716,False,False,True,0.0007109529825543963,-0.0008106134780985223,0.0008106134780985223,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1468,2022-12-06,2022-12-12,2022,0.3592938725682766,0.3203454983801205,0.32036062905060286,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4300652083814733,False,False,True,0.0009825283001735593,-0.0010820372163142702,0.0010820372163142702,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1469,2022-12-07,2022-12-13,2022,0.3592876814879089,0.320309988416832,0.3204023300942591,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.430527743071575,False,False,True,0.0007175467142320539,-0.0008156605650538827,0.0008156605650538827,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1470,2022-12-08,2022-12-14,2022,0.35928152168513733,0.3203946504504723,0.3203238278633904,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4309902777616768,False,False,True,-0.0007161096490123273,0.000616973228433311,0.0007161096490123273,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1471,2022-12-09,2022-12-15,2022,0.35927550652867296,0.3205744004311566,0.32015009303917036,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4314528124517785,False,False,True,-0.0011219314144066315,0.0010240422975497532,0.0011219314144066315,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1472,2022-12-12,2022-12-16,2022,0.3592693502386589,0.32068994756364594,0.320040702196695,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4319153471418802,False,False,True,-0.0011637955641722163,0.0010647403435096806,0.0011637955641722163,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1473,2022-12-13,2022-12-19,2022,0.3592631052025701,0.320851644971837,0.31988524982459293,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.432377881831982,False,False,True,-0.0016923466146525994,0.0015905776259799345,0.0016923466146525994,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1474,2022-12-14,2022-12-20,2022,0.35925675760828796,0.3209589714693054,0.3197842709214066,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4328404165220836,False,False,True,-0.0017883240831183676,0.0016847697175237733,0.0017883240831183676,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1475,2022-12-15,2022-12-21,2022,0.359250723426763,0.32080635330229457,0.3199429232699424,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4333029512121853,False,False,True,-0.0011410861812228786,0.0010403546613519117,0.0011410861812228786,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1476,2022-12-16,2022-12-22,2022,0.35924457138589916,0.32060017747912045,0.3201552511339803,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.433765485902287,False,False,True,-0.0014624728554540603,0.0013613918599173287,0.0014624728554540603,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1477,2022-12-19,2022-12-23,2022,0.3592383993099365,0.32040514085923255,0.3203564598298309,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4342280205923887,False,False,True,-0.0012600958743484811,0.0011604536632008526,0.0012600958743484811,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1478,2022-12-20,2022-12-27,2022,0.3592322246033984,0.3201279951114448,0.32063978028415685,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4346905552824905,False,False,True,-0.00033181628442095014,0.00023483210966612018,0.00033181628442095014,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1479,2022-12-21,2022-12-28,2022,0.35922593742760517,0.31985087456748634,0.3209231880039083,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4351530899725922,False,False,True,0.00013462753910307743,-0.00023381874922242797,0.00023381874922242797,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1480,2022-12-22,2022-12-29,2022,0.35921951798033347,0.3197042057255383,0.32107627629312807,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4356156246626939,False,False,True,-0.00035857869830522486,0.00026137332404078245,0.00035857869830522486,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1481,2022-12-23,2022-12-30,2022,0.3592129080441479,0.31950045115451503,0.3212866408003369,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4360781593527956,False,False,True,0.0004383762298629359,-0.000536275840034145,0.000536275840034145,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1482,2022-12-27,2023-01-03,2022,0.3592062018988476,0.31933981421467,0.3214539838854823,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4365406940428973,False,False,True,0.0005424987684467937,-0.0006417910315173746,0.0006417910315173746,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1483,2022-12-28,2023-01-04,2022,0.359199794453008,0.3193490333593374,0.32145117218665453,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.437003228732999,False,False,True,-0.0007773291152561883,0.0006805047422169203,0.0007773291152561883,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1484,2022-12-29,2023-01-05,2022,0.3591937893176036,0.31943167512548337,0.321374535555913,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4374657634231007,False,False,True,-0.0012472481678752465,0.0011477011205424353,0.0012472481678752465,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1485,2022-12-30,2023-01-06,2022,0.35918738899977515,0.3194120705110356,0.32140054048818906,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4379282981132024,False,False,True,-0.0008959979892541213,0.0007975536785413837,0.0008959979892541213,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1486,2023-01-03,2023-01-09,2023,0.35918143840249034,0.3195352069811576,0.321283354615352,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4383908328033042,False,False,True,-0.00018678412130452237,9.03582575625078e-05,0.00018678412130452237,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1487,2023-01-04,2023-01-10,2023,0.35917559441799196,0.31966473972568715,0.32115966585532085,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4388533674934059,False,False,True,6.380670893206795e-05,-0.00016248749009085294,0.00016248749009085294,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1488,2023-01-05,2023-01-11,2023,0.35916901057007045,0.3195460438360025,0.3212849455929269,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4393159021835076,False,False,True,0.001023837131386088,-0.001120635494261055,0.001120635494261055,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1489,2023-01-06,2023-01-12,2023,0.3591623363012787,0.3193550972084631,0.32148256648925816,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4397784368736093,False,False,True,0.0015157046222243477,-0.0016161772743399432,0.0016161772743399432,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1490,2023-01-09,2023-01-13,2023,0.3591557159278946,0.31924195897298074,0.3216023250981245,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.440240971563711,False,False,True,0.0005680678066401102,-0.0006657327917927246,0.0006657327917927246,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1491,2023-01-10,2023-01-17,2023,0.3591493756400311,0.3192610660366447,0.32158955832232416,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4407035062538127,False,False,True,0.0007170015784620329,-0.0008147323331834891,0.0008147323331834891,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1492,2023-01-11,2023-01-18,2023,0.35914334205689735,0.31931849232980547,0.32153816561229726,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4411660409439144,False,False,True,0.00017540688888851604,-0.00027311688320582776,0.00027311688320582776,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1493,2023-01-12,2023-01-19,2023,0.3591376647758536,0.3195411939611442,0.32132114126200206,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4416285756340161,False,False,True,0.0008376892150485909,-0.0009367744915662979,0.0009367744915662979,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1494,2023-01-13,2023-01-20,2023,0.3591323071864765,0.31983385037088463,0.32103384244163896,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4420911103241179,False,False,True,0.0013386570038263939,-0.0014390734016925717,0.0014390734016925717,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1495,2023-01-17,2023-01-23,2023,0.35912632178217624,0.31993529987164493,0.32093837834517874,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4425536450142196,False,False,True,0.0009159354816350031,-0.0010169686610297052,0.0010169686610297052,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1496,2023-01-18,2023-01-24,2023,0.35912035536978343,0.32006360563029623,0.32081603899892025,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4430161797043213,False,False,True,0.0010191962123001076,-0.0011196447055785675,0.0011196447055785675,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1497,2023-01-19,2023-01-25,2023,0.3591142436761056,0.32009075596394443,0.32079500035895,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.443478714394423,False,False,True,0.0011271652215952815,-0.0012250974989094282,0.0012250974989094282,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1498,2023-01-20,2023-01-26,2023,0.35910834239116884,0.32024246726297506,0.3206491903448561,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4439412490845247,False,False,True,0.0004311722927328284,-0.0005285311519864252,0.0005285311519864252,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1499,2023-01-23,2023-01-27,2023,0.3591025058815613,0.3204775563526158,0.3204199377648228,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4444037837746264,False,False,True,-0.0003128987434651022,0.00021441919934812363,0.0003128987434651022,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1500,2023-01-24,2023-01-30,2023,0.3590965886078205,0.3206237597070482,0.3202796516841312,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4448663184647281,False,False,True,0.0002304678751185756,-0.00032867976071246515,0.00032867976071246515,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1501,2023-01-25,2023-01-31,2023,0.3590905608792226,0.32078588605850505,0.32012355306127227,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4453288531548298,False,False,True,0.001889241754259431,-0.0019908751825947015,0.0019908751825947015,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1502,2023-01-26,2023-02-01,2023,0.35908428046839014,0.32096324224721934,0.3199524772833903,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4457913878449316,False,False,True,0.0023495921362178367,-0.0024539193459249217,0.0024539193459249217,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1503,2023-01-27,2023-02-02,2023,0.35907804622665956,0.321009641588776,0.31991231218356436,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4462539225350333,False,False,True,0.0016619527761790156,-0.0017643994938710088,0.0017643994938710088,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1504,2023-01-30,2023-02-03,2023,0.35907201952536744,0.3209276370695096,0.32000034340412303,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.446716457225135,False,False,True,0.001841129499238592,-0.0019419673440352148,0.0019419673440352148,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1505,2023-01-31,2023-02-06,2023,0.35906588325262095,0.32095802824276953,0.31997608850360953,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4471789919152367,False,False,True,0.0006968110179217303,-0.0007951023320529471,0.0007951023320529471,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1506,2023-02-01,2023-02-07,2023,0.35905956829205704,0.32128964361638795,0.31965078809055486,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4476415266053384,False,False,True,-0.00044811838283856625,0.0003501296340969501,0.00044811838283856625,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1507,2023-02-02,2023-02-08,2023,0.3590529521682432,0.3216813274572901,0.3192657203734667,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4481040612954401,False,False,True,-0.0011333932388136302,0.0010324781228251412,0.0011333932388136302,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1508,2023-02-03,2023-02-09,2023,0.35904626552915764,0.32192630782178777,0.31902742664805445,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4485665959855418,False,False,True,-0.001284930253540472,0.0011840402817743872,0.001284930253540472,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1509,2023-02-06,2023-02-10,2023,0.3590391829763248,0.32219831392019305,0.318762503102482,0.6778016860788069,0.32219831392019305,0.0,0.6778016860798068,0.3221983139201931,0.0,1.0,4,0.3221983139201931,1.4490291306756435,True,False,False,-0.000967777488608664,0.0008689893508745519,0.000967777488608664,-0.000311714017122882,-0.00031181627507963043,-0.00031181627507963043,1.0225795674844362e-07,-2.220446049250313e-16
clean_full_raw,1510,2023-02-07,2023-02-13,2023,0.3590326548950199,0.32225551998960217,0.31871182511437773,0.6777444800093978,0.3222555199896022,0.0,0.6777444800103978,0.3222555199896022,0.0,1.0,0,0.3222555199896022,1.127293351445552,True,False,False,-0.001177488373416742,0.0010766284169580322,0.001177488373416742,-0.00037930074091231013,-0.0003794521280571231,-0.00037945212805712313,1.5138714481294484e-07,-1.1102230246251565e-16
clean_full_raw,1511,2023-02-08,2023-02-14,2023,0.3590269288524474,0.3221160168753569,0.31885705427119554,0.6778839831236431,0.32211601687535696,0.0,0.677883983124643,0.32211601687535696,0.0,1.0,1,0.32211601687535696,0.8055003661460516,True,False,False,-0.0005258015264602567,0.0004258409089748671,0.0005258015264602567,-0.00016933891093370742,-0.00016936909337036049,-0.0001693690933703605,3.018243665306279e-08,0.0
clean_full_raw,1512,2023-02-09,2023-02-15,2023,0.3590217622370529,0.3218753094659001,0.31910292829604686,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.48384688396079634,False,False,True,-0.0009587305787346335,0.000859628555229257,0.0009587305787346335,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1513,2023-02-10,2023-02-16,2023,0.35901652066388795,0.32163170189465157,0.3193517774404604,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.48430941865089805,False,False,True,-0.0006751822780968862,0.000577179378512733,0.0006751822780968862,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1514,2023-02-13,2023-02-17,2023,0.35901087950783195,0.32146407931759235,0.3195250411735757,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.8007339417596002,False,False,True,-0.0008415000711015957,0.0007607863219261479,0.0008415000711015957,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1515,2023-02-14,2023-02-21,2023,0.35900536983440323,0.3212672912990498,0.319727338865547,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1158629538781617,False,False,True,-0.0008190986911286645,0.0007397037906030796,0.0008190986911286645,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1516,2023-02-15,2023-02-22,2023,0.3589995524233579,0.321198353403327,0.31980209417231503,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.435054123576213,False,False,True,0.0004393785384222534,-0.0005203732309687327,0.0005203732309687327,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1517,2023-02-16,2023-02-23,2023,0.3589937475028482,0.3210493220261998,0.3199569304699519,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4355166582663148,False,False,True,9.206137878849528e-05,-0.00019089713510641424,0.00019089713510641424,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1518,2023-02-17,2023-02-24,2023,0.35898778184309627,0.3209578874857508,0.32005433067015276,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4359791929564165,False,False,True,7.806665634995436e-05,-0.00017846982938865398,0.00017846982938865398,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1519,2023-02-21,2023-02-27,2023,0.3589806754130051,0.3208363124733689,0.32018301211262595,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4364417276465182,False,False,True,-0.000544097460770305,0.00044506807994657016,0.000544097460770305,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1520,2023-02-22,2023-02-28,2023,0.35897353218158223,0.32072270248771007,0.32030376532970767,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.43690426233662,False,False,True,-0.0002831276140861496,0.00018458333684796382,0.0002831276140861496,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1521,2023-02-23,2023-03-01,2023,0.35896649379180484,0.3208397117895887,0.32019379441760626,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4373667970267217,False,False,True,-0.0007847002476242202,0.0006848169433715931,0.0007847002476242202,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1522,2023-02-24,2023-03-02,2023,0.35896068170898643,0.32087919123425346,0.32016012705576014,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4378293317168234,False,False,True,-0.0008540999330044013,0.000754948617668007,0.0008540999330044013,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1523,2023-02-27,2023-03-03,2023,0.358954916904995,0.32091140688491027,0.32013367620909466,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.438291866406925,False,False,True,-0.00018272680490819375,8.369316369347174e-05,0.00018272680490819375,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1524,2023-02-28,2023-03-06,2023,0.35894908155923533,0.32082805164591366,0.3202228667938509,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4387544010970268,False,False,True,7.169688732673318e-05,-0.0001705463828744803,0.0001705463828744803,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1525,2023-03-01,2023-03-07,2023,0.35894317087979866,0.32079887373886284,0.3202579553803383,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4392169357871285,False,False,True,0.00033516810686850986,-0.0004328732780423107,0.0004328732780423107,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1526,2023-03-02,2023-03-08,2023,0.3589373499100162,0.3206797726511209,0.3203828774378627,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4396794704772302,False,False,True,0.001120954477428079,-0.0012197672439429293,0.0012197672439429293,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1527,2023-03-03,2023-03-09,2023,0.3589314327618435,0.320556007576268,0.3205125596608884,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.440142005167332,False,False,True,0.0022189915932953456,-0.0023230585805935314,0.0023230585805935314,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1528,2023-03-06,2023-03-10,2023,0.35892552500452624,0.32055998496168336,0.32051449003279037,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4406045398574336,False,False,True,0.00297417517658615,-0.0030833822325295928,0.0030833822325295928,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1529,2023-03-07,2023-03-13,2023,0.35891961637519326,0.3206047092172545,0.32047567440655234,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4410670745475354,False,False,True,0.0024979974072270443,-0.0026026790065930873,0.0026026790065930873,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1530,2023-03-08,2023-03-14,2023,0.35891363283280275,0.32069029412123196,0.32039607304496526,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.441529609237637,False,False,True,0.004328978326376894,-0.004448845505922969,0.004448845505922969,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1531,2023-03-09,2023-03-15,2023,0.35890766231572063,0.32090995816027335,0.32018237952300604,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4419921439277388,False,False,True,0.003984910590940375,-0.00410175613481428,0.00410175613481428,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1532,2023-03-10,2023-03-16,2023,0.3589016717985222,0.32131173132011626,0.3197865968803613,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4424546786178405,False,False,True,0.003107305261718129,-0.0032166457772789497,0.0032166457772789497,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1533,2023-03-13,2023-03-17,2023,0.35889526170242547,0.32182314771741727,0.31928159057915706,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4429172133079422,False,False,True,0.0016225788188194683,-0.0017225991003889023,0.0017225991003889023,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1534,2023-03-14,2023-03-20,2023,0.35888824278086606,0.32221830356411746,0.3188934536540163,0.6777816964348825,0.3222183035641175,0.0,0.6777816964358825,0.3222183035641175,0.0,1.0,4,0.3222183035641175,1.443379747998044,True,False,False,0.0011076949702412263,-0.0012088394212191812,0.0012088394212191812,0.00035705359498476,0.00035691959417763356,0.00035691959417763356,1.340008071264425e-07,0.0
clean_full_raw,1535,2023-03-15,2023-03-21,2023,0.3588800922378261,0.3229320971986976,0.3181878105624763,0.6770679028003024,0.3229320971986976,0.0,0.6770679028013024,0.32293209719869764,0.0,1.0,0,0.32293209719869764,1.1216239791240281,True,False,False,0.0004633108675439227,-0.0005607475084529308,0.0005607475084529308,0.00014964141843977797,0.00014961795011090697,0.00014961795011090697,2.3468328871000758e-08,0.0
clean_full_raw,1536,2023-03-16,2023-03-22,2023,0.3588709012487393,0.3235455325074936,0.31758356624276707,0.6764544674915064,0.3235455325074936,0.0,0.6764544674925064,0.3235455325074936,0.0,1.0,1,0.3235455325074936,0.7991544166154322,True,False,False,0.00018508596632730396,-0.0002851187065711841,0.0002851187065711841,5.9887486405266506e-05,5.988373753503159e-05,5.9883737535031605e-05,3.748870234913677e-09,2.220446049250313e-16
clean_full_raw,1537,2023-03-17,2023-03-23,2023,0.35886157332808294,0.3239773321928931,0.3171610944780238,0.6760226678061069,0.32397733219289315,0.0,0.6760226678071068,0.32397733219289315,0.0,1.0,2,0.32397733219289315,0.47607141879804027,True,False,False,0.00017447267443325534,-0.00027206863105442555,0.00027206863105442555,5.65285251737488e-05,5.652519160344526e-05,5.6525191603445266e-05,3.333570303540236e-09,0.0
clean_full_raw,1538,2023-03-20,2023-03-24,2023,0.35885352693238626,0.32413457661375417,0.31701189645285943,0.6758654233852458,0.3241345766137542,0.0,0.8474433787047511,0.15255662129524894,0.0,0.47065827684603584,3,0.15255662129524894,0.15255662129524894,True,False,False,-0.0007211193812252869,0.0006232807371685036,0.0007211193812252869,-0.00010997792750806469,-0.00011001153635025035,-0.00011001153635025033,3.3608842185656575e-08,0.0
clean_full_raw,1539,2023-03-21,2023-03-27,2023,0.35884629290625897,0.32421433042335207,0.3169393766693889,0.6757856695756479,0.3242143304233521,0.0,0.6757856695766479,0.3242143304233521,0.0,1.0,4,0.3242143304233521,0.3298192301377718,True,False,False,-0.00018106311738265793,0.00011106615016016563,0.00018106311738265793,-5.869966598170644e-05,-5.870325736658325e-05,-5.8703257366583256e-05,3.5913848768056645e-09,1.1102230246251565e-16
clean_full_raw,1540,2023-03-22,2023-03-28,2023,0.3588398007602654,0.3241926028655837,0.3169675963731508,0.6758073971334162,0.3241926028655837,0.0,0.6758073971344163,0.32419260286558377,0.0,1.0,0,0.32419260286558377,0.3319918906054371,True,False,False,-0.0012995193329705555,0.0012263970200771422,0.0012995193329705555,-0.0004211095875561584,-0.0004212945550298716,-0.0004212945550298717,1.8496747371320003e-07,0.0
clean_full_raw,1541,2023-03-23,2023-03-29,2023,0.35883390340824245,0.3241390286821074,0.31702706790865,0.6758609713168925,0.3241390286821074,0.0,0.6758609713178925,0.3241390286821075,0.0,1.0,1,0.3241390286821075,0.33300502968814905,True,False,False,-0.0015669559809090845,0.0014936584643730198,0.0015669559809090845,-0.0005076426886058797,-0.0005079115896394896,-0.0005079115896394896,2.6890103360991107e-07,0.0
clean_full_raw,1542,2023-03-24,2023-03-30,2023,0.35882783744998775,0.3240990937444127,0.3170730688045995,0.6759009062545872,0.3240990937444127,0.0,0.6759009062555872,0.32409909374441276,0.0,1.0,2,0.32409909374441276,0.3344363717211054,True,False,False,-0.0016858745841117873,0.0016121372663125378,0.0016858745841117873,-0.0005460791848274065,-0.0005463904248773691,-0.000546390424877369,3.112400499625644e-07,2.220446049250313e-16
clean_full_raw,1543,2023-03-27,2023-03-31,2023,0.35882310423474556,0.32390716685907917,0.31726972890517513,0.6760928331399209,0.3239071668590793,0.0,0.8388437967649618,0.1611562032350382,0.0,0.4975382446698121,3,0.1611562032350382,0.1611562032350382,True,False,False,-0.001296944368589301,0.001209612860223056,0.001296944368589301,-0.0002088969686974419,-0.0002090106302489157,-0.0002090106302489157,1.1366155147380253e-07,0.0
clean_full_raw,1544,2023-03-28,2023-04-03,2023,0.35881572386334815,0.3238322204377059,0.31735205569794583,0.676167779561294,0.3238322204377059,0.0,0.676497200033878,0.32350279996612197,0.0,0.9989827433751381,4,0.32350279996612197,0.32350279996612197,True,False,False,0.0005983871187352706,-0.0006691191735834931,0.0006691191735834931,0.00019361909240442064,0.0001935799083745203,0.0001935799083745203,3.918402990033161e-08,0.0
clean_full_raw,1545,2023-03-29,2023-04-04,2023,0.35881014473199363,0.3235608887096908,0.31762896655731554,0.6764391112893092,0.3235608887096908,0.0,0.683770753544912,0.316229246455088,0.0,0.9773407648747652,0,0.316229246455088,0.316229246455088,True,False,False,0.0009105317482232614,-0.000981451193072552,0.000981451193072552,0.00028802641260441524,0.00028793676861407584,0.00028793676861407584,8.964399033939982e-08,0.0
clean_full_raw,1546,2023-03-30,2023-04-05,2023,0.3588047862758438,0.3232627373483999,0.31793247637475625,0.6767372626506001,0.32326273734839994,0.0,0.6855566684205805,0.3144433315794195,0.0,0.9727175305099417,1,0.3144433315794195,0.3144433315794195,True,False,False,0.0011568994516327209,-0.0012288077659424737,0.0012288077659424737,0.00036392359886529274,0.00036377931787379624,0.00036377931787379624,1.4428099149650002e-07,0.0
clean_full_raw,1547,2023-03-31,2023-04-06,2023,0.35879941422510897,0.322962294688011,0.3182382910858799,0.677037705310989,0.322962294688011,0.0,0.686366180063033,0.31363381993696704,0.0,0.971115901439654,2,0.31363381993696704,0.31363381993696704,True,False,False,0.0008047593170676873,-0.0008815486346235362,0.0008815486346235362,0.0002524694534170526,0.0002523997387418036,0.0002523997387418036,6.971467524899584e-08,0.0
clean_full_raw,1548,2023-04-03,2023-04-10,2023,0.3587944034013245,0.3227490045801175,0.3184565920175579,0.6772509954188825,0.3227490045801175,0.0,0.8425614746798384,0.15743852532016156,0.0,0.48780483622244547,3,0.15743852532016156,0.15743852532016156,True,False,False,0.0001444937610658379,-0.00023384998528121957,0.00023384998528121957,2.275026948592934e-05,2.274888466016929e-05,2.274888466016929e-05,1.384825760049449e-09,0.0
clean_full_raw,1549,2023-04-04,2023-04-11,2023,0.3587864809382432,0.32288465939088307,0.3183288596698735,0.6771153406081168,0.3228846593908831,0.0,0.6771153406091168,0.3228846593908832,0.0,1.0,4,0.3228846593908832,0.32783693282371407,True,False,False,9.851054030323289e-05,-0.00017606389166980216,0.00017606389166980216,3.1808603093829174e-05,3.180754225222122e-05,3.180754225222122e-05,1.0608416079515627e-09,0.0
clean_full_raw,1550,2023-04-05,2023-04-12,2023,0.3587782747475468,0.3230551589753754,0.3181665662760779,0.6769448410236247,0.3230551589753754,0.0,0.6769448410246246,0.32305515897537534,0.0,1.0,0,0.32305515897537534,0.32740278995030203,True,False,False,-0.0002875958965621086,0.00020892027154908942,0.0002875958965621086,-9.290029429175578e-05,-9.29093380845376e-05,-9.29093380845376e-05,9.043792781812123e-09,0.0
clean_full_raw,1551,2023-04-06,2023-04-13,2023,0.35876984284709384,0.32325291754531177,0.31797723960659435,0.6767470824536882,0.32325291754531177,0.0,0.6767470824546882,0.3232529175453118,0.0,1.0,1,0.3232529175453118,0.3265290836019237,True,False,False,-2.8356001563124604e-05,-4.935095602114241e-05,4.935095602114241e-05,-9.166072286985588e-06,-9.166160235199451e-06,-9.166160235199451e-06,8.79482138632366e-11,0.0
clean_full_raw,1552,2023-04-10,2023-04-14,2023,0.358762094964691,0.32337236722176116,0.3178655378125477,0.6766276327772388,0.32337236722176116,0.0,0.6775794845414833,0.3224205154585167,0.0,0.997056483918455,2,0.3224205154585167,0.3224205154585167,True,False,False,-0.00016350447666172514,9.259308859384751e-05,0.00016350447666172514,-5.27142775041365e-05,-5.271719764504843e-05,-5.271719764504844e-05,2.9201409119277485e-09,0.0
clean_full_raw,1553,2023-04-11,2023-04-17,2023,0.35875593014931945,0.32336796564655784,0.3178761042031227,0.6766320343524421,0.32336796564655784,0.0,0.8416439622965333,0.15835603770346673,0.0,0.4897084885537188,3,0.15835603770346673,0.15835603770346673,True,False,False,-0.00019405225027165437,0.00010762142238373768,0.00019405225027165437,-3.0726836168345566e-05,-3.072934546046066e-05,-3.072934546046066e-05,2.5092921150971794e-09,0.0
clean_full_raw,1554,2023-04-12,2023-04-18,2023,0.3587489940200369,0.3233604198938875,0.31789058608507564,0.6766395801051125,0.3233604198938875,0.0,0.6766395801061125,0.32336041989388753,0.0,1.0,4,0.32336041989388753,0.3239833449260292,True,False,False,-0.0006775576273981032,0.0006051091834382126,0.0006775576273981032,-0.000219045099432747,-0.00021909531889775682,-0.00021909531889775682,5.021946500983294e-08,0.0
clean_full_raw,1555,2023-04-13,2023-04-19,2023,0.3587426012005968,0.3232869857606831,0.31797041303771995,0.6767130142383169,0.32328698576068315,0.0,0.6777175680640719,0.3222824319359281,0.0,0.9968926870891774,0,0.3222824319359281,0.3222824319359281,True,False,False,-0.0005322118238414483,0.0004589910104932783,0.0005322118238414483,-0.00017149158967420217,-0.00017152252089267772,-0.00017152252089267772,3.093121847555177e-08,1.1102230246251565e-16
clean_full_raw,1556,2023-04-14,2023-04-20,2023,0.35873586045738115,0.32326867645775514,0.31799546308386356,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.3235321290307096,False,False,True,-0.000667197755266328,0.0005935351781588821,0.000667197755266328,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1557,2023-04-17,2023-04-21,2023,0.3587288426770262,0.3232270558658348,0.31804410145613904,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.6453608352264271,False,False,True,0.0004272543413150803,-0.0005001141338572728,0.0005001141338572728,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1558,2023-04-18,2023-04-24,2023,0.3587229171475123,0.32318409898925626,0.31809298386223145,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.8035648207107864,False,False,True,0.0005775069388161031,-0.0006654388007956897,0.0006654388007956897,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1559,2023-04-19,2023-04-25,2023,0.3587165349402338,0.32305545212810144,0.31822801293066455,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1230058689168205,False,False,True,0.0001933925619221036,-0.00026937821339839354,0.00026937821339839354,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1560,2023-04-20,2023-04-26,2023,0.3587100701024247,0.3229625095422933,0.3183274203542819,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4423203851249968,False,False,True,0.0004951456802632141,-0.0005714342417917771,0.0005714342417917771,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1561,2023-04-21,2023-04-27,2023,0.35870376654848757,0.32284946073518367,0.3184467727153286,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4427829198150985,False,False,True,0.00015958128777736233,-0.0002583010271303451,0.0002583010271303451,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1562,2023-04-24,2023-04-28,2023,0.35869639992705143,0.3229401910560582,0.3183634090158903,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4432454545052003,False,False,True,0.00017063205938515412,-0.0002709587543178429,0.0002709587543178429,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1563,2023-04-25,2023-05-01,2023,0.3586898755865867,0.3230471430519363,0.31826298136047687,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.443707989195302,False,False,True,-3.9126356813883295e-05,-6.0720983910008644e-05,6.0720983910008644e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1564,2023-04-26,2023-05-02,2023,0.35868288986002733,0.32307418723034587,0.31824292290862677,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4441705238854037,False,False,True,-0.0009029505126995917,0.0008050787016851412,0.0009029505126995917,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1565,2023-04-27,2023-05-03,2023,0.35867563647474143,0.32315541167975176,0.3181689518445066,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4446330585755054,False,False,True,0.00036330399384615114,-0.0004611830815910831,0.0004611830815910831,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1566,2023-04-28,2023-05-04,2023,0.3586702146203102,0.3231720577185691,0.3181577276601205,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.445095593265607,False,False,True,0.0006413537842809916,-0.0007408246025593379,0.0007408246025593379,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1567,2023-05-01,2023-05-05,2023,0.35866479196949547,0.32319212502125055,0.31814308300825384,0.6768078749777494,0.3231921250212506,0.0,0.6768078749787494,0.3231921250212506,0.0,1.0,2,0.3231921250212506,1.4455581279557088,True,False,False,0.0006452490492166445,-0.0007458967793789599,0.0007458967793789599,0.00020858495043245848,0.00020853941138426887,0.00020853941138426884,4.553904818960664e-08,1.1102230246251565e-16
clean_full_raw,1568,2023-05-02,2023-05-08,2023,0.3586594944017715,0.323174558486825,0.3181659471104035,0.6768254415121749,0.323174558486825,0.0,0.6768254415131749,0.3231745584868251,0.0,1.0,3,0.3231745584868251,1.12282853762456,True,False,False,0.000524868201369867,-0.0006249581132216958,0.0006249581132216958,0.00016965418008120295,0.00016962404924148077,0.00016962404924148077,3.013083972217912e-08,1.1102230246251565e-16
clean_full_raw,1569,2023-05-03,2023-05-09,2023,0.3586549004473456,0.3230034206869668,0.3183416788646875,0.6769965793120332,0.32300342068696686,0.0,0.6769965793130331,0.32300342068696686,0.0,1.0,4,0.32300342068696686,0.8001165138278366,True,False,False,0.0018954827498512377,-0.0019987099384154183,0.0019987099384154183,0.0006126403286366906,0.0006122474120550881,0.0006122474120550882,3.9291658160249283e-07,0.0
clean_full_raw,1570,2023-05-04,2023-05-10,2023,0.3586490098749667,0.32307662982173546,0.3182743603022978,0.6769233701772644,0.32307662982173546,0.0,0.6769233701782644,0.3230766298217355,0.0,1.0,0,0.3230766298217355,0.4775756278309714,True,False,False,0.001378268439904874,-0.0014773676465471373,0.0014773676465471373,0.00044549407840024566,0.0004452863225541279,0.0004452863225541279,2.0775584611774358e-07,-2.220446049250313e-16
clean_full_raw,1571,2023-05-05,2023-05-11,2023,0.3586429064255642,0.32319160567585764,0.3181654878975781,0.6768083943231423,0.32319160567585764,0.0,0.8450384673006623,0.15496153269933766,0.0,0.4794726409285364,1,0.15496153269933766,0.15496153269933766,True,False,False,0.0013193835648327905,-0.001419807570998561,0.001419807570998561,0.00020456770978676827,0.00020445369942480516,0.00020445369942480516,1.1401036196311107e-07,0.0
clean_full_raw,1572,2023-05-08,2023-05-12,2023,0.35863682840583855,0.32329796828158475,0.3180652033115767,0.6767020317174153,0.32329796828158475,0.0,0.6767020317184153,0.32329796828158475,0.0,1.0,2,0.32329796828158475,0.3278254479390377,True,False,False,0.0008336330449532191,-0.0009064659200692923,0.0009064659200692923,0.00026958789586599755,0.0002695118697257667,0.0002695118697257667,7.602614023082595e-08,-1.1102230246251565e-16
clean_full_raw,1573,2023-05-09,2023-05-15,2023,0.35863080709658185,0.32337626699128624,0.3179929259111319,0.6766237330077137,0.32337626699128624,0.0,0.6766237330087137,0.3233762669912863,0.0,1.0,3,0.3233762669912863,0.3315570538192092,True,False,False,0.0008713880880731425,-0.0009441320398529077,0.0009441320398529077,0.00028186930638561704,0.000281786227021767,0.000281786227021767,8.307936385002455e-08,0.0
clean_full_raw,1574,2023-05-10,2023-05-16,2023,0.3586232772925532,0.3237009360259105,0.31767578668053614,0.6762990639730895,0.32370093602591055,0.0,0.6762990639740895,0.32370093602591055,0.0,1.0,4,0.32370093602591055,0.34389169044609336,True,False,False,-0.00011240415358849731,3.95178317147814e-05,0.00011240415358849731,-3.638394676297134e-05,-3.638532972979679e-05,-3.638532972979679e-05,1.3829668254496368e-09,0.0
clean_full_raw,1575,2023-05-11,2023-05-17,2023,0.35861594242837597,0.3239094454724004,0.3174746120982236,0.6760905545265996,0.3239094454724004,0.0,0.6760905545275996,0.3239094454724004,0.0,1.0,0,0.3239094454724004,0.35263564538310255,True,False,False,-0.00013691860095675195,6.439258152126292e-05,0.00013691860095675195,-4.4347175453565895e-05,-4.4349228110758396e-05,-4.4349228110758396e-05,2.052657192500994e-09,0.0
clean_full_raw,1576,2023-05-12,2023-05-18,2023,0.35860867646819355,0.324099968191851,0.3172913553389554,0.675900031807149,0.324099968191851,0.0,0.8117606587113624,0.18823934128863762,0.0,0.5808064170410819,1,0.18823934128863762,0.18823934128863762,True,False,False,-1.9577482672963124e-05,-6.67510543779293e-05,6.67510543779293e-05,-3.6852231591582835e-06,-3.685252442448295e-06,-3.6852524424482945e-06,2.928329001140279e-11,0.0
clean_full_raw,1577,2023-05-15,2023-05-19,2023,0.35860025685621405,0.32419569844502477,0.3172040446977609,0.6758043015539751,0.3241956984450248,0.0,0.6758043015549751,0.3241956984450249,0.0,1.0,2,0.3241956984450249,0.32915074036620173,True,False,False,0.0008757438042902463,-0.0009488991271689,0.0009488991271689,0.000283996397045665,0.00028391237429077956,0.00028391237429077956,8.402275488545406e-08,0.0
clean_full_raw,1578,2023-05-16,2023-05-22,2023,0.35859187162765616,0.32430125139122623,0.31710687698011764,0.6756987486077738,0.32430125139122623,0.0,0.6756987486087738,0.32430125139122623,0.0,1.0,3,0.32430125139122623,0.33442956814300007,True,False,False,-4.111126348299413e-05,-2.8254780800008803e-05,4.111126348299413e-05,-1.3332249015025528e-05,-1.3332434193809418e-05,-1.3332434193809418e-05,1.8517878389069935e-10,0.0
clean_full_raw,1579,2023-05-17,2023-05-23,2023,0.35858508066653527,0.32422862252185153,0.3171862968106133,0.6757713774771484,0.3242286225218515,0.0,0.6757713774781484,0.32422862252185153,0.0,1.0,4,0.32422862252185153,0.33356408087319034,True,False,False,0.000527187583772792,-0.0006010485904764404,0.0006010485904764404,0.00017095975346777235,0.00017092930409727555,0.00017092930409727558,3.044937049679827e-08,1.1102230246251565e-16
clean_full_raw,1580,2023-05-18,2023-05-24,2023,0.3585783451282006,0.32416565109634227,0.31725600377445723,0.6758343489026578,0.32416565109634227,0.0,0.6758343489036578,0.3241656510963422,0.0,1.0,0,0.3241656510963422,0.3328204539516255,True,False,False,0.001256357834444429,-0.0013309399754617426,0.0013309399754617426,0.0004074409844412426,0.00040726805541266883,0.0004072680554126689,1.7292902857379486e-07,-1.1102230246251565e-16
clean_full_raw,1581,2023-05-19,2023-05-25,2023,0.3585723707348597,0.324134038978345,0.31729359028579524,0.675865961020655,0.32413403897834503,0.0,0.8027170262148262,0.1972829737851738,0.0,0.6086462699412881,1,0.1972829737851738,0.1972829737851738,True,False,False,0.00165667649432895,-0.0017421868589925602,0.0017421868589925602,0.00032705145696496936,0.00032683406540121187,0.00032683406540121187,2.1739156375749375e-07,0.0
clean_full_raw,1582,2023-05-22,2023-05-26,2023,0.35856416744471314,0.3242686936654489,0.31716713888883785,0.675731306333551,0.32426869366544897,0.0,0.675731306334551,0.32426869366544897,0.0,1.0,2,0.32426869366544897,0.3303364806209421,True,False,False,0.0014208729968215633,-0.0014960058605172266,0.0014960058605172266,0.00046096585434595046,0.00046074463054384,0.00046074463054384,2.2122380211048046e-07,0.0
clean_full_raw,1583,2023-05-23,2023-05-30,2023,0.3585571444812801,0.32422677574307435,0.31721607977464544,0.6757732242559256,0.32422677574307435,0.0,0.6757732242569257,0.3242267757430744,0.0,1.0,3,0.3242267757430744,0.33056492435294493,True,False,False,0.001347754674350613,-0.0014224036446921877,0.0014224036446921877,0.00043717717869681073,0.0004369781525573565,0.0004369781525573565,1.9902613945425125e-07,0.0
clean_full_raw,1584,2023-05-24,2023-05-31,2023,0.3585496052938865,0.3242956180379622,0.31715477666715125,0.6757043819610378,0.3242956180379622,0.0,0.6757043819620377,0.32429561803796225,0.0,1.0,4,0.32429561803796225,0.3344478919037692,True,False,False,0.0006301245183786038,-0.0007048752727220746,0.0007048752727220746,0.00020439012647640594,0.00020434662012846263,0.00020434662012846266,4.350634794331003e-08,-2.220446049250313e-16
clean_full_raw,1585,2023-05-25,2023-06-01,2023,0.35854096028852445,0.3244934015611661,0.3169656381493094,0.6755065984378339,0.32449340156116613,0.0,0.6755065984388339,0.32449340156116613,0.0,1.0,0,0.32449340156116613,0.3429258207605044,True,False,False,-0.0012601029282341728,0.0011870015166528935,0.0012601029282341728,-0.00040872108381355014,-0.00040889508549989275,-0.0004088950854998928,1.740016863426095e-07,0.0
clean_full_raw,1586,2023-05-26,2023-06-02,2023,0.35853226513283953,0.32475172932447344,0.316716005541687,0.6752482706745266,0.3247517293244735,0.0,0.777285391017362,0.22271460898263795,0.0,0.6857996089687153,1,0.22271460898263795,0.22271460898263795,True,False,False,-0.0010183629622662357,0.0009343990018115301,0.0010183629622662357,-0.00022671456138557232,-0.0002268043089435256,-0.00022680430894352557,8.974755795327608e-08,0.0
clean_full_raw,1587,2023-05-30,2023-06-05,2023,0.3585231389949581,0.3249522105797708,0.31652465042427097,0.6750477894192292,0.32495221057977086,0.0,0.6750477894202291,0.32495221057977086,0.0,1.0,2,0.32495221057977086,0.3339461209664276,True,False,False,-0.0011971141376599186,0.0011241026506188107,0.0011971141376599186,-0.0003888477280894606,-0.0003890048853488867,-0.0003890048853488867,1.5715725942610842e-07,0.0
clean_full_raw,1588,2023-05-31,2023-06-06,2023,0.35851405335210523,0.3251329253165269,0.3163530213303679,0.6748670746824731,0.3251329253165268,0.0,0.6748670746834731,0.3251329253165269,0.0,1.0,3,0.3251329253165269,0.3424227838709799,True,False,False,-0.002168448027177797,0.0020932753048950267,0.002168448027177797,-0.0007045181026820517,-0.0007050338504731687,-0.0007050338504731687,5.157477911169831e-07,0.0
clean_full_raw,1589,2023-06-01,2023-06-07,2023,0.3585063204736653,0.3251791637350658,0.3163145157902688,0.6748208362639342,0.3251791637350658,0.0,0.6748208362649342,0.32517916373506583,0.0,1.0,4,0.32517916373506583,0.34613494368508624,True,False,False,-0.0007293580373124464,0.0006583719983599012,0.0007293580373124464,-0.0002371136752208604,-0.00023717203663671025,-0.00023717203663671025,5.836141584984896e-08,2.220446049250313e-16
clean_full_raw,1590,2023-06-02,2023-06-08,2023,0.3585020228182133,0.3248886453214707,0.316609331859316,0.6751113546775293,0.3248886453214707,0.0,0.6751113546785292,0.32488864532147077,0.0,1.0,0,0.32488864532147077,0.33773381449129025,True,False,False,-5.073194393584237e-07,-7.204448395755555e-05,7.204448395755555e-05,-1.6482229707143586e-07,-1.6482232539840632e-07,-1.648223253984063e-07,2.832697046284973e-14,0.0
clean_full_raw,1591,2023-06-05,2023-06-09,2023,0.35849785986348,0.3246743652295636,0.31682777490595637,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.23148622666368857,False,False,True,-0.0003840195314804569,0.00030369000036298825,0.0003840195314804569,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1592,2023-06-06,2023-06-12,2023,0.3584931249190487,0.3244440045025084,0.31706287057744276,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.5491208742265834,False,False,True,-0.00026929067915953546,0.00019732877794335072,0.00026929067915953546,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1593,2023-06-07,2023-06-13,2023,0.3584898374508418,0.3240520053489576,0.3174581571992006,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.8606156572237487,False,False,True,-0.0006528071581881335,0.0005794333207929178,0.0006528071581881335,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1594,2023-06-08,2023-06-14,2023,0.3584840652835858,0.32394613413683465,0.3175698005785795,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.181513914916182,False,False,True,-0.0011591532429324363,0.0010824963844496816,0.0011591532429324363,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1595,2023-06-09,2023-06-15,2023,0.35847741496241914,0.32396940292438503,0.31755318211219574,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5068617984812465,False,False,True,-0.000852093980281196,0.0007767448931548703,0.000852093980281196,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1596,2023-06-12,2023-06-16,2023,0.35847179863490225,0.32391229918530856,0.3176159021787891,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5073243331713482,False,False,True,-0.0005722312911641969,0.00047487130676220394,0.0005722312911641969,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1597,2023-06-13,2023-06-20,2023,0.35846544942604847,0.3238749010042547,0.3176596495686967,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5077868678614499,False,False,True,1.5550218075280257e-06,-9.987413692977187e-05,9.987413692977187e-05,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1598,2023-06-14,2023-06-21,2023,0.35845970568654045,0.3237664510675876,0.31777384324487185,0.6762335489314123,0.3237664510675876,0.0,0.6762335489324123,0.32376645106758767,0.0,1.0,3,0.32376645106758767,1.5082494025515516,True,False,False,0.0014952550503844822,-0.0015946410346690367,0.0015946410346690367,0.0004843582177034879,0.0004841134211038708,0.0004841134211038708,2.447965996171006e-07,1.1102230246251565e-16
clean_full_raw,1599,2023-06-15,2023-06-22,2023,0.3584547652004221,0.3235713400157807,0.3179738947827972,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1849454861740656,False,False,True,0.000806733260106603,-0.0009057753567654137,0.0009057753567654137,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1600,2023-06-16,2023-06-23,2023,0.35844930415041676,0.3234429852996829,0.31810771054890025,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.1854080208641673,False,False,True,0.0004379016983623724,-0.0005368801686306347,0.0005368801686306347,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1601,2023-06-20,2023-06-26,2023,0.35844494383532843,0.3233699808679072,0.31818507529576434,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.185870555554269,False,False,True,-0.0007324511342689637,0.000633506139369143,0.0007324511342689637,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1602,2023-06-21,2023-06-27,2023,0.35843991398331987,0.3233998379561329,0.3181602480595471,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1863330902443707,False,False,True,-0.0004808031273708886,0.00038232689504116277,0.0004808031273708886,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1603,2023-06-22,2023-06-28,2023,0.3584331434786215,0.32369227419353913,0.3178745823268395,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5202443444241376,False,False,True,-0.0012412124988314057,0.0011650247408196226,0.0012412124988314057,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1604,2023-06-23,2023-06-29,2023,0.3584270220492231,0.3238326672543163,0.3177403106954605,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5207068791142393,False,False,True,-0.0006999889425907674,0.0006018513656767845,0.0006999889425907674,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1605,2023-06-26,2023-06-30,2023,0.3584213084083587,0.32389835975107334,0.31768033183956806,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.521169413804341,False,False,True,-0.0009005699760948072,0.0008027830038681215,0.0009005699760948072,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1606,2023-06-27,2023-07-03,2023,0.3584170751081802,0.3237510868321721,0.3178318380586475,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5216319484944427,False,False,True,0.00018941371987104928,-0.00028764462746405607,0.00028764462746405607,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1607,2023-06-28,2023-07-05,2023,0.3584124413181934,0.32366557244300137,0.3179219862378052,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5220944831845444,False,False,True,0.0004546948092039493,-0.0005525619864032193,0.0005525619864032193,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1608,2023-06-29,2023-07-06,2023,0.3584071869419237,0.3234471699684907,0.3181456430885855,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5225570178746461,False,False,True,-0.000235381524101812,0.0001380531406350369,0.000235381524101812,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1609,2023-06-30,2023-07-07,2023,0.35840279167254796,0.3233438684426081,0.3182533398838439,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5230195525647479,False,False,True,-0.0004711421594567954,0.0003730612826823724,0.0004711421594567954,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1610,2023-07-03,2023-07-10,2023,0.3583985002179983,0.32320672535927353,0.31839477442172814,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5234820872548496,False,False,True,-0.0008485748983685916,0.0007491683662721853,0.0008485748983685916,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1611,2023-07-05,2023-07-11,2023,0.35839309525226987,0.3232727251170458,0.3183341796296843,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5239446219449513,False,False,True,3.8338156323212903e-05,-0.00013754324693556624,0.00013754324693556624,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1612,2023-07-06,2023-07-12,2023,0.358387355723442,0.3233750389519592,0.3182376053235989,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.524407156635053,False,False,True,-0.0008809357013490249,0.0007821863176885717,0.0008809357013490249,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1613,2023-07-07,2023-07-13,2023,0.3583822935884666,0.3233410164250368,0.31827668998549663,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5248696913251547,False,False,True,-8.112225730293864e-05,-1.6248974103037325e-05,8.112225730293864e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1614,2023-07-10,2023-07-14,2023,0.358377513377318,0.3232671465791943,0.3183553400424877,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5253322260152564,False,False,True,0.0006763449480541238,-0.0007741299040883966,0.0007741299040883966,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1615,2023-07-11,2023-07-17,2023,0.3583731638204337,0.32313001063725266,0.3184968255413136,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5257947607053581,False,False,True,0.0004852160035809662,-0.0005833676678480026,0.0005833676678480026,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1616,2023-07-12,2023-07-18,2023,0.35836791633069315,0.32316265132611355,0.3184694323421933,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5262572953954598,False,False,True,-0.0002514009979370723,0.00015357959477966187,0.0002514009979370723,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1617,2023-07-13,2023-07-19,2023,0.3583634935030242,0.3230215036328844,0.3186150028630913,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5267198300855616,False,False,True,0.00018231369842761953,-0.0002811508829605372,0.0002811508829605372,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1618,2023-07-14,2023-07-20,2023,0.3583582284932653,0.3230346038868305,0.3186071676189041,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5271823647756633,False,False,True,0.0001830732814339946,-0.00028146597587968165,0.00028146597587968165,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1619,2023-07-17,2023-07-21,2023,0.3583522790621609,0.3231796575679237,0.31846806336891526,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.527644899465765,False,False,True,-0.0006195548469226081,0.0005214804493039631,0.0006195548469226081,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1620,2023-07-18,2023-07-24,2023,0.35834650456333517,0.3232757046736705,0.31837779076199435,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5281074341558667,False,False,True,8.189708360038462e-05,-0.00017995585532303924,0.00017995585532303924,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1621,2023-07-19,2023-07-25,2023,0.3583414416841683,0.3232314554078542,0.31842710290697746,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5285699688459684,False,False,True,0.00032243160212136885,-0.00042056799306371584,0.00042056799306371584,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1622,2023-07-20,2023-07-26,2023,0.35833600921290987,0.32327202848893105,0.31839196229715905,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5290325035360701,False,False,True,0.0006010350149602201,-0.0006995599885856984,0.0006995599885856984,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1623,2023-07-21,2023-07-27,2023,0.35833053879797594,0.3233099256999598,0.318359535501064,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5294950382261718,False,False,True,0.0001400250519507785,-0.00023822174497877606,0.00023822174497877606,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1624,2023-07-24,2023-07-28,2023,0.3583258549760338,0.32320014633315935,0.31847399868980664,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5299575729162735,False,False,True,-0.0004507993900067033,0.00035226212347939587,0.0004507993900067033,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1625,2023-07-25,2023-07-31,2023,0.35832047080471635,0.32322788944142655,0.3184516397528571,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5304201076063753,False,False,True,-0.00036055930202072797,0.00026237922226360626,0.00036055930202072797,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1626,2023-07-26,2023-08-01,2023,0.3583148490585606,0.32329559935128305,0.31838955158915616,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.530882642296477,False,False,True,-0.00037385126305942973,0.00027478235459785477,0.00037385126305942973,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1627,2023-07-27,2023-08-02,2023,0.358308949853416,0.3234081041909003,0.3182829459546837,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5313451769865787,False,False,True,-0.00032608570129172087,0.00022828923163127274,0.00032608570129172087,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1628,2023-07-28,2023-08-03,2023,0.35830350619638307,0.32342900284154746,0.3182674909610693,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5318077116766804,False,False,True,-0.0007333398431283803,0.0006350204071837615,0.0007333398431283803,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1629,2023-07-31,2023-08-04,2023,0.35829871204598895,0.32334400586524725,0.3183572820877637,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.532270246366782,False,False,True,-0.0002791525469860209,0.0001807782946730739,0.0002791525469860209,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1630,2023-08-01,2023-08-07,2023,0.35829378723490274,0.3232845155464814,0.3184216972176159,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5327327810568838,False,False,True,-0.0016887112902278351,0.0015867571836284968,0.0016887112902278351,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1631,2023-08-02,2023-08-08,2023,0.35828892703338855,0.32322716299050674,0.3184839099751046,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5331953157469855,False,False,True,-0.001239638448007025,0.0011396035176219298,0.001239638448007025,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1632,2023-08-03,2023-08-09,2023,0.35828392719031504,0.3231816752861782,0.31853439752250673,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5336578504370872,False,False,True,-0.0008140825204605029,0.0007149709684075351,0.0008140825204605029,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1633,2023-08-04,2023-08-10,2023,0.35827933590893013,0.3230640052259825,0.3186566588640874,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.534120385127189,False,False,True,-0.00043590250871633723,0.00033860640611566375,0.00043590250871633723,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1634,2023-08-07,2023-08-11,2023,0.3582743206441869,0.32303608319492905,0.318689596159884,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5345829198172907,False,False,True,0.00036327436560980477,-0.00046231237045160737,0.00046231237045160737,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1635,2023-08-08,2023-08-14,2023,0.3582706891757932,0.3227511292655536,0.31897818155765323,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5350454545073924,False,False,True,0.0005652494800875019,-0.00066424172430553,0.00066424172430553,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1636,2023-08-09,2023-08-15,2023,0.35826643302462496,0.32256758848813766,0.3191659784862374,0.6808340215127626,0.0,0.3191659784862374,0.6808340215137626,0.0,0.3191659784862374,1.0,1,0.3191659784862374,1.535507989197494,False,True,False,0.0007090659349468668,-0.0008081124168377074,0.0008081124168377074,-0.00025785104405557475,-0.000257921990246885,-0.000257921990246885,7.094619131027069e-08,1.1102230246251565e-16
clean_full_raw,1637,2023-08-10,2023-08-16,2023,0.358261769210419,0.32246816071149165,0.3192700700770892,0.6807299299219108,0.0,0.3192700700770893,0.6807299299229108,0.0,0.31927007007708924,1.0,2,0.31927007007708924,1.2168045454013585,False,True,False,0.000680140206376826,-0.0007789174788148691,0.0007789174788148691,-0.00024861911379667944,-0.0002486850380454929,-0.0002486850380454929,6.592424881348997e-08,0.0
clean_full_raw,1638,2023-08-11,2023-08-17,2023,0.35825673278007447,0.3224364470716287,0.3193068201472967,0.6806931798517032,0.0,0.3193068201472967,0.6806931798527032,0.0,0.3193068201472968,1.0,3,0.3193068201472968,0.8979970100143708,False,True,False,0.0009862854618637746,-0.0010861407816847488,0.0010861407816847488,-0.00034668397193202756,-0.0003468121592320564,-0.0003468121592320564,1.2818730002884908e-07,0.0
clean_full_raw,1639,2023-08-14,2023-08-18,2023,0.3582513122781063,0.3225445774402072,0.31920411028068635,0.6807958897183136,0.0,0.3192041102806864,0.6807958897193136,0.0,0.3192041102806864,1.0,4,0.3192041102806864,0.5791527245571758,False,True,False,0.0005317079677165386,-0.0006317197169989643,0.0006317197169989643,-0.00020160417201638153,-0.0002016475302114214,-0.00020164753021142143,4.335819503987191e-08,1.1102230246251565e-16
clean_full_raw,1640,2023-08-15,2023-08-21,2023,0.35824571876592354,0.3226748723111626,0.31907940892191394,0.6809205910770861,0.0,0.31907940892191394,0.739588851033409,0.0,0.260411148966591,0.8161327296125199,0,0.260411148966591,0.260411148966591,False,True,False,0.0006202578236865596,-0.0007197954383697422,0.0007197954383697422,-0.00018739287003615964,-0.0001874427571267756,-0.00018744275712677562,4.988709061595612e-08,0.0
clean_full_raw,1641,2023-08-16,2023-08-22,2023,0.3582399802046497,0.3228190794522004,0.3189409403421498,0.6810590596568501,0.0,0.3189409403421498,0.6855299266285986,0.0,0.3144700733714014,0.9859821477733394,1,0.3144700733714014,0.3144700733714014,False,True,False,0.00040270067385107724,-0.0004798945326304611,0.0004798945326304611,-0.00015088764661261056,-0.00015091246888683548,-0.0001509124688868355,2.482227422491803e-08,0.0
clean_full_raw,1642,2023-08-17,2023-08-23,2023,0.3582342027150244,0.32294769784377364,0.31881809944020195,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.31475890400628104,False,False,True,-5.939037370716236e-06,-7.113754817601504e-05,7.113754817601504e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1643,2023-08-18,2023-08-24,2023,0.3582281813809574,0.3231250395904439,0.3186467790275985,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.6275920156590384,False,False,True,0.000822800565894964,-0.0008990503895438196,0.0008990503895438196,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1644,2023-08-21,2023-08-25,2023,0.3582225396483842,0.32321019404056905,0.31856726631004656,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.9432257100255981,False,False,True,-0.00011827526837177783,4.400508276044523e-05,0.00011827526837177783,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1645,2023-08-22,2023-08-28,2023,0.3582167565913648,0.32331090141673957,0.3184723419908957,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.2003505385397553,False,False,True,6.942931286747916e-05,-0.00014679813042617226,0.00014679813042617226,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1646,2023-08-23,2023-08-29,2023,0.35820971544066954,0.3233683824861677,0.3184219020721628,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5122648972235218,False,False,True,6.769365350611923e-05,-0.0001433191666969146,0.0001433191666969146,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1647,2023-08-24,2023-08-30,2023,0.3582031913753083,0.32335269446807835,0.3184441141556134,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5127274319136235,False,False,True,0.00031310134245068715,-0.0004113594285455481,0.0004113594285455481,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1648,2023-08-25,2023-08-31,2023,0.3581958171834225,0.32349347960228564,0.3183107032132918,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5131899666037252,False,False,True,0.0005923079580701358,-0.0006908214523659485,0.0006908214523659485,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1649,2023-08-28,2023-09-01,2023,0.3581893643598604,0.32345478633040553,0.318355849308734,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.513652501293827,False,False,True,0.0003358815307318559,-0.00043363792407250223,0.00043363792407250223,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1650,2023-08-29,2023-09-05,2023,0.3581829650362064,0.3234583366592608,0.3183586983035328,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5141150359839286,False,False,True,-0.0001631797022959016,6.491235317493701e-05,0.0001631797022959016,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1651,2023-08-30,2023-09-06,2023,0.35817647978649836,0.32346360444100186,0.3183599157714995,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5145775706740303,False,False,True,-0.00013873863118844107,3.987303438102345e-05,0.00013873863118844107,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1652,2023-08-31,2023-09-07,2023,0.3581712415434424,0.3235161105415632,0.3183126479139944,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.515040105364132,False,False,True,-0.00017130733218385916,7.30344722629239e-05,0.00017130733218385916,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1653,2023-09-01,2023-09-08,2023,0.3581656193282219,0.32361654165464565,0.31821783901613243,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5155026400542337,False,False,True,-0.0002770554617435062,0.00017750729484317215,0.0002770554617435062,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1654,2023-09-05,2023-09-11,2023,0.3581601736177342,0.32366445823345297,0.31817536814781266,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5159651747443355,False,False,True,-0.0004909128262081783,0.00039207879667710094,0.0004909128262081783,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1655,2023-09-06,2023-09-12,2023,0.3581553030029704,0.3236215287873404,0.3182231682086891,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5164277094344372,False,False,True,-0.0004964896727692725,0.00039789730908537413,0.0004964896727692725,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1656,2023-09-07,2023-09-13,2023,0.35815042001289954,0.3235899483315658,0.31825963165453447,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5168902441245389,False,False,True,-0.000124978448112276,2.7100741230310832e-05,0.000124978448112276,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1657,2023-09-08,2023-09-14,2023,0.3581455155104047,0.32355640106329503,0.31829808342530025,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5173527788146406,False,False,True,-0.0011254972272743094,0.0010263057713231043,0.0011254972272743094,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1658,2023-09-11,2023-09-15,2023,0.35814079739419774,0.3235068860420122,0.31835231656279,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5178153135047423,False,False,True,-0.0008331348377837675,0.000734141252326886,0.0008331348377837675,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1659,2023-09-12,2023-09-18,2023,0.3581362375088877,0.3234222835168661,0.318441478973246,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.518277848194844,False,False,True,-0.00043020695641865975,0.00033150075556412687,0.00043020695641865975,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1660,2023-09-13,2023-09-19,2023,0.35813164533924036,0.32334249654165603,0.3185258581181034,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5187403828849457,False,False,True,-0.0006948236073118798,0.0005971038519597576,0.0006948236073118798,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1661,2023-09-14,2023-09-20,2023,0.35812662579299814,0.323334324254348,0.3185390499516538,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5192029175750474,False,False,True,-0.001283809980275316,0.0011831400103306548,0.001283809980275316,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1662,2023-09-15,2023-09-21,2023,0.3581226369284051,0.3231423556381742,0.31873500743242067,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5196654522651492,False,False,True,0.00026026205822310075,-0.0003588686145494655,0.0003588686145494655,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1663,2023-09-18,2023-09-22,2023,0.35811830050580895,0.3230170149128832,0.3188646845803077,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5201279869552509,False,False,True,0.0003476864726774217,-0.0004466566317378193,0.0004466566317378193,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1664,2023-09-19,2023-09-25,2023,0.3581135781384196,0.3229697334052229,0.3189166884553574,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5205905216453526,False,False,True,8.550467511113506e-05,-0.00018436334808141625,0.00018436334808141625,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1665,2023-09-20,2023-09-26,2023,0.35810899026257653,0.3228723893838626,0.31901862035256084,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5210530563354543,False,False,True,-0.00025691668371713314,0.00015696274523957978,0.00025691668371713314,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1666,2023-09-21,2023-09-27,2023,0.35810499105192745,0.32267156730818314,0.31922344163888927,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.521515591025556,False,False,True,-0.00012175563309299838,2.2797597871967163e-05,0.00012175563309299838,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1667,2023-09-22,2023-09-28,2023,0.3580997297358494,0.32276187563157294,0.31913839463157756,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5219781257156577,False,False,True,-0.00024260354493682015,0.000144344705937467,0.00024260354493682015,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1668,2023-09-25,2023-09-29,2023,0.35809441103123946,0.32285331478185525,0.3190522741859052,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5224406604057594,False,False,True,0.00010556146787054096,-0.0002054931635896874,0.0002054931635896874,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1669,2023-09-26,2023-10-02,2023,0.35808927458493445,0.3228868220050842,0.3190239034089813,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5229031950958611,False,False,True,0.000588041424691749,-0.0006867072935422441,0.0006867072935422441,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1670,2023-09-27,2023-10-03,2023,0.3580844747939369,0.32285531967903663,0.3190602055260263,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5233657297859629,False,False,True,0.0011831184925643829,-0.0012824733722940074,0.0012824733722940074,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1671,2023-09-28,2023-10-04,2023,0.3580795010399821,0.3228511028029407,0.31906939615607716,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5238282644760646,False,False,True,0.0010480738091654266,-0.0011480706755785724,0.0011480706755785724,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1672,2023-09-29,2023-10-05,2023,0.358074575183833,0.32282456790379255,0.31910085691137435,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5242907991661663,False,False,True,0.00048438916702304427,-0.0005840370349841087,0.0005840370349841087,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1673,2023-10-02,2023-10-06,2023,0.3580695018740881,0.3228627547659642,0.3190677433589476,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.524753333856268,False,False,True,5.433213952620923e-05,-0.00015384884779575463,0.00015384884779575463,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1674,2023-10-03,2023-10-09,2023,0.358063954373418,0.3229842202068965,0.3189518254186855,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5252158685463697,False,False,True,9.447152861933266e-05,-0.00019225395173713206,0.00019225395173713206,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1675,2023-10-04,2023-10-10,2023,0.35805789393742854,0.32320392160520717,0.31873818445636437,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5256784032364714,False,False,True,-0.0008254282401690332,0.0007262342480983377,0.0008254282401690332,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1676,2023-10-05,2023-10-11,2023,0.35805190412017224,0.3233838490313168,0.31856424684751083,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5261409379265731,False,False,True,-0.00041400031870685375,0.00031658781901397096,0.00041400031870685375,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1677,2023-10-06,2023-10-12,2023,0.35804640658848347,0.3234528451528632,0.3185007482576533,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5266034726166748,False,False,True,-0.00022354286366281699,0.00012620232048326683,0.00022354286366281699,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1678,2023-10-09,2023-10-13,2023,0.3580413349400789,0.32344553076864074,0.31851313429028033,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5270660073067766,False,False,True,0.0010877835895972564,-0.001186598287739951,0.001186598287739951,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1679,2023-10-10,2023-10-16,2023,0.3580361084193214,0.3234520251280013,0.3185118664516774,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5275285419968783,False,False,True,0.0005199850355663162,-0.0006180420120881398,0.0006180420120881398,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1680,2023-10-11,2023-10-17,2023,0.3580318943979153,0.32329479148711826,0.31867331411396654,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.52799107668698,False,False,True,0.00042815213582129107,-0.000527449858873121,0.000527449858873121,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1681,2023-10-12,2023-10-18,2023,0.3580271371230871,0.3232274862888952,0.3187453765870175,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5284536113770817,False,False,True,0.0006736985529795491,-0.0007726771063361483,0.0007726771063361483,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1682,2023-10-13,2023-10-19,2023,0.3580222026775918,0.32319878275500036,0.31877901456640767,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5289161460671834,False,False,True,-0.00022309172953548822,0.00012617676383334695,0.00022309172953548822,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1683,2023-10-16,2023-10-20,2023,0.35801613038288616,0.32340849061649823,0.3185753789996156,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5293786807572851,False,False,True,-0.0003871692966505387,0.00028948723127759473,0.0003871692966505387,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1684,2023-10-17,2023-10-23,2023,0.35801051744590695,0.3234964569336086,0.31849302561948434,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5298412154473868,False,False,True,-0.0006679284935873201,0.0005679130564529237,0.0006679284935873201,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1685,2023-10-18,2023-10-24,2023,0.3580050711921523,0.32356408538645015,0.3184308434203977,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5303037501374885,False,False,True,0.0006945744390339749,-0.0007941903827911966,0.0007941903827911966,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1686,2023-10-19,2023-10-25,2023,0.35799931949207864,0.32367479235068064,0.3183258881562406,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5307662848275903,False,False,True,0.0003161960202206551,-0.00041581716050413344,0.00041581716050413344,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1687,2023-10-20,2023-10-26,2023,0.3579944176934475,0.32361751508176256,0.3183880672237898,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.531228819517692,False,False,True,0.0009506690991317743,-0.0010505726408496748,0.0010505726408496748,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1688,2023-10-23,2023-10-27,2023,0.3579897442843856,0.32353996610083774,0.31847028961377644,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5316913542077937,False,False,True,0.00017429719076518226,-0.000271815794288268,0.000271815794288268,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1689,2023-10-24,2023-10-30,2023,0.357985497824985,0.32341982683558496,0.31859467533843006,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5321538888978954,False,False,True,0.0010824241245228675,-0.001183050214988287,0.001183050214988287,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1690,2023-10-25,2023-10-31,2023,0.357979820800192,0.3235566204099242,0.3184635587888837,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.532616423587997,False,False,True,0.0009918463467522606,-0.001091368354433861,0.001091368354433861,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1691,2023-10-26,2023-11-01,2023,0.35797451947417425,0.3236113070351944,0.3184141734896312,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5330789582780988,False,False,True,0.0002624940264615374,-0.0003619649647286429,0.0003619649647286429,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1692,2023-10-27,2023-11-02,2023,0.3579685137155644,0.3237783732308697,0.31825311305256576,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5335414929682005,False,False,True,0.00011962622164892873,-0.00021718576171933838,0.00021718576171933838,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1693,2023-10-30,2023-11-03,2023,0.357963218035754,0.3237929876936674,0.31824379426957855,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5340040276583022,False,False,True,0.0005281553449413602,-0.0006258720320498505,0.0006258720320498505,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1694,2023-10-31,2023-11-06,2023,0.35795704058272976,0.32397651225833834,0.31806644715793175,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.534466562348404,False,False,True,0.0008932642231048707,-0.0009920300232391618,0.0009920300232391618,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1695,2023-11-01,2023-11-07,2023,0.35795082864339967,0.32413224149144365,0.31791692986415665,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5349290970385057,False,False,True,0.000617268506514763,-0.0007139748718240736,0.0007139748718240736,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1696,2023-11-02,2023-11-08,2023,0.3579455431283563,0.3241490139907056,0.31790544287993816,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5353916317286074,False,False,True,0.0012442814195693162,-0.0013431856072906694,0.0013431856072906694,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1697,2023-11-03,2023-11-09,2023,0.35794032112380186,0.3241455832831991,0.31791409559199896,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.535854166418709,False,False,True,0.0008992615591193636,-0.0009989260793669495,0.0009989260793669495,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1698,2023-11-06,2023-11-10,2023,0.35793457507752385,0.3242217814908512,0.3178436434306249,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5363167011088108,False,False,True,0.0007527416296298995,-0.0008519391608494627,0.0008519391608494627,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1699,2023-11-07,2023-11-13,2023,0.357928381545241,0.32436169491863986,0.31770992353511907,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5367792357989125,False,False,True,0.0005942465456385257,-0.0006936767886360839,0.0006936767886360839,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1700,2023-11-08,2023-11-14,2023,0.3579224130332916,0.3244440929816148,0.3176334939840935,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5372417704890142,False,False,True,0.0009248902215987794,-0.0010250037311184818,0.0010250037311184818,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1701,2023-11-09,2023-11-15,2023,0.3579156363175689,0.32463973690995157,0.3174446267714795,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.537704305179116,False,False,True,0.0003202803944938643,-0.0004175571896324466,0.0004175571896324466,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1702,2023-11-10,2023-11-16,2023,0.357909372058739,0.32476254795624515,0.3173280799840158,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5381668398692177,False,False,True,0.00022104227982442038,-0.0003197187758051274,0.0003197187758051274,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1703,2023-11-13,2023-11-17,2023,0.3579032746855847,0.3248566808652923,0.3172400444481229,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5386293745593194,False,False,True,-0.00014105256701710665,4.479252353397186e-05,0.00014105256701710665,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1704,2023-11-14,2023-11-20,2023,0.35789743214370506,0.3249222302080316,0.31718033764726333,0.6750777697909683,0.3249222302080316,0.0,0.6750777697919683,0.3249222302080317,0.0,1.0,4,0.3249222302080317,1.539091909249421,True,False,False,-0.000588347687184466,0.0004899899660316411,0.000588347687184466,-0.00019112928131989225,-0.00019116724265771408,-0.00019116724265771408,3.796133782183386e-08,0.0
clean_full_raw,1705,2023-11-15,2023-11-21,2023,0.3578910579117716,0.3250499322917778,0.3170590097954505,0.6749500677072221,0.3250499322917778,0.0,0.6749500677082221,0.32504993229177787,0.0,1.0,0,0.32504993229177787,1.214632213731491,True,False,False,-0.000545234792243949,0.000446625145060104,0.000545234792243949,-0.000177195923771414,-0.00017722853230201717,-0.00017722853230201717,3.260853060317527e-08,0.0
clean_full_raw,1706,2023-11-16,2023-11-22,2023,0.3578855102340124,0.3250635022468864,0.3170509875181011,0.6749364977521135,0.3250635022468864,0.0,0.6749364977531136,0.32506350224688646,0.0,1.0,1,0.32506350224688646,0.8900448161298149,True,False,False,-3.8521006886109236e-05,-5.939745579786145e-05,5.939745579786145e-05,-1.2521610630782222e-05,-1.2521773408475098e-05,-1.2521773408475098e-05,1.627776928767472e-10,-2.220446049250313e-16
clean_full_raw,1707,2023-11-17,2023-11-24,2023,0.3578802331476551,0.3250650539439384,0.31705471290740644,0.6749349460550615,0.3250650539439384,0.0,0.6749349460560615,0.3250650539439385,0.0,1.0,2,0.3250650539439385,0.5654438485730302,True,False,False,0.00011507741443939996,-0.0002130030720403634,0.0002130030720403634,3.7409098673552883e-05,3.740764593247251e-05,3.740764593247251e-05,1.4527410803727263e-09,0.0
clean_full_raw,1708,2023-11-20,2023-11-27,2023,0.35787541533786676,0.32500561497412045,0.3171189696870126,0.6749943850248795,0.32500561497412056,0.0,0.7591586706808067,0.24084132931919333,0.0,0.7410374412711946,3,0.24084132931919333,0.24084132931919333,True,False,False,0.00022488733432150028,-0.0003234508436622509,0.0003234508436622509,5.416678814704078e-05,5.416216454503998e-05,5.416216454503998e-05,4.623602000795987e-09,0.0
clean_full_raw,1709,2023-11-21,2023-11-28,2023,0.35787147398074387,0.3248734596654242,0.3172550663528319,0.6751265403335758,0.3248734596654242,0.0,0.678438579955021,0.321561420044979,0.0,0.9898051394415038,4,0.321561420044979,0.321561420044979,True,False,False,-7.641711111786885e-05,-1.041816788074941e-06,7.641711111786885e-05,-2.457215779265428e-05,-2.457279476679686e-05,-2.4572794766796857e-05,6.36974142580334e-10,0.0
clean_full_raw,1710,2023-11-22,2023-11-29,2023,0.35786744044391894,0.3247614223913872,0.31737113716369386,0.6752385776076127,0.3247614223913872,0.0,0.6780321036641608,0.3219678963358392,0.0,0.9913982207770311,0,0.3219678963358392,0.3219678963358392,True,False,False,-0.001222157596350464,0.0011449612296356034,0.001222157596350464,-0.00039333249653835924,-0.00039349551028782464,-0.00039349551028782464,1.6301374946539778e-07,0.0
clean_full_raw,1711,2023-11-24,2023-11-30,2023,0.3578625483587149,0.32474929008230974,0.3173881615579754,0.6752507099166903,0.32474929008230974,0.0,0.6752507099176903,0.3247492900823097,0.0,1.0,1,0.3247492900823097,0.32527560146881873,True,False,False,-0.0011652417227709989,0.0010897539796133073,0.0011652417227709989,-0.0003782625697303895,-0.0003784114222441694,-0.0003784114222441694,1.4885251377989243e-07,0.0
clean_full_raw,1712,2023-11-27,2023-12-01,2023,0.35785741937609794,0.32476341227805117,0.31737916834485075,0.6752365877209489,0.3247634122780513,0.0,0.6752365877219488,0.3247634122780512,0.0,1.0,2,0.3247634122780512,0.3268020529391986,True,False,False,-0.0008691495362690769,0.000791277100960545,0.0008691495362690769,-0.00028218514865649896,-0.0002822679691786313,-0.0002822679691786313,8.282052213232517e-08,0.0
clean_full_raw,1713,2023-11-28,2023-12-04,2023,0.3578521619926929,0.3247948481115522,0.31735298989475474,0.6752051518874477,0.32479484811155224,0.0,0.7555742520386568,0.2444257479613432,0.0,0.7525542642763657,3,0.2444257479613432,0.2444257479613432,True,False,False,-0.0007565123087683749,0.000676894860964113,0.0007565123087683749,-0.0001848582460231908,-0.00018491108691267265,-0.00018491108691267265,5.2840889481857705e-08,0.0
clean_full_raw,1714,2023-11-29,2023-12-05,2023,0.35784600786696363,0.3247673020017895,0.3173866901302468,0.6752326979972104,0.3247673020017895,0.0,0.6784675011602552,0.3215324988397448,0.0,0.9900396279363526,4,0.3215324988397448,0.3215324988397448,True,False,False,-0.00013191908863214227,5.729878183065858e-05,0.00013191908863214227,-4.241437605433865e-05,-4.241627421255447e-05,-4.241627421255447e-05,1.898158215825926e-09,0.0
clean_full_raw,1715,2023-11-30,2023-12-06,2023,0.35784166832146064,0.3245341581469733,0.317624173530566,0.6754658418520266,0.3245341581469733,0.0,0.6854394791798155,0.3145605208201845,0.0,0.9692678349060808,0,0.3145605208201845,0.3145605208201845,True,False,False,0.0001797429748249781,-0.0002514819187537949,0.0002514819187537949,5.654352680174267e-05,5.654004377471442e-05,5.654004377471442e-05,3.4830270282464287e-09,0.0
clean_full_raw,1716,2023-12-01,2023-12-07,2023,0.35783708713017276,0.3243300475013018,0.3178328653675255,0.6756699524976982,0.3243300475013018,0.0,0.6823564036724721,0.3176435963275279,0.0,0.9793838060170881,1,0.3176435963275279,0.3176435963275279,True,False,False,-0.0005299846226133898,0.0004566581523102009,0.0005299846226133898,-0.00016831578325750485,-0.00016834622152520483,-0.00016834622152520483,3.043826769997507e-08,0.0
clean_full_raw,1717,2023-12-04,2023-12-08,2023,0.35783223822323545,0.32419170291083577,0.3179760588649287,0.6758082970881641,0.32419170291083577,0.0,0.6804194124154197,0.3195805875845803,0.0,0.9857765782256194,2,0.3195805875845803,0.3195805875845803,True,False,False,0.0002296586310855787,-0.00030545823176668434,0.00030545823176668434,7.340017488605236e-05,7.339444026619959e-05,7.339444026619959e-05,5.7346198527666314e-09,0.0
clean_full_raw,1718,2023-12-05,2023-12-11,2023,0.35782734458094273,0.32407812863683394,0.31809452678122324,0.675921871362166,0.32407812863683394,0.0,0.7588099390868086,0.2411900609131914,0.0,0.7442343052513488,3,0.2411900609131914,0.2411900609131914,True,False,False,-0.00015627354906151903,7.632332854131237e-05,0.00015627354906151903,-3.768939210470208e-05,-3.769162681726838e-05,-3.769162681726838e-05,2.234712566301963e-09,0.0
clean_full_raw,1719,2023-12-06,2023-12-12,2023,0.3578213440866636,0.3240798325839829,0.31809882332835354,0.6759201674150171,0.3240798325839829,0.0,0.6788532919544046,0.3211467080455954,0.0,0.9909493765316996,4,0.3211467080455954,0.3211467080455954,True,False,False,-0.00032481075544050527,0.0002518558023737943,0.00032481075544050527,-0.00010430040496530508,-0.00010431190484752124,-0.00010431190484752124,1.1499882216156891e-08,-2.220446049250313e-16
clean_full_raw,1720,2023-12-07,2023-12-13,2023,0.35781480382732533,0.3241310928711462,0.3180541033005283,0.6758689071278537,0.3241310928711463,0.0,0.6838461436142196,0.3161538563857804,0.0,0.9753888575924523,0,0.3161538563857804,0.3161538563857804,True,False,False,-0.0016990428404572888,0.0016207089748704571,0.0016990428404572888,-0.0005368469530168702,-0.0005371589461752221,-0.0005371589461752221,3.1199315835190884e-07,0.0
clean_full_raw,1721,2023-12-08,2023-12-14,2023,0.35780930314972936,0.32404502053077977,0.3181456763184909,0.6759549794682203,0.32404502053077977,0.0,0.6852607934128745,0.3147392065871255,0.0,0.9712823424090532,1,0.3147392065871255,0.3147392065871255,True,False,False,-0.0010766372683715631,0.0010026308562372317,0.0010766372683715631,-0.0003387349746601831,-0.0003388599596293959,-0.00033885995962939586,1.249849692128006e-07,0.0
clean_full_raw,1722,2023-12-11,2023-12-15,2023,0.35780304550632525,0.32410231184237787,0.3180946426502968,0.6758976881566221,0.3241023118423779,0.0,0.6784889889199941,0.3215110110800059,0.0,0.9920046828804101,2,0.3215110110800059,0.3215110110800059,True,False,False,-0.0007330702407799628,0.0006592706398987352,0.0007330702407799628,-0.00023563154562482818,-0.0002356901543058292,-0.00023569015430582917,5.860868100102004e-08,0.0
clean_full_raw,1723,2023-12-12,2023-12-18,2023,0.3577975526204901,0.3240820054267002,0.31812044195180966,0.6759179945722998,0.32408200542670024,0.0,0.7591012369330523,0.24089876306694769,0.0,0.7433265625154661,3,0.24089876306694769,0.24089876306694769,True,False,False,-0.0013239521833994683,0.0012418243884496853,0.0013239521833994683,-0.00031877821123617935,-0.00031893844334071657,-0.0003189384433407166,1.602321045372215e-07,0.0
clean_full_raw,1724,2023-12-13,2023-12-19,2023,0.3577918044245588,0.3240314039220178,0.3181767916524232,0.6759685960769822,0.3240314039220179,0.0,0.6804769953612533,0.3195230046387467,0.0,0.9860865359693466,4,0.3195230046387467,0.3195230046387467,True,False,False,-0.0007517356943380203,0.0006765870904286998,0.0007517356943380203,-0.0002401354182972756,-0.00024019684774907873,-0.00024019684774907876,6.142945180312377e-08,-1.1102230246251565e-16
clean_full_raw,1725,2023-12-14,2023-12-20,2023,0.35778800445326897,0.32373432363513943,0.3184776719105915,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.3058732121523777,False,False,True,0.000726812433519682,-0.0008028053193628047,0.0008028053193628047,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1726,2023-12-15,2023-12-21,2023,0.3577831097930347,0.32357217024859974,0.3186447199573656,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.6142977542370169,False,False,True,0.0007766521519135694,-0.0008516347139705003,0.0008516347139705003,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1727,2023-12-18,2023-12-22,2023,0.357777833708885,0.32347806079348984,0.3187441054966251,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.9315574969210079,False,False,True,0.000138040359783881,-0.0002107408320160311,0.0002107408320160311,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1728,2023-12-19,2023-12-26,2023,0.3577736257580205,0.3232766289104369,0.31894974533054254,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1665400258112428,False,False,True,-5.554839409895696e-05,-2.7319136009649846e-05,5.554839409895696e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1729,2023-12-20,2023-12-27,2023,0.3577683757909453,0.3231877899513739,0.3190438342566807,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4817216281851098,False,False,True,-0.00034814472977601793,0.000275437926822694,0.00034814472977601793,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1730,2023-12-21,2023-12-28,2023,0.35776192288883396,0.32336575383010946,0.31887232328005655,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4821841628752115,False,False,True,-9.036963890612344e-05,-7.743608848120875e-06,9.036963890612344e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1731,2023-12-22,2023-12-29,2023,0.3577553023594462,0.3235307205160568,0.31871397712349686,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4826466975653132,False,False,True,0.00032807051466280507,-0.00042605927898500465,0.00042605927898500465,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1732,2023-12-26,2024-01-02,2023,0.35774914686726106,0.32356479345550737,0.31868605967623137,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.483109232255415,False,False,True,0.0006532125296604195,-0.0007520974756402374,0.0007520974756402374,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1733,2023-12-27,2024-01-03,2023,0.35774387323837814,0.3235636057391325,0.3186925210214893,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4835717669455166,False,False,True,0.0006779955139517513,-0.0007769487686822932,0.0007769487686822932,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1734,2023-12-28,2024-01-04,2023,0.3577381953279823,0.3235103973510365,0.31875140731998114,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4840343016356183,False,False,True,0.00017524988570849704,-0.0002739784040791761,0.0002739784040791761,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1735,2023-12-29,2024-01-05,2023,0.35773395775517497,0.32351049088780026,0.3187555513560246,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.48449683632572,False,False,True,-7.619430748485268e-05,-2.218414641871375e-05,7.619430748485268e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1736,2024-01-02,2024-01-08,2024,0.3577292008088859,0.3235857389814093,0.3186850602087047,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4849593710158218,False,False,True,0.0005071534610143651,-0.000607209709719895,0.000607209709719895,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1737,2024-01-03,2024-01-09,2024,0.35772408909949366,0.32371339015419826,0.31856252074530816,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4854219057059235,False,False,True,-0.0006507727210011914,0.0005520862948040825,0.0006507727210011914,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1738,2024-01-04,2024-01-10,2024,0.357718874229448,0.3238362893790834,0.31844483639046856,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4858844403960252,False,False,True,0.000303619661941278,-0.00040213938685828063,0.00040213938685828063,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1739,2024-01-05,2024-01-11,2024,0.35771415659033656,0.3238610609229206,0.3184247824857428,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.486346975086127,False,False,True,0.0006371071644603771,-0.0007350728348466776,0.0007350728348466776,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1740,2024-01-08,2024-01-12,2024,0.35770967572005974,0.3238425175713502,0.31844780670759004,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4868095097762286,False,False,True,0.0008483184155276557,-0.0009482818316536768,0.0009482818316536768,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1741,2024-01-09,2024-01-16,2024,0.35770462633955374,0.3239347913254867,0.31836058233395953,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4872720444663303,False,False,True,0.000536511899260091,-0.0006356059936804537,0.0006356059936804537,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1742,2024-01-10,2024-01-17,2024,0.35770077945411777,0.32381075651944213,0.3184884640254399,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.487734579156432,False,False,True,0.0009550567188912185,-0.0010548567363458411,0.0010548567363458411,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1743,2024-01-11,2024-01-18,2024,0.35769584000098764,0.32387314330253103,0.31843101669548135,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4881971138465337,False,False,True,0.000388447205630912,-0.0004870919796211135,0.0004870919796211135,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1744,2024-01-12,2024-01-19,2024,0.3576904610270938,0.3239904657952194,0.3183190731766868,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4886596485366355,False,False,True,0.0009303868922126373,-0.0010301610933928216,0.0010301610933928216,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1745,2024-01-16,2024-01-22,2024,0.35768491823109766,0.3241378708608426,0.3181772109070597,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4891221832267372,False,False,True,-0.0002784533159227758,0.00017933031557025613,0.0002784533159227758,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1746,2024-01-17,2024-01-23,2024,0.35767966115026045,0.32421980251240834,0.318100536336331,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4895847179168389,False,False,True,-6.499141105721476e-05,-3.301146189654689e-05,6.499141105721476e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1747,2024-01-18,2024-01-24,2024,0.3576738693796634,0.3243763463199478,0.3179497842993888,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4900472526069406,False,False,True,-0.0003612857716381698,0.00026375512946368344,0.0003612857716381698,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1748,2024-01-19,2024-01-25,2024,0.3576687283381738,0.3244221251071213,0.3179091465537046,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4905097872970423,False,False,True,-9.007685006976174e-05,-8.21023032918441e-06,9.007685006976174e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1749,2024-01-22,2024-01-26,2024,0.3576628861767323,0.3245693087702433,0.31776780505202434,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.490972321987144,False,False,True,-0.00013599087032224516,3.7573149702155106e-05,0.00013599087032224516,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1750,2024-01-23,2024-01-29,2024,0.35765869692458657,0.3244898839747494,0.317851419099664,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4914348566772457,False,False,True,-0.00025230501090792466,0.00015344023335893005,0.00025230501090792466,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1751,2024-01-24,2024-01-30,2024,0.3576541239560095,0.32446209962463796,0.3178837764183525,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4918973913673474,False,False,True,-0.0010639086473633484,0.000965670730832105,0.0010639086473633484,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1752,2024-01-25,2024-01-31,2024,0.35764992458359185,0.3243853038452886,0.3179647715701195,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4923599260574492,False,False,True,-0.0005118251427732887,0.0004134250181062408,0.0005118251427732887,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1753,2024-01-26,2024-02-01,2024,0.35764540495638597,0.324365460990183,0.31798913405243096,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4928224607475509,False,False,True,0.0004995286726067605,-0.0005976850215479347,0.0005976850215479347,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1754,2024-01-29,2024-02-02,2024,0.3576409526327589,0.32433845859691846,0.3180205887693225,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4932849954376526,False,False,True,9.568608416577604e-05,-0.0001938210227261983,0.0001938210227261983,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1755,2024-01-30,2024-02-05,2024,0.3576366786110357,0.3242921019481545,0.3180712194398098,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4937475301277543,False,False,True,-0.0006671552277207939,0.0005674174178716499,0.0006671552277207939,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1756,2024-01-31,2024-02-06,2024,0.3576333687913263,0.3241012793330817,0.318265351874592,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.494210064817856,False,False,True,0.0009963347957125121,-0.0010947665050323517,0.0010947665050323517,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1757,2024-02-01,2024-02-07,2024,0.3576293493313709,0.32402506088392874,0.3183455897837002,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4946725995079577,False,False,True,-8.761790402813794e-05,-1.0795084163337447e-05,8.761790402813794e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1758,2024-02-02,2024-02-08,2024,0.35762409989671623,0.3241343029726704,0.31824159712961336,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4951351341980594,False,False,True,-0.0006088529128578055,0.0005093340595833554,0.0006088529128578055,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1759,2024-02-05,2024-02-09,2024,0.3576193325049366,0.3241570517898992,0.31822361570416424,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4955976688881611,False,False,True,-0.0003258525445232996,0.00022801387494652284,0.0003258525445232996,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1760,2024-02-06,2024-02-12,2024,0.35761559606540383,0.32403898953285115,0.3183454144007449,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4960602035782629,False,False,True,-0.0006273020341936531,0.0005289420209820454,0.0006273020341936531,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1761,2024-02-07,2024-02-13,2024,0.3576097407201129,0.32423299234592917,0.31815726693295787,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4965227382683646,False,False,True,-0.00103428391256194,0.0009355187462165816,0.00103428391256194,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1762,2024-02-08,2024-02-14,2024,0.3576052200410244,0.32421195369371825,0.31818282626425737,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4969852729584663,False,False,True,-0.0002689691788039348,0.00017079324589257974,0.0002689691788039348,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1763,2024-02-09,2024-02-15,2024,0.3576014130136177,0.3241004409881175,0.3182981459972646,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.497447807648568,False,False,True,-0.0005206541881033388,0.0004228024696282311,0.0005206541881033388,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1764,2024-02-12,2024-02-16,2024,0.3575971336960444,0.3240503707068046,0.3183524955961508,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4979103423386697,False,False,True,0.00014707104125793658,-0.00024641494835984934,0.00024641494835984934,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1765,2024-02-13,2024-02-20,2024,0.357593234311677,0.32394796107471974,0.3184588046126033,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4983728770287714,False,False,True,0.0004839552474495346,-0.0005814013945737546,0.0005814013945737546,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1766,2024-02-14,2024-02-21,2024,0.35758977493419264,0.32377786298438255,0.31863236208042467,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4988354117188731,False,False,True,0.0005908130238436528,-0.0006887373828471111,0.0006887373828471111,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1767,2024-02-15,2024-02-22,2024,0.35758543241848206,0.32375718104977624,0.3186573865307416,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4992979464089748,False,False,True,0.001269237183910246,-0.0013695039035379088,0.0013695039035379088,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1768,2024-02-16,2024-02-23,2024,0.3575813263910544,0.3236867940436411,0.3187318795643045,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4997604810990766,False,False,True,0.0008854875983134572,-0.0009849753199391684,0.0009849753199391684,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1769,2024-02-20,2024-02-26,2024,0.3575766352523412,0.3237395312070138,0.3186838335396449,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5002230157891783,False,False,True,0.0012552818789354674,-0.0013547729327675795,0.0013547729327675795,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1770,2024-02-21,2024-02-27,2024,0.35757145073535285,0.32384509330854955,0.31858345595509757,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.50068555047928,False,False,True,0.000464923321897868,-0.0005624736174205574,0.0005624736174205574,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1771,2024-02-22,2024-02-28,2024,0.357566161148375,0.3239600378148467,0.3184738010357782,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5011480851693817,False,False,True,0.0006271968374550522,-0.0007260217035846906,0.0007260217035846906,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1772,2024-02-23,2024-02-29,2024,0.3575601780688547,0.3241902491138184,0.3182495728163267,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5016106198594834,False,False,True,0.0006927645617254537,-0.0007920570973420261,0.0007920570973420261,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1773,2024-02-26,2024-03-01,2024,0.35755452411930044,0.32433498913839764,0.3181104867413019,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5020731545495851,False,False,True,-0.0005179218451515893,0.00042005517360827317,0.0005179218451515893,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1774,2024-02-27,2024-03-04,2024,0.3575483082797873,0.3245417804062863,0.3179099113129263,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5025356892396868,False,False,True,-0.0006227764082628782,0.0005244228840814546,0.0006227764082628782,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1775,2024-02-28,2024-03-05,2024,0.35754301268024336,0.32459498488161953,0.3178620024371371,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5029982239297885,False,False,True,-0.0003922617077737481,0.00029443110370087655,0.0003922617077737481,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1776,2024-02-29,2024-03-06,2024,0.3575375627857618,0.3246821322691493,0.3177803049440888,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5034607586198903,False,False,True,-0.00018264890492837487,8.508258847268684e-05,0.00018264890492837487,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1777,2024-03-01,2024-03-07,2024,0.3575320245111517,0.3247808338331443,0.3176871416547041,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.503923293309992,False,False,True,-9.879879639726358e-05,1.1041269014274404e-06,9.879879639726358e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1778,2024-03-04,2024-03-08,2024,0.3575281745725521,0.32465735115073574,0.3178144742757121,0.6753426488482642,0.32465735115073574,0.0,0.6753426488492642,0.3246573511507358,0.0,1.0,3,0.3246573511507358,1.5043858280000937,True,False,False,-0.0003864973477777206,0.0002876759441776712,0.0003864973477777206,-0.0001254628297217245,-0.00012547920515629948,-0.00012547920515629948,1.637543457498375e-08,0.0
clean_full_raw,1779,2024-03-05,2024-03-11,2024,0.35752447406852644,0.324530901466071,0.3179446244644024,0.6754690985329289,0.324530901466071,0.0,0.6754690985339289,0.32453090146607105,0.0,1.0,4,0.32453090146607105,1.1801910115394596,True,False,False,0.00048471346369992574,-0.0005825147917883519,0.0005825147917883519,0.00015733025023870577,0.0001573044973272786,0.00015730449732727863,2.5752911427174598e-08,0.0
clean_full_raw,1780,2024-03-06,2024-03-12,2024,0.3575203963688243,0.32445812102814425,0.31802148260203145,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.8561226447634902,False,False,True,-8.788760735535657e-05,-9.33862600598481e-06,8.788760735535657e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1781,2024-03-07,2024-03-13,2024,0.35751601526942267,0.32442803472337073,0.31805595000620657,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8565851794535919,False,False,True,-4.930004703927677e-05,-4.840073670312456e-05,4.930004703927677e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1782,2024-03-08,2024-03-14,2024,0.35751153422373527,0.32441363855635735,0.3180748272189073,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.8570477141436936,False,False,True,-0.0005386441104759375,0.00044073340955194987,0.0005386441104759375,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1783,2024-03-11,2024-03-15,2024,0.3575075055803041,0.32434650882428817,0.31814598559440765,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1796580158814052,False,False,True,5.864625538087632e-05,-0.00013058020519457424,0.00013058020519457424,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1784,2024-03-12,2024-03-18,2024,0.35750226504580995,0.3244420411882523,0.31805569376493764,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5077975419841236,False,False,True,-0.0006776819020011194,0.0006059050155788855,0.0006776819020011194,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1785,2024-03-13,2024-03-19,2024,0.35749774720383565,0.32442371499700234,0.31807853779816203,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5082600766742253,False,False,True,-0.0008091428264556837,0.0007097404292848383,0.0008091428264556837,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1786,2024-03-14,2024-03-20,2024,0.35749321592097655,0.32441473041209556,0.3180920536659278,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.508722611364327,False,False,True,-0.0006737786371541786,0.0005751150711800497,0.0006737786371541786,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1787,2024-03-15,2024-03-21,2024,0.3574893364780741,0.3243176476557983,0.31819301586512755,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5091851460544288,False,False,True,9.630001586144182e-05,-0.00019422017887516738,0.00019422017887516738,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1788,2024-03-18,2024-03-22,2024,0.3574829934266001,0.32433549499469483,0.31818151157770497,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5096476807445305,False,False,True,0.00024294326055759616,-0.0003408805189734386,0.0003408805189734386,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1789,2024-03-19,2024-03-25,2024,0.35747769553106473,0.3242160198757764,0.3183062845921588,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5101102154346322,False,False,True,0.0007253339733642618,-0.0008231197497301228,0.0008231197497301228,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1790,2024-03-20,2024-03-26,2024,0.3574744069505573,0.32408306618809407,0.31844252686034863,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.510572750124734,False,False,True,0.0008224217702048266,-0.0009206270398066003,0.0009206270398066003,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1791,2024-03-21,2024-03-27,2024,0.35747080539027876,0.3239824482398742,0.31854674636884683,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5110352848148356,False,False,True,0.00023946944637429584,-0.00033805377372926056,0.00033805377372926056,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1792,2024-03-22,2024-03-28,2024,0.35746624056384824,0.32402533335606304,0.31850842607908875,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5114978195049373,False,False,True,-0.0003181894220990255,0.0002198209655966621,0.0003181894220990255,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1793,2024-03-25,2024-04-01,2024,0.35746148485719226,0.32408649067553497,0.31845202446627263,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.511960354195039,False,False,True,-0.0006760777990212783,0.0005773880543778626,0.0006760777990212783,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1794,2024-03-26,2024-04-02,2024,0.35745611845098596,0.32422817877457716,0.3183157027734368,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5124228888851408,False,False,True,-0.0008821773464541844,0.0007848959311378912,0.0008821773464541844,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1795,2024-03-27,2024-04-03,2024,0.35745060574939064,0.32437589063294286,0.31817350361666635,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5128854235752425,False,False,True,-0.0011858179502239922,0.001087028133693997,0.0011858179502239922,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1796,2024-03-28,2024-04-04,2024,0.3574458407641281,0.32440832772093897,0.31814583151393283,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5133479582653442,False,False,True,-0.0011762615497222504,0.0010767772991478802,0.0011762615497222504,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1797,2024-04-01,2024-04-05,2024,0.35744177839071006,0.3243412648928572,0.31821695671543265,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.513810492955446,False,False,True,-0.0007893047234658437,0.0006898900003056775,0.0007893047234658437,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1798,2024-04-02,2024-04-08,2024,0.3574381666610421,0.32421798357948656,0.31834384975847135,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5142730276455476,False,False,True,-0.0010229457668159924,0.0009243864825542341,0.0010229457668159924,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1799,2024-04-03,2024-04-09,2024,0.35743466477754576,0.32406787026863987,0.3184974649528142,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5147355623356493,False,False,True,0.00023850238763469632,-0.00033766907324445273,0.00033766907324445273,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1800,2024-04-04,2024-04-10,2024,0.35743153943741407,0.3238727696097368,0.318695690951849,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.515198097025751,False,False,True,-2.494494938141321e-05,-7.220159363170817e-05,7.220159363170817e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1801,2024-04-05,2024-04-11,2024,0.35742835577654586,0.3236909374305827,0.3188807067918713,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5156606317158527,False,False,True,-6.142931705243056e-05,-3.633812373845474e-05,6.142931705243056e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1802,2024-04-08,2024-04-12,2024,0.3574247267813666,0.3235874570425674,0.3189878161750659,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5161231664059545,False,False,True,-9.353486518442062e-05,-4.281940946644757e-06,9.353486518442062e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1803,2024-04-09,2024-04-15,2024,0.35742121022910006,0.32344190349534624,0.31913688627455367,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5165857010960562,False,False,True,0.00022112953364154854,-0.0003203872430402985,0.0003203872430402985,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1804,2024-04-10,2024-04-16,2024,0.357416609734621,0.3235301528372346,0.3190532374271444,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5170482357861579,False,False,True,-2.3496831365794925e-05,-7.41578123445002e-05,7.41578123445002e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1805,2024-04-11,2024-04-17,2024,0.35741210119891426,0.32355563136876425,0.3190322674313215,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5175107704762596,False,False,True,0.00025962005658192736,-0.00035894650271404256,0.00035894650271404256,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1806,2024-04-12,2024-04-18,2024,0.3574076734500739,0.3235692446439633,0.31902308190496276,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5179733051663613,False,False,True,-0.0011591289358493272,0.001059324876255026,0.0011591289358493272,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1807,2024-04-15,2024-04-19,2024,0.35740328102322727,0.32357412424412113,0.3190225947316517,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.518435839856463,False,False,True,-0.000513254361468753,0.00041471904002060166,0.000513254361468753,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1808,2024-04-16,2024-04-22,2024,0.357398691902721,0.3236347294860274,0.31896657861025146,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5188983745465647,False,False,True,-0.000740964673513096,0.0006422218414502525,0.000740964673513096,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1809,2024-04-17,2024-04-23,2024,0.3573942212014581,0.3236450117335586,0.31896076706398313,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5193609092366664,False,False,True,-0.001337740603670735,0.0012380877342688817,0.001337740603670735,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1810,2024-04-18,2024-04-24,2024,0.3573895924066205,0.32370647944229075,0.31890392815008883,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5198234439267682,False,False,True,-0.0006826090333360089,0.0005846737324032478,0.0006826090333360089,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1811,2024-04-19,2024-04-25,2024,0.35738632189131,0.3235054552260802,0.31910822288160967,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5202859786168699,False,False,True,0.0001244996241489884,-0.00022170175291609355,0.00022170175291609355,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1812,2024-04-22,2024-04-26,2024,0.35738234050345846,0.3234392172155866,0.3191784422799549,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5207485133069716,False,False,True,-0.0001491837896617146,5.19006867425559e-05,0.0001491837896617146,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1813,2024-04-23,2024-04-29,2024,0.3573785505024246,0.3233334638678982,0.3192879856286771,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5212110479970733,False,False,True,5.179380214851761e-05,-0.00014999698594524144,0.00014999698594524144,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1814,2024-04-24,2024-04-30,2024,0.3573752315684907,0.3231242536801697,0.31950051475033947,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.521673582687175,False,False,True,-0.0006421653522330229,0.000542943146207387,0.0006421653522330229,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1815,2024-04-25,2024-05-01,2024,0.357371271260254,0.3230462473188357,0.3195824814199103,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5221361173772767,False,False,True,-0.000792516905632396,0.0006937820248288855,0.000792516905632396,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1816,2024-04-26,2024-05-02,2024,0.35736671145415144,0.32311374923180686,0.31951953931304167,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5225986520673784,False,False,True,-0.0008718445046120096,0.0007734479891404991,0.0008718445046120096,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1817,2024-04-29,2024-05-03,2024,0.3573623511180429,0.32311973773699815,0.31951791114395883,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5230611867574801,False,False,True,-7.433277513127524e-05,-2.531093871594116e-05,7.433277513127524e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1818,2024-04-30,2024-05-06,2024,0.3573579126642861,0.32315896323625004,0.3194831240984638,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5235237214475819,False,False,True,-0.0004884170140358386,0.00038965946717145543,0.0004884170140358386,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1819,2024-05-01,2024-05-07,2024,0.3573540293118283,0.32306706968521404,0.3195789010019576,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.5239862561376836,False,False,True,0.0004974896786036904,-0.0005949783790123028,0.0005949783790123028,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1820,2024-05-02,2024-05-08,2024,0.35735018568662424,0.3229545375906383,0.31969527672173736,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.5244487908277853,False,False,True,0.0007367746700707275,-0.0008348887738258979,0.0008348887738258979,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1821,2024-05-03,2024-05-09,2024,0.3573463357463763,0.3228340363870433,0.3198196278655803,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.524911325517887,False,False,True,0.000330285670469417,-0.00042788911872915545,0.00042788911872915545,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1822,2024-05-06,2024-05-10,2024,0.3573420945907845,0.3228639413701207,0.31979396403809474,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.5253738602079887,False,False,True,0.00011801292417714416,-0.0002159600547729051,0.0002159600547729051,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1823,2024-05-07,2024-05-13,2024,0.3573380282255673,0.3228108542341688,0.319851117539264,0.680148882459736,0.0,0.319851117539264,0.680148882460736,0.0,0.319851117539264,1.0,3,0.319851117539264,1.5258363948980904,False,True,False,-9.915561572682874e-05,1.0022895155784728e-06,9.915561572682874e-05,3.2058353096030573e-07,3.2058342165566205e-07,3.2058342165566205e-07,1.0930464368287115e-13,0.0
clean_full_raw,1824,2024-05-08,2024-05-14,2024,0.35733330535276736,0.322938041533914,0.3197286531123187,0.6802713468866813,0.0,0.3197286531123187,0.6802713468876813,0.0,0.3197286531123187,1.0,4,0.3197286531123187,1.2064478120489281,False,True,False,0.000769685029386367,-0.0008675739540740828,0.0008675739540740828,-0.00027730640505766287,-0.00027738825181143514,-0.0002773882518114351,8.184675377227073e-08,0.0
clean_full_raw,1825,2024-05-09,2024-05-15,2024,0.35732843588229285,0.3230952615700105,0.3195763025466966,0.6804236974523034,0.0,0.3195763025466966,0.6804236974533033,0.0,0.31957630254669667,1.0,0,0.31957630254669667,0.8871816936267112,False,True,False,0.0009061037645485533,-0.0010049477472851888,0.0010049477472851888,-0.00032104769642511043,-0.00032115748533003276,-0.00032115748533003276,1.0978890492232716e-07,0.0
clean_full_raw,1826,2024-05-10,2024-05-16,2024,0.3573237818203436,0.3231662941468524,0.31950992403180395,0.680490075967196,0.0,0.31950992403180395,0.680490075968196,0.0,0.319509924031804,1.0,1,0.319509924031804,0.5680679257701162,False,True,False,0.0009666193465076524,-0.0010660329014199595,0.0010660329014199595,-0.0003404845644188021,-0.00034060809134809484,-0.0003406080913480949,1.2352692929271884e-07,0.0
clean_full_raw,1827,2024-05-13,2024-05-17,2024,0.357319301206882,0.3231962278195355,0.31948447097258253,0.6805155290264174,0.0,0.31948447097258253,0.7509794635715861,0.0,0.24902053642841393,0.7794448840356447,2,0.24902053642841393,0.24902053642841393,False,True,False,0.0015374751135064791,-0.001638079012386024,0.001638079012386024,-0.0004076644818453049,-0.0004079153143764942,-0.00040791531437649425,2.508325311893116e-07,0.0
clean_full_raw,1828,2024-05-14,2024-05-20,2024,0.3573149945482666,0.3231875023373217,0.3194975031134117,0.6805024968855883,0.0,0.3194975031134117,0.6805024968865883,0.0,0.31949750311341174,1.0,3,0.31949750311341174,0.32032006389779877,False,True,False,0.0008184228064553599,-0.0008902705644199249,0.0008902705644199249,-0.0002843530705617716,-0.0002844392224275338,-0.0002844392224275338,8.61518657622063e-08,-2.220446049250313e-16
clean_full_raw,1829,2024-05-15,2024-05-21,2024,0.3573100117854182,0.32333976700533096,0.31935022120825085,0.6806497787907492,0.0,0.31935022120825085,0.6845340164494214,0.0,0.31546598355057864,0.9878370597553484,4,0.31546598355057864,0.31546598355057864,False,True,False,0.0001437939894318452,-0.00021749566302368004,0.00021749566302368004,-6.860737576803839e-05,-6.861248325375044e-05,-6.861248325375044e-05,5.107485712046501e-09,0.0
clean_full_raw,1830,2024-05-16,2024-05-22,2024,0.3573049263439373,0.32350589537787583,0.3191891782771869,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.31361568753019764,False,False,True,-4.30614922384726e-05,-2.8557280507636803e-05,4.30614922384726e-05,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1831,2024-05-17,2024-05-23,2024,0.35729975681785847,0.3236735924962147,0.31902665068492686,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.6267759844251415,False,False,True,-0.0005301698627092714,0.00045725489030785585,0.0005301698627092714,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1832,2024-05-20,2024-05-24,2024,0.3572940010634614,0.32393750378607084,0.3187684951494678,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.8681007492561272,False,False,True,-0.00117675127872184,0.0010970846306048074,0.00117675127872184,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1833,2024-05-21,2024-05-28,2024,0.3572870264356144,0.3240549127298582,0.3186580608335274,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.18237200261109,False,False,True,-0.00044248354664893117,0.00036962131452550145,0.00044248354664893117,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1834,2024-05-22,2024-05-29,2024,0.357281039837058,0.3240502625457807,0.3186686976161613,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4969282711866954,False,False,True,-0.0013038670245790896,0.0012302368202950346,0.0013038670245790896,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1835,2024-05-23,2024-05-30,2024,0.35727520044543126,0.32402066974425414,0.3187041298093145,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.497390805876797,False,False,True,-0.0018267555981176628,0.001726035535527972,0.0018267555981176628,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1836,2024-05-24,2024-05-31,2024,0.357270029135899,0.32391059204794986,0.3188193788151511,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4978533405668988,False,False,True,-0.0016465474917043222,0.0015451637902487113,0.0016465474917043222,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1837,2024-05-28,2024-06-03,2024,0.35726594487974966,0.32369545714485787,0.3190385979743923,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4983158752570005,False,False,True,-0.0009222460518485791,0.0008222850333416958,0.0009222460518485791,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1838,2024-05-29,2024-06-04,2024,0.3572606641252732,0.3236308433353962,0.3191084925383306,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4987784099471022,False,False,True,-0.0008349586518993869,0.0007363230753165479,0.0008349586518993869,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1839,2024-05-30,2024-06-05,2024,0.3572561957998018,0.3234108662343626,0.3193329379648356,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.499240944637204,False,False,True,0.00032079831846290905,-0.0004172093779312967,0.0004172093779312967,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1840,2024-05-31,2024-06-06,2024,0.3572537801685498,0.3231116279205193,0.3196345919099308,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4997034793273056,False,False,True,0.000801576280448893,-0.0009006590784149881,0.0009006590784149881,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1841,2024-06-03,2024-06-07,2024,0.3572509888090309,0.32286272253481624,0.3198862886551528,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.5001660140174073,False,False,True,0.0011486333400019574,-0.001247804252849488,0.001247804252849488,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1842,2024-06-04,2024-06-10,2024,0.35724752917046515,0.32275514057271143,0.31999733025582333,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.500628548707509,False,False,True,0.0006371288149863768,-0.0007348664699322367,0.0007348664699322367,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1843,2024-06-05,2024-06-11,2024,0.35724386404828773,0.32266048096454897,0.32009565498616327,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.5010910833976108,False,False,True,0.0005138020298083598,-0.0006121352258746896,0.0006121352258746896,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1844,2024-06-06,2024-06-12,2024,0.3572394555123165,0.32277361794754195,0.3199869265391416,0.6800130734598584,0.0,0.3199869265391416,0.6800130734608584,0.0,0.3199869265391416,1.0,4,0.3199869265391416,1.5015536180877125,False,True,False,0.001288780908679873,-0.0013887235583284593,0.0013887235583284593,-0.0004441635961798971,-0.0004443733832420241,-0.0004443733832420241,2.0978706212699053e-07,0.0
clean_full_raw,1845,2024-06-07,2024-06-13,2024,0.3572349079475237,0.32295692405734694,0.31980816799412937,0.6801918320048707,0.0,0.31980816799412937,0.6801918320058706,0.0,0.31980816799412937,1.0,0,0.31980816799412937,1.1820292262386727,False,True,False,0.0015207280812102194,-0.0016208792260880046,0.0016208792260880046,-0.0005180847175187811,-0.000518370415834947,-0.000518370415834947,2.8569831616589384e-07,-1.1102230246251565e-16
clean_full_raw,1846,2024-06-10,2024-06-14,2024,0.35723003492915684,0.3231854178060509,0.31958454726379204,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8626835929346449,False,False,True,0.001545772258165228,-0.0016465117211137722,0.0016465117211137722,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1847,2024-06-11,2024-06-17,2024,0.3572253390186987,0.3233039453920838,0.31947071558821755,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.8631461276247466,False,False,True,0.0013027325537839835,-0.0014020657028205514,0.0014020657028205514,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1848,2024-06-12,2024-06-18,2024,0.35722074440599616,0.3233957825474124,0.31938347304559145,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.8636086623148483,False,False,True,0.0008899730432070175,-0.0009888921745368874,0.0009888921745368874,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1849,2024-06-13,2024-06-20,2024,0.35721554979889675,0.32362659812687866,0.31915785207322467,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.1751706558792512,False,False,True,0.0006065716159871686,-0.000682897483656301,0.000682897483656301,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1850,2024-06-14,2024-06-21,2024,0.35720999859878927,0.3238861781531611,0.3189038232470495,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4850739502467833,False,False,True,0.0002017067028372406,-0.0002737117786226563,0.0002737117786226563,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1851,2024-06-17,2024-06-24,2024,0.3572042884581772,0.3241374179916558,0.3186582935491668,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.485536484936885,False,False,True,0.0001710483821493251,-0.0002686238363217017,0.0002686238363217017,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1852,2024-06-18,2024-06-25,2024,0.3571986223360197,0.32433450149677917,0.3184668761662011,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4859990196269868,False,False,True,0.00016685976549468825,-0.0002646262178259226,0.0002646262178259226,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1853,2024-06-20,2024-06-26,2024,0.35719336061838625,0.32445234944356455,0.3183542899370491,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4864615543170885,False,False,True,0.0005781678189415728,-0.0006762746952385034,0.0006762746952385034,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1854,2024-06-21,2024-06-27,2024,0.3571869576222816,0.3245194453320899,0.3182935970446284,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4869240890071902,False,False,True,0.0009524223235407272,-0.0010508373669687295,0.0010508373669687295,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1855,2024-06-24,2024-06-28,2024,0.35718089769181577,0.32451721977507675,0.3183018825321074,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.487386623697292,False,False,True,0.0011388125452038212,-0.0012386273356520554,0.0012386273356520554,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1856,2024-06-25,2024-07-01,2024,0.357176629916643,0.32451912770713165,0.31830424237522525,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4878491583873936,False,False,True,0.0002978515635281034,-0.00039611697312479067,0.00039611697312479067,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1857,2024-06-26,2024-07-02,2024,0.3571723164598317,0.32452559402492176,0.31830208951424654,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4883116930774953,False,False,True,-0.0005369636940591138,0.000438827815181261,0.0005369636940591138,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1858,2024-06-27,2024-07-03,2024,0.357167443329987,0.3246103798736209,0.318222176795392,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.488774227767597,False,False,True,-0.00023807890652663972,0.00014033041840763296,0.00023807890652663972,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1859,2024-06-28,2024-07-05,2024,0.3571620295787436,0.3247596017518732,0.3180783686683831,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4892367624576988,False,False,True,0.0002606988772214075,-0.0003595620953108243,0.0003595620953108243,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1860,2024-07-01,2024-07-08,2024,0.35715636444894133,0.32493501368768707,0.3179086218623717,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4896992971478005,False,False,True,1.0391572426561497e-05,-0.00010804293249431612,0.00010804293249431612,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1861,2024-07-02,2024-07-09,2024,0.3571517913409676,0.32494920299377905,0.3178990056642532,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4901618318379022,False,False,True,0.000754364409408446,-0.0008531281461888569,0.0008531281461888569,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1862,2024-07-03,2024-07-10,2024,0.3571484233552151,0.3248180421939616,0.31803353444982324,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.490624366528004,False,False,True,0.0006032823149998878,-0.0007017183893612514,0.0007017183893612514,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1863,2024-07-05,2024-07-11,2024,0.35714457371676706,0.32475739030371537,0.3180980359785177,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4910869012181056,False,False,True,0.0007468294038213838,-0.0008454987791077759,0.0008454987791077759,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1864,2024-07-08,2024-07-12,2024,0.3571400913550742,0.3247937017371514,0.3180662069067745,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4915494359082073,False,False,True,0.00023118473589928723,-0.0003293654780147961,0.0003293654780147961,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1865,2024-07-09,2024-07-15,2024,0.3571358759491398,0.3247814291348701,0.3180826949149901,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.492011970598309,False,False,True,0.0003063714366340078,-0.00040375499975804207,0.00040375499975804207,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1866,2024-07-10,2024-07-16,2024,0.3571306688862276,0.32490680416500484,0.31796252694776744,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4924745052884107,False,False,True,-0.0006959735712396173,0.0005980091010195448,0.0006959735712396173,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1867,2024-07-11,2024-07-17,2024,0.35712563047427087,0.324995382497889,0.3178789870268401,0.675004617501111,0.324995382497889,0.0,0.6750046175021109,0.32499538249788906,0.0,1.0,2,0.32499538249788906,1.4929370399785125,True,False,False,-0.001131331325617872,0.0010326657668698863,0.001131331325617872,-0.0003675370862798272,-0.0003676774569010242,-0.0003676774569010242,1.403706211969627e-07,0.0
clean_full_raw,1868,2024-07-12,2024-07-18,2024,0.3571203666780907,0.3251063939937703,0.3177732393271389,0.6748936060052296,0.3251063939937703,0.0,0.6748936060062296,0.32510639399377034,0.0,1.0,3,0.32510639399377034,1.168404192170725,True,False,False,-0.0011319023587257,0.0010325156619899218,0.0011319023587257,-0.0003678481569569991,-0.00036798869419835535,-0.00036798869419835535,1.4053724135625577e-07,0.0
clean_full_raw,1869,2024-07-15,2024-07-19,2024,0.3571158539867176,0.32511874818800246,0.31776539782428,0.6748812518109976,0.32511874818800246,0.0,0.6748812518119975,0.32511874818800246,0.0,1.0,4,0.32511874818800246,0.8437603328670564,True,False,False,-0.0012902652915666977,0.0011917065436245207,0.0012902652915666977,-0.00041930682327070577,-0.00041948943642459275,-0.0004194894364245928,1.8261315388697682e-07,0.0
clean_full_raw,1870,2024-07-16,2024-07-22,2024,0.35711117171150764,0.325148937888364,0.31773989039912826,0.674851062110636,0.325148937888364,0.0,0.6748510621116359,0.3251489378883641,0.0,1.0,0,0.3251489378883641,0.5191041193691557,True,False,False,-0.001333455857215819,0.0012331179462667342,0.001333455857215819,-0.0004333767038620351,-0.00043357175569474165,-0.00043357175569474165,1.950518327065642e-07,0.0
clean_full_raw,1871,2024-07-17,2024-07-23,2024,0.3571080717823647,0.3249979515113265,0.31789397670530867,0.6750020484876734,0.3249979515113265,0.0,0.8055822838291067,0.1944177161708933,0.0,0.5982121280051134,1,0.19441771617089332,0.19441771617089332,True,False,False,-0.001421575882378896,0.0013205604339759215,0.001421575882378896,-0.00027622132782790046,-0.0002763795364157274,-0.0002763795364157274,1.5820858782696371e-07,0.0
clean_full_raw,1872,2024-07-18,2024-07-24,2024,0.35710558392381286,0.32478318965843034,0.31811122641675676,0.6752168103405697,0.32478318965843034,0.0,0.6818956319500298,0.3181043680499702,0.0,0.9794360612829619,2,0.3181043680499702,0.3181043680499702,True,False,False,-0.00012851782323929773,5.379043579087144e-05,0.00012851782323929773,-4.088028960685756e-05,-4.088208094469458e-05,-4.0882080944694584e-05,1.7913378370167272e-09,0.0
clean_full_raw,1873,2024-07-19,2024-07-25,2024,0.35710303538150284,0.32458494223341894,0.3183120223840782,0.6754150577655811,0.32458494223341894,0.0,0.6817908452000949,0.3182091547999051,0.0,0.9803571065569369,3,0.3182091547999051,0.3182091547999051,True,False,False,-0.00015573074547323523,7.971871739809015e-05,0.00015573074547323523,-4.9552318174945e-05,-4.955494889339733e-05,-4.955494889339733e-05,2.630718452330445e-09,0.0
clean_full_raw,1874,2024-07-22,2024-07-26,2024,0.35710052545591525,0.324369256278674,0.3185302182644107,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.31719149414961234,False,False,True,-0.0005197958065178806,0.00044486827227535744,0.0005197958065178806,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1875,2024-07-23,2024-07-29,2024,0.3570980658613892,0.32415656411030547,0.3187453700273053,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.6341315316141833,False,False,True,0.0004235384334442315,-0.00049817833933754,0.00049817833933754,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1876,2024-07-24,2024-07-30,2024,0.357095616653211,0.32393662793343375,0.31896775541235534,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.8234841917468638,False,False,True,0.00012173622039791448,-0.00020578313977548117,0.00020578313977548117,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1877,2024-07-25,2024-07-31,2024,0.3570900710667984,0.32395851038541457,0.318951418546787,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.141233452868042,False,False,True,-0.0010450618355616283,0.0009700845981107166,0.0010450618355616283,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1878,2024-07-26,2024-08-01,2024,0.35708475139572465,0.3239632179803473,0.31895203062292804,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4589140433801808,False,False,True,-0.0010512252651369907,0.0009750685622349648,0.0010512252651369907,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1879,2024-07-29,2024-08-02,2024,0.35707979585778565,0.32389499427737145,0.31902520986384275,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4593765780702825,False,False,True,0.00046663203239115077,-0.0005651735671047849,0.0005651735671047849,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1880,2024-07-30,2024-08-05,2024,0.3570739264642716,0.32399973546642497,0.31892633806830334,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4598391127603842,False,False,True,-0.0004914664643071016,0.00039320279223835813,0.0004914664643071016,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1881,2024-07-31,2024-08-06,2024,0.3570690135273542,0.3240374520098761,0.3188935344617696,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.460301647450486,False,False,True,-0.000756960750889441,0.0006572209636285681,0.000756960750889441,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1882,2024-08-01,2024-08-07,2024,0.3570646823143623,0.3238586031823037,0.31907671450233405,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4607641821405877,False,False,True,0.0003619395441993795,-0.0004619111459719721,0.0004619111459719721,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1883,2024-08-02,2024-08-08,2024,0.35706040417338025,0.3236931268679303,0.3192464689576894,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4612267168306894,False,False,True,0.0013522811671851814,-0.0014548179712851684,0.0014548179712851684,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1884,2024-08-05,2024-08-09,2024,0.3570562098897798,0.323814350983809,0.3191294391254111,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.461689251520791,False,False,True,0.0009009321106937641,-0.0009992270604535208,0.0009992270604535208,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1885,2024-08-06,2024-08-12,2024,0.35705279542104273,0.3237455262730524,0.31920167830490476,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4621517862108928,False,False,True,0.001572891333291672,-0.0016742834873868435,0.0016742834873868435,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1886,2024-08-07,2024-08-13,2024,0.35704964686185325,0.3236325940031227,0.31931775913402394,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4626143209009945,False,False,True,0.0019273888581259873,-0.002027479207172856,0.002027479207172856,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1887,2024-08-08,2024-08-14,2024,0.357045481801778,0.32372963101542074,0.3192248871818012,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4630768555910962,False,False,True,0.001171007333114258,-0.0012702882518995941,0.0012702882518995941,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1888,2024-08-09,2024-08-15,2024,0.35704046238066395,0.3239949827709761,0.3189645548473598,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.463539390281198,False,False,True,0.0008593057004443176,-0.0009586202542456097,0.0009586202542456097,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1889,2024-08-12,2024-08-16,2024,0.35703548591559525,0.32415589560632396,0.3188086184770808,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4640019249712997,False,False,True,0.0015102484757368436,-0.001609714021576205,0.001609714021576205,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1890,2024-08-13,2024-08-19,2024,0.3570298462255578,0.3244311100370452,0.31853904373639685,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4644644596614014,False,False,True,0.0007601532051372792,-0.0008587319286516347,0.0008587319286516347,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1891,2024-08-14,2024-08-20,2024,0.357023449226908,0.32475481314807275,0.3182217376240193,0.6752451868509273,0.32475481314807275,0.0,0.6752451868519272,0.32475481314807275,0.0,1.0,1,0.32475481314807275,1.464926994351503,True,False,False,0.0012118901168839571,-0.0013102582623095414,0.0013102582623095414,0.0003937282037765792,0.0003935671484646455,0.0003935671484646455,1.6105531193367703e-07,0.0
clean_full_raw,1892,2024-08-15,2024-08-21,2024,0.35701786299626004,0.32492416395347734,0.3180579730492626,0.6750758360455226,0.32492416395347734,0.0,0.6750758360465225,0.3249241639534774,0.0,1.0,2,0.3249241639534774,1.140634715893532,True,False,False,-0.00043777220057885096,0.000339751606188414,0.00043777220057885096,-0.0001422217488871977,-0.00014224276627515715,-0.00014224276627515715,2.101738795945874e-08,0.0
clean_full_raw,1893,2024-08-16,2024-08-22,2024,0.35701266680870797,0.3250356666764488,0.31795166651384316,0.6749643333225511,0.3250356666764488,0.0,0.6749643333235511,0.32503566667644884,0.0,1.0,3,0.32503566667644884,0.8161730866301564,True,False,False,-0.0009116111699374671,0.0008133683852327133,0.0009116111699374671,-0.0002962149947357126,-0.0002963061443703221,-0.00029630614437032215,9.114963460952249e-08,0.0
clean_full_raw,1894,2024-08-19,2024-08-23,2024,0.3570064139271756,0.32526822041699854,0.3177253656548259,0.6747317795820015,0.32526822041699854,0.0,0.6747317795830015,0.32526822041699854,0.0,1.0,4,0.32526822041699854,0.49159995464380923,True,False,False,-0.0019417483703029856,0.0018397189606426697,0.0019417483703029856,-0.0006311753893956129,-0.0006315890369060593,-0.0006315890369060593,4.136475104464087e-07,0.0
clean_full_raw,1895,2024-08-20,2024-08-26,2024,0.3570012161324146,0.3253550893996096,0.31764369446697577,0.6746449105993904,0.3253550893996096,0.0,0.8332057310830876,0.1667942689169124,0.0,0.5126530192741239,0,0.1667942689169124,0.1667942689169124,True,False,False,-0.0014352468272676273,0.0013355240304190376,0.0014352468272676273,-0.00023924785236595562,-0.00023939094526942195,-0.00023939094526942195,1.4309290346633456e-07,0.0
clean_full_raw,1896,2024-08-21,2024-08-27,2024,0.3569952115693165,0.325528506896964,0.31747628153271945,0.674471493102036,0.325528506896964,0.0,0.674471493103036,0.325528506896964,0.0,1.0,1,0.325528506896964,0.3330886908074675,True,False,False,-0.0021006204040020845,0.0020223848645030767,0.0021006204040020845,-0.0006833275268573888,-0.0006838118236720959,-0.0006838118236720959,4.842968147070669e-07,0.0
clean_full_raw,1897,2024-08-22,2024-08-28,2024,0.35699194397999506,0.3253965583864258,0.317611497632579,0.6746034416125742,0.3253965583864259,0.0,0.6746034416135742,0.32539655838642584,0.0,1.0,2,0.32539655838642584,0.3301020272285793,True,False,False,-0.0013035081940842997,0.0012278615831813134,0.0013035081940842997,-0.0004239706169879731,-0.00042415708018353634,-0.00042415708018353634,1.8646319556323227e-07,0.0
clean_full_raw,1898,2024-08-23,2024-08-29,2024,0.3569893985944064,0.3251987228673326,0.31781187853726095,0.6748012771316674,0.3251987228673326,0.0,0.6757224526787022,0.32427754732129777,0.0,0.9971673457450487,3,0.32427754732129777,0.32427754732129777,True,False,False,0.00018050859205377782,-0.00025536342405019485,0.00025536342405019485,5.853845343555787e-05,5.853488350161977e-05,5.853488350161977e-05,3.5699339380969764e-09,0.0
clean_full_raw,1899,2024-08-26,2024-08-30,2024,0.35698848711292464,0.32483335749597536,0.31817815539009986,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.31309897436897915,False,False,True,-0.0005188708543879755,0.0004437576186205833,0.0005188708543879755,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1900,2024-08-27,2024-09-03,2024,0.35698646554865104,0.32458851243800035,0.31842502201234835,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.4755679590706048,False,False,True,-0.0009312569584574233,0.0008433373293471096,0.0009312569584574233,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1901,2024-08-28,2024-09-04,2024,0.3569836543975251,0.3242334428543083,0.3187829027471666,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.7878827641842285,False,False,True,-0.00040424611219073156,0.0003310302034011116,0.00040424611219073156,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1902,2024-08-29,2024-09-05,2024,0.35697967894115323,0.32404254905668695,0.3189777720011597,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.1052587156570852,False,False,True,-0.00030017001214591936,0.00022677395478811916,0.00030017001214591936,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1903,2024-08-30,2024-09-06,2024,0.3569741391899515,0.324124072185011,0.3189017886240375,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.431169495338517,False,False,True,-0.0009938103881972115,0.0009168752887694804,0.0009938103881972115,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1904,2024-09-03,2024-09-09,2024,0.3569693984788914,0.3240599311144194,0.3189706704056892,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4316320300286187,False,False,True,0.00037272008064943266,-0.000470895962013797,0.000470895962013797,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1905,2024-09-04,2024-09-10,2024,0.35696592652098813,0.3239208587853108,0.319113214692701,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4320945647187204,False,False,True,0.0013137164897320162,-0.001414124693397353,0.001414124693397353,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1906,2024-09-05,2024-09-11,2024,0.35696092477360186,0.3238827993829008,0.31915627584249734,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4325570994088221,False,False,True,0.0008560148394961985,-0.0009558494129911485,0.0009558494129911485,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1907,2024-09-06,2024-09-12,2024,0.35695588745537016,0.32386036957636144,0.3191837429672683,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4330196340989239,False,False,True,0.0006533332792720547,-0.0007507885356901162,0.0007507885356901162,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1908,2024-09-09,2024-09-13,2024,0.356951742750136,0.3237087632745013,0.3193394939743626,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4334821687890256,False,False,True,0.0002476881071157596,-0.0003455037259717392,0.0003455037259717392,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1909,2024-09-10,2024-09-16,2024,0.3569477651546601,0.3238152134626491,0.3192370213816907,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4339447034791273,False,False,True,5.063657028895244e-05,-0.0001483506133328853,0.0001483506133328853,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1910,2024-09-11,2024-09-17,2024,0.35694288013558984,0.32407855167920685,0.3189785681842033,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.434407238169229,False,False,True,-0.0012383116680086273,0.0011399527547933629,0.0012383116680086273,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1911,2024-09-12,2024-09-18,2024,0.3569382589594789,0.3242356943755808,0.3188260466639401,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4348697728593307,False,False,True,-0.0001805317484479529,8.342082332520043e-05,0.0001805317484479529,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1912,2024-09-13,2024-09-19,2024,0.35693362328260075,0.3243472133749656,0.3187191633414335,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4353323075494324,False,False,True,0.0004893826057896542,-0.0005869071486406928,0.0005869071486406928,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1913,2024-09-16,2024-09-20,2024,0.35692944851426556,0.3243814097511673,0.31868914173356694,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4357948422395341,False,False,True,0.00044982589637023655,-0.0005480400703181599,0.0005480400703181599,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1914,2024-09-17,2024-09-23,2024,0.35692548202863583,0.32438249268194214,0.318692025288422,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4362573769296358,False,False,True,0.0005687497243997922,-0.0006673238354300882,0.0006673238354300882,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1915,2024-09-18,2024-09-24,2024,0.35692299338124256,0.3241530117951637,0.3189239948225937,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4367199116197376,False,False,True,0.0017282118365902776,-0.0018284940348351295,0.0018284940348351295,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1916,2024-09-19,2024-09-25,2024,0.3569192209913218,0.3241369853123437,0.3189437936953345,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4371824463098393,False,False,True,0.0015190381001796358,-0.0016195791101877314,0.0016195791101877314,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1917,2024-09-20,2024-09-26,2024,0.3569147497129401,0.3242411145090158,0.318844135777044,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.437644980999941,False,False,True,0.000608190828576848,-0.0007061357469886059,0.0007061357469886059,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1918,2024-09-23,2024-09-27,2024,0.35691034234611607,0.32432758714638393,0.3187620705064999,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4381075156900427,False,False,True,0.0005455018221173028,-0.000643514435641233,0.000643514435641233,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1919,2024-09-24,2024-09-30,2024,0.35690579505412545,0.3244296339793871,0.31866457096548745,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4385700503801444,False,False,True,6.0317781286338704e-05,-0.00015874075671943686,0.00015874075671943686,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1920,2024-09-25,2024-10-01,2024,0.35689984434501415,0.32473699731489747,0.3183631583390883,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4390325850702461,False,False,True,-0.0002977413392306263,0.00020031373015414692,0.0002977413392306263,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1921,2024-09-26,2024-10-02,2024,0.35689398962282926,0.32498521576936484,0.3181207946068058,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4394951197603478,False,False,True,-0.0015826749464208612,0.001482447705240803,0.0015826749464208612,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1922,2024-09-27,2024-10-03,2024,0.35688918497180566,0.325056044899442,0.31805477012775246,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4399576544504495,False,False,True,-0.000665440260657269,0.0005671762677921419,0.000665440260657269,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1923,2024-09-30,2024-10-04,2024,0.3568844642914635,0.32512030185446983,0.31799523385306666,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4404201891405513,False,False,True,-1.17027304782502e-05,-8.725126257944265e-05,8.725126257944265e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1924,2024-10-01,2024-10-07,2024,0.356880488869255,0.3250992191376582,0.31802029199208676,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.440882723830653,False,False,True,0.0003658135886558363,-0.00046467137485596766,0.00046467137485596766,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1925,2024-10-02,2024-10-08,2024,0.35687696843497146,0.32502126011658045,0.31810177144744806,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4413452585207547,False,False,True,0.0003731624112477334,-0.00047215261660343204,0.00047215261660343204,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1926,2024-10-03,2024-10-09,2024,0.3568753749603215,0.3247198121918628,0.3184048128468155,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4418077932108564,False,False,True,0.00021194419115785128,-0.00030964424900380676,0.00030964424900380676,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1927,2024-10-04,2024-10-10,2024,0.3568723159444118,0.3246108811239389,0.31851680293064927,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.442270327900958,False,False,True,0.0005203695321741868,-0.0006196362847897652,0.0006196362847897652,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1928,2024-10-07,2024-10-11,2024,0.35686846139755457,0.32462476623490144,0.3185067723665439,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4427328625910598,False,False,True,0.0005946216729192654,-0.000693073056341115,0.000693073056341115,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1929,2024-10-08,2024-10-14,2024,0.35686411119201916,0.3247012389141481,0.31843464989283266,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4431953972811615,False,False,True,-0.0004364744085497047,0.0003387701997566566,0.0004364744085497047,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1930,2024-10-09,2024-10-15,2024,0.35685974691113137,0.3247702733430541,0.31836997974481457,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4436579319712632,False,False,True,-0.0005423561446840548,0.00044347028467022745,0.0005423561446840548,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1931,2024-10-10,2024-10-16,2024,0.35685550600499394,0.3248043523927397,0.3183401416012662,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.444120466661365,False,False,True,-0.0006109352899562435,0.0005131497873302113,0.0006109352899562435,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1932,2024-10-11,2024-10-17,2024,0.35685094719578875,0.3248934394548641,0.31825561334834707,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4445830013514667,False,False,True,-0.00040228910980874165,0.000304455535833221,0.00040228910980874165,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1933,2024-10-14,2024-10-18,2024,0.3568462089985436,0.3249905215579073,0.3181632694425489,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4450455360415684,False,False,True,-0.00020649615999738694,0.00010795702264145418,0.00020649615999738694,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1934,2024-10-15,2024-10-21,2024,0.3568428749543836,0.32489487961379465,0.31826224543082166,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.44550807073167,False,False,True,4.2202999455415395e-05,-0.00013990034485424223,0.00013990034485424223,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,1935,2024-10-16,2024-10-22,2024,0.35683974517959527,0.32479162148516194,0.31836863333424276,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4459706054217718,False,False,True,-0.00028319401529405597,0.00018471440599102657,0.00028319401529405597,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1936,2024-10-17,2024-10-23,2024,0.3568366061492625,0.3246846882003078,0.31847870564942965,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4464331401118735,False,False,True,0.00013682589566253985,-0.0002350605013307404,0.0002350605013307404,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1937,2024-10-18,2024-10-24,2024,0.35683318740994274,0.3246227356876543,0.31854407690140296,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4468956748019752,False,False,True,0.00010784846539433433,-0.00020712477463457926,0.00020712477463457926,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1938,2024-10-21,2024-10-25,2024,0.35682956555016787,0.3245983884949458,0.31857204595388616,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.447358209492077,False,False,True,-0.00018466970800053942,8.615465636703527e-05,0.00018466970800053942,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1939,2024-10-22,2024-10-28,2024,0.356825576971415,0.324618146842634,0.318556276184951,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4478207441821787,False,False,True,0.00044941043228054325,-0.0005481120659636617,0.0005481120659636617,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1940,2024-10-23,2024-10-29,2024,0.3568220486067104,0.32457473333814274,0.31860321805414676,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4482832788722804,False,False,True,0.0006631659890991835,-0.0007618210380313102,0.0007618210380313102,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1941,2024-10-24,2024-10-30,2024,0.3568179826433796,0.32461019349271575,0.3185718238629046,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.448745813562382,False,False,True,-0.0002131154126262141,0.00011438261656623237,0.0002131154126262141,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1942,2024-10-25,2024-10-31,2024,0.3568140207453968,0.32463598979022734,0.31854998946337587,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4492083482524838,False,False,True,-0.000949197926179403,0.000850816474575951,0.000949197926179403,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1943,2024-10-28,2024-11-01,2024,0.3568103728052508,0.32460610603941226,0.31858352115433697,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4496708829425855,False,False,True,8.291831233584005e-05,-0.00018145096622467082,0.00018145096622467082,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1944,2024-10-29,2024-11-04,2024,0.3568059403865826,0.3246943973489748,0.31849966226344245,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4501334176326872,False,False,True,-0.0011201360441815446,0.0010208504024514366,0.0011201360441815446,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1945,2024-10-30,2024-11-05,2024,0.3568012064293019,0.3248140660786151,0.3183847274910829,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.450595952322789,False,False,True,-0.0009182138803619585,0.0008185793757410848,0.0009182138803619585,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1946,2024-10-31,2024-11-06,2024,0.35679763183071495,0.32476604590351305,0.31843632226477186,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4510584870128906,False,False,True,-0.00029520580010072037,0.00019681171014123577,0.00029520580010072037,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1947,2024-11-01,2024-11-07,2024,0.35679496153197404,0.3245912096541999,0.3186138288128259,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4515210217029924,False,False,True,-0.00042815801009247616,0.00032968829526350675,0.00042815801009247616,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1948,2024-11-04,2024-11-08,2024,0.35679099480505905,0.3246195031967309,0.31858950199721,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.451983556393094,False,False,True,-0.001179574793481341,0.0010813186521469894,0.001179574793481341,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1949,2024-11-05,2024-11-11,2024,0.35678852798904337,0.32442367282610823,0.31878779918384836,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4524460910831958,False,False,True,-0.0011226303154803813,0.001025277655559032,0.0011226303154803813,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1950,2024-11-06,2024-11-12,2024,0.3567857765501546,0.3242792753292453,0.3189349481196001,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4529086257732975,False,False,True,-0.001367703847892879,0.0012678559738627713,0.001367703847892879,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1951,2024-11-07,2024-11-13,2024,0.35678223568562956,0.3242551043756774,0.3189626599376929,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4533711604633992,False,False,True,-0.0019539906159654697,0.0018525523851494208,0.0019539906159654697,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1952,2024-11-08,2024-11-14,2024,0.3567788414306757,0.32420277270055986,0.3190183858677644,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.453833695153501,False,False,True,-0.0025820434928171096,0.0024780246348351746,0.0025820434928171096,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1953,2024-11-11,2024-11-15,2024,0.3567761773522696,0.32401365933396215,0.31921016331276825,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4542962298436026,False,False,True,-0.0019426131947324614,0.0018398465292718254,0.0019426131947324614,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1954,2024-11-12,2024-11-18,2024,0.3567733225571878,0.3238462452839506,0.31938043215786155,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4547587645337043,False,False,True,-0.0010396081418194325,0.0009408524819054848,0.0010396081418194325,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1955,2024-11-13,2024-11-19,2024,0.3567707650214944,0.32364142948808955,0.319587805489416,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.455221299223806,False,False,True,-0.0003074706994767797,0.00020863476442430285,0.0003074706994767797,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1956,2024-11-14,2024-11-20,2024,0.35676859943752204,0.3233389641747548,0.31989243638672293,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4556838339139078,False,False,True,-0.0004535479356571638,0.00035464034221923627,0.0004535479356571638,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1957,2024-11-15,2024-11-21,2024,0.3567666827597279,0.3229377151533863,0.3202956020858857,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4561463686040095,False,False,True,-0.0005010882899828378,0.0004032847605296632,0.0005010882899828378,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1958,2024-11-18,2024-11-22,2024,0.35676406303771957,0.32267274297726584,0.3205631939840145,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4566089032941112,False,False,True,-0.0006219247153279409,0.0005230964277377521,0.0006219247153279409,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1959,2024-11-19,2024-11-25,2024,0.3567607323413864,0.32257667247337574,0.3206625951842379,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.457071437984213,False,False,True,-0.00043494679912480086,0.00033676698589687614,0.00043494679912480086,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1960,2024-11-20,2024-11-26,2024,0.35675715787945034,0.32260526027672554,0.320637581842824,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4575339726743146,False,False,True,-0.0008400637528513466,0.0007424891883121643,0.0008400637528513466,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1961,2024-11-21,2024-11-27,2024,0.35675362609849404,0.32259240952430374,0.3206539643762022,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4579965073644163,False,False,True,-0.0003187349763302866,0.00022127405666478954,0.0003187349763302866,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1962,2024-11-22,2024-11-29,2024,0.3567500286371469,0.3225639073134169,0.3206860640484361,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.458459042054518,False,False,True,0.0004069716259500749,-0.0005046479432929599,0.0005046479432929599,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1963,2024-11-25,2024-12-02,2024,0.35674653030694037,0.3225097952392147,0.32074367445284485,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4589215767446198,False,False,True,0.0011661294550827396,-0.0012657326816594677,0.0012657326816594677,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1964,2024-11-26,2024-12-03,2024,0.3567429267020982,0.32248888217915594,0.3207681911177459,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4593841114347215,False,False,True,0.001017679037507907,-0.0011169395996994047,0.0011169395996994047,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1965,2024-11-27,2024-12-04,2024,0.356739379369838,0.32239105908094695,0.32086956154821505,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4598466461248232,False,False,True,0.0012595514134249785,-0.0013590225525753257,0.0013590225525753257,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1966,2024-11-29,2024-12-05,2024,0.3567356960458152,0.3223916106193919,0.32087269333379287,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.460309180814925,False,False,True,0.001150266041440097,-0.0012500969761242218,0.0012500969761242218,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1967,2024-12-02,2024-12-06,2024,0.3567318434910753,0.32251870252151954,0.320749453986405,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4607717155050266,False,False,True,0.0006502508702081661,-0.0007493652496750834,0.0007493652496750834,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1968,2024-12-03,2024-12-09,2024,0.3567278051825459,0.32276980015184176,0.32050239466461244,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4612342501951283,False,False,True,0.0004926501766632017,-0.0005909519640980327,0.0005909519640980327,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1969,2024-12-04,2024-12-10,2024,0.3567236705925553,0.3229734507632798,0.32030287864316476,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.46169678488523,False,False,True,0.0008761575939521341,-0.0009754231380018481,0.0009754231380018481,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1970,2024-12-05,2024-12-11,2024,0.35671930727120205,0.3232092213788512,0.32007147134894653,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4621593195753317,False,False,True,-0.00024432683246019226,0.0001458880598516681,0.00024432683246019226,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1971,2024-12-06,2024-12-12,2024,0.3567149084917851,0.3234127784183094,0.3198723130889054,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4626218542654335,False,False,True,0.000302905152129031,-0.00040179175107272016,0.00040179175107272016,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1972,2024-12-09,2024-12-13,2024,0.3567107348989863,0.32351765128353344,0.3197716138164801,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4630843889555352,False,False,True,0.001091969690189818,-0.0011917609831219103,0.0011917609831219103,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1973,2024-12-10,2024-12-16,2024,0.35670659774303975,0.32359477858650637,0.3196986236694538,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4635469236456369,False,False,True,0.001687604991246916,-0.001788753267038245,0.001788753267038245,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1974,2024-12-11,2024-12-17,2024,0.35670219263890346,0.32374349394952584,0.31955431341057067,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4640094583357386,False,False,True,0.0009174951904021573,-0.0010164338296594886,0.0010164338296594886,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1975,2024-12-12,2024-12-18,2024,0.3566986347945745,0.323683002549336,0.3196183626550895,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4644719930258403,False,False,True,0.001088785035788193,-0.001188607060120979,0.001188607060120979,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1976,2024-12-13,2024-12-19,2024,0.35669465621728347,0.3237343052392416,0.3195710385424748,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.464934527715942,False,False,True,0.000649732676458936,-0.0007489527329071989,0.0007489527329071989,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1977,2024-12-16,2024-12-20,2024,0.3566900302716904,0.3239286376572487,0.31938133207006086,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4653970624060437,False,False,True,-0.0006093541813876767,0.0005102558579208454,0.0006093541813876767,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1978,2024-12-17,2024-12-23,2024,0.35668479257427854,0.3242193977349533,0.3190958096897682,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4658595970961454,False,False,True,-0.0010101422354665847,0.0009085877404382797,0.0010101422354665847,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1979,2024-12-18,2024-12-24,2024,0.3566800859047342,0.3243529790395018,0.318966935054764,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4663221317862472,False,False,True,-0.0008746854957713261,0.0007753608309021758,0.0008746854957713261,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1980,2024-12-19,2024-12-26,2024,0.35667519050109275,0.3245173349897347,0.3188074745081725,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4667846664763489,False,False,True,-0.0003711538555321801,0.00027443300004393613,0.0003711538555321801,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1981,2024-12-20,2024-12-27,2024,0.3566707266059169,0.3245979182523426,0.3187313551407404,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4672472011664506,False,False,True,-0.00044589183447006723,0.00034800119778846477,0.00044589183447006723,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1982,2024-12-23,2024-12-30,2024,0.3566677476512082,0.32445233191997663,0.3188799204278152,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4677097358565523,False,False,True,-0.0009186305719424201,0.0008205750031244681,0.0009186305719424201,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1983,2024-12-24,2024-12-31,2024,0.35666531269981144,0.3242536897461789,0.31908099755300956,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.468172270546654,False,False,True,-0.0004423025780882382,0.00034415868781995134,0.0004423025780882382,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1984,2024-12-26,2025-01-02,2024,0.35666249912333914,0.3240980501612185,0.3192394507144423,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4686348052367557,False,False,True,0.00010336519246187532,-0.00020214805172259987,0.00020214805172259987,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,1985,2024-12-27,2025-01-03,2024,0.3566589883880674,0.3240443732240514,0.31929663838688127,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4690973399268574,False,False,True,-7.467102104529237e-07,-9.839013376441388e-05,9.839013376441388e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1986,2024-12-30,2025-01-06,2024,0.3566556294382057,0.323977432303567,0.3193669382572274,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4695598746169591,False,False,True,0.0005344713205389259,-0.0006327643611579469,0.0006327643611579469,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1987,2024-12-31,2025-01-07,2024,0.35665268909632386,0.32382657046154467,0.31952074044113143,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4700224093070609,False,False,True,0.0012024190449636363,-0.0013020746837986343,0.0013020746837986343,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1988,2025-01-02,2025-01-08,2025,0.3566493153049912,0.32377130085383393,0.31957938384017487,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4704849439971626,False,False,True,0.00048369213882592935,-0.000581093670201787,0.000581093670201787,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1989,2025-01-03,2025-01-10,2025,0.35664552295542584,0.32381480072370356,0.3195396763198705,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4709474786872643,False,False,True,-0.0001431274056960832,4.5062973051849744e-05,0.0001431274056960832,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1990,2025-01-06,2025-01-13,2025,0.3566418389396903,0.32383170034597836,0.3195264607133313,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.471410013377366,False,False,True,0.00012588705078439439,-0.0002242092295519356,0.0002242092295519356,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1991,2025-01-07,2025-01-14,2025,0.35663762309453534,0.3239428684490049,0.31941950845545986,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4718725480674677,False,False,True,5.8806147175722434e-05,-0.00015665383841782855,0.00015665383841782855,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1992,2025-01-08,2025-01-15,2025,0.35663281806627545,0.32416598379619105,0.3192011981365335,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4723350827575694,False,False,True,0.00022881810295090455,-0.0003285005887355327,0.0003285005887355327,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1993,2025-01-10,2025-01-16,2025,0.3566285251143174,0.3242419733753792,0.3191295015093034,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4727976174476711,False,False,True,0.0003259554480922711,-0.00042371222159972633,0.00042371222159972633,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1994,2025-01-13,2025-01-17,2025,0.3566249292829514,0.3242034084182359,0.3191716622978125,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4732601521377728,False,False,True,0.0010167133424146442,-0.001115339623200948,0.001115339623200948,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1995,2025-01-14,2025-01-21,2025,0.356621075114371,0.3242219675046982,0.31915695737993066,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4737226868278746,False,False,True,0.0010250486733876896,-0.0011232312587200783,0.0011232312587200783,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1996,2025-01-15,2025-01-22,2025,0.3566172607013856,0.32422920006765954,0.3191535392299549,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4741852215179763,False,False,True,0.0007282283608614766,-0.0008267475410820144,0.0008267475410820144,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1997,2025-01-16,2025-01-23,2025,0.35661339278136284,0.32426891910922007,0.319117688108417,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.474647756208078,False,False,True,0.00010994933849090797,-0.0002076396646861059,0.0002076396646861059,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1998,2025-01-17,2025-01-24,2025,0.3566092870696325,0.3243245642186008,0.31906614871076655,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4751102908981797,False,False,True,-0.000685184825437553,0.0005876302032657817,0.000685184825437553,0.0,0.0,0.0,0.0,0.0
clean_full_raw,1999,2025-01-21,2025-01-27,2025,0.3566044594294062,0.3245035014517348,0.31889203911785885,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4755728255882814,False,False,True,-0.0013185616723511845,0.0012179177206837536,0.0013185616723511845,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2000,2025-01-22,2025-01-28,2025,0.3565995229215852,0.3246720789031469,0.31872839817426785,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4760353602783831,False,False,True,-0.0015382829151704019,0.001438482947432368,0.0015382829151704019,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2001,2025-01-23,2025-01-29,2025,0.3565949295152315,0.3247784776187975,0.3186265928649709,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4764978949684848,False,False,True,-6.41291341694265e-05,-3.423812541003008e-05,6.41291341694265e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2002,2025-01-24,2025-01-30,2025,0.3565910584321784,0.32477063511200394,0.31863830645481767,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4769604296585865,False,False,True,5.396361947770293e-05,-0.0001520607889307255,0.0001520607889307255,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2003,2025-01-27,2025-01-31,2025,0.35658816812135535,0.3246253127968228,0.31878651908082173,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4774229643486883,False,False,True,0.0014145667944250816,-0.0015155903853555908,0.0015155903853555908,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2004,2025-01-28,2025-02-03,2025,0.3565861473925081,0.3243808195780498,0.31903303302844194,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.47788549903879,False,False,True,0.0010663326095091262,-0.0011659392861402024,0.0011659392861402024,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2005,2025-01-29,2025-02-04,2025,0.35658414141713646,0.3241159777213135,0.3192998808605499,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4783480337288917,False,False,True,0.0012342305500970129,-0.0013331256447081834,0.0013331256447081834,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2006,2025-01-30,2025-02-05,2025,0.3565805185871247,0.3241359922202137,0.31928348919166155,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4788105684189934,False,False,True,0.0010799462051030704,-0.0011800962265340205,0.0011800962265340205,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2007,2025-01-31,2025-02-06,2025,0.3565767628771213,0.32416775456332236,0.31925548255855624,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.479273103109095,False,False,True,0.00117073418212046,-0.001270944211178994,0.001270944211178994,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2008,2025-02-03,2025-02-07,2025,0.3565717557119027,0.3244403847609572,0.31898785952614006,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4797356377991968,False,False,True,0.0008001760448422141,-0.0008988838906388048,0.0008988838906388048,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2009,2025-02-04,2025-02-10,2025,0.35656690946854375,0.324625557727609,0.3188075328028473,0.6753744422713911,0.324625557727609,0.0,0.6753744422723911,0.3246255577276089,0.0,1.0,4,0.3246255577276089,1.4801981724892985,True,False,False,0.0013400403176318646,-0.001439653456448977,0.001439653456448977,0.00043520821525338166,0.0004350113354887263,0.00043501133548872633,1.9687976465538205e-07,0.0
clean_full_raw,2010,2025-02-05,2025-02-11,2025,0.3565617235515652,0.3248307041667596,0.3186075722806751,0.6751692958322404,0.32483070416675963,0.0,0.6751692958332404,0.32483070416675963,0.0,1.0,0,0.32483070416675963,1.1560351494517913,True,False,False,0.0003166017307773219,-0.00041470907029996185,0.00041470907029996185,0.00010285295529224624,0.00010284196314881233,0.00010284196314881233,1.0992143433904869e-08,0.0
clean_full_raw,2011,2025-02-06,2025-02-12,2025,0.3565567373709194,0.324997786747084,0.3184454758809965,0.6750022132519159,0.324997786747084,0.0,0.6750022132529159,0.32499778674708407,0.0,1.0,1,0.32499778674708407,0.8316669799751334,True,False,False,0.0003097085066777084,-0.0004084284449541298,0.0004084284449541298,0.00010066510070457447,0.00010065457920699975,0.00010065457920699975,1.0521497574719155e-08,0.0
clean_full_raw,2012,2025-02-07,2025-02-13,2025,0.3565515516754281,0.32517627092532086,0.318272177398251,0.6748237290736792,0.32517627092532086,0.0,0.6748237290746791,0.32517627092532086,0.0,1.0,2,0.32517627092532086,0.5071317279181511,True,False,False,0.00046107486625228037,-0.0005592599924089615,0.0005592599924089615,0.0001499539319023617,0.0001499306056253076,0.0001499306056253076,2.3326277054103997e-08,0.0
clean_full_raw,2013,2025-02-10,2025-02-14,2025,0.35654674690183913,0.32528150409748535,0.3181717489996753,0.6747184959015147,0.32528150409748546,0.0,0.8175820083170682,0.18241799168293182,0.0,0.5608003817772005,3,0.18241799168293182,0.18241799168293182,True,False,False,0.0003913498678678052,-0.0004893981282643508,0.0004893981282643508,7.140067876324106e-05,7.138925694182576e-05,7.138925694182576e-05,1.1421821415305198e-08,0.0
clean_full_raw,2014,2025-02-11,2025-02-18,2025,0.35654113011872723,0.32548608401665297,0.3179727858636198,0.6745139159823471,0.32548608401665297,0.0,0.6745139159833471,0.3254860840166529,0.0,1.0,4,0.3254860840166529,0.3337883191274851,True,False,False,-6.765691839804783e-05,-7.139985250283205e-06,6.765691839804783e-05,-2.202088295103324e-05,-2.2021385426014826e-05,-2.2021385426014826e-05,5.024749815855196e-10,0.0
clean_full_raw,2015,2025-02-12,2025-02-19,2025,0.35653698357064556,0.3254958257938255,0.3179671906345288,0.6745041742051744,0.3254958257938255,0.0,0.6745041742061744,0.3254958257938256,0.0,1.0,0,0.3254958257938256,0.3356523132306699,True,False,False,0.0006991741787549533,-0.0007728613533748432,0.0007728613533748432,0.00022763194354315485,0.00022757827668756336,0.00022757827668756336,5.366685559149301e-08,-2.220446049250313e-16
clean_full_raw,2016,2025-02-13,2025-02-20,2025,0.3565328887656383,0.32551329831977877,0.3179538129135827,0.6744867016792212,0.3255132983197789,0.0,0.6744867016802212,0.3255132983197788,0.0,1.0,1,0.3255132983197788,0.3376299004581702,True,False,False,-0.0007357485637783434,0.0006584370867419189,0.0007357485637783434,-0.00023943652157176133,-0.00023949594172952872,-0.0002394959417295287,5.942015776739065e-08,0.0
clean_full_raw,2017,2025-02-14,2025-02-21,2025,0.356528512613213,0.3255636255388364,0.3179078618469506,0.6744363744601636,0.3255636255388364,0.0,0.6744363744611636,0.32556362553883644,0.0,1.0,2,0.32556362553883644,0.3407540198663199,True,False,False,-0.0009527748326011855,0.0008772716403370797,0.0009527748326011855,-0.00031008917836864407,-0.00031018882882379994,-0.0003101888288237999,9.965045515586976e-08,1.1102230246251565e-16
clean_full_raw,2018,2025-02-18,2025-02-24,2025,0.35652423735797395,0.3256022089233821,0.317873553717644,0.6743977910756179,0.3256022089233821,0.0,0.8005012941606464,0.19949870583935359,0.0,0.612706856317114,3,0.19949870583935359,0.19949870583935359,True,False,False,-0.0010452559338278292,0.0009574652063034772,0.0010452559338278292,-0.00020843998398552198,-0.00020852720606955694,-0.00020852720606955694,8.722208403496028e-08,0.0
clean_full_raw,2019,2025-02-19,2025-02-25,2025,0.3565192001559302,0.32555730330384286,0.31792349653922686,0.6744426966951571,0.3255573033038429,0.0,0.6744918090017658,0.32550819099823425,0.0,0.9998491438984466,4,0.32550819099823425,0.32550819099823425,True,False,False,-0.0006297074903533092,0.0005542381361175443,0.0006297074903533092,-0.00020493141946696235,-0.00020497494604294374,-0.00020497494604294374,4.352657598138596e-08,0.0
clean_full_raw,2020,2025-02-20,2025-02-26,2025,0.35651295704508845,0.3256599651069514,0.3178270778469601,0.6743400348920486,0.3256599651069514,0.0,0.6743400348930486,0.3256599651069514,0.0,1.0,0,0.3256599651069514,0.3305099260176785,True,False,False,-0.0011885664101005198,0.0011117581799014017,0.0011885664101005198,-0.00038691339977890737,-0.00038706849564062974,-0.0003870684956406298,1.5509586172236974e-07,1.1102230246251565e-16
clean_full_raw,2021,2025-02-21,2025-02-27,2025,0.3565093598310881,0.3254950642333642,0.31799557593454764,0.6745049357656357,0.3254950642333642,0.0,0.6745049357666357,0.3254950642333643,0.0,1.0,1,0.3254950642333643,0.32603587508601706,True,False,False,-0.0009410882372726946,0.0008654862004042646,0.0009410882372726946,-0.0003062223658529792,-0.0003063195762403393,-0.0003063195762403393,9.721038736010355e-08,0.0
clean_full_raw,2022,2025-02-24,2025-02-28,2025,0.356505952483928,0.32530764601211415,0.3181864015029578,0.6746923539868858,0.32530764601211415,0.0,0.6796368054948849,0.3203631945051151,0.0,0.9848006907688391,2,0.3203631945051151,0.3203631945051151,True,False,False,-0.0007823255660847042,0.0007073508439815971,0.0007823255660847042,-0.00025056169454407606,-0.00025062831749391834,-0.00025062831749391834,6.66229498422731e-08,0.0
clean_full_raw,2023,2025-02-25,2025-03-03,2025,0.3565034353544834,0.3251185876524878,0.31837797699202874,0.6748814123465122,0.3251185876524878,0.0,0.8042093035919358,0.19579069640806424,0.0,0.6022131734200957,3,0.19579069640806424,0.19579069640806424,True,False,False,-0.0003600406009752913,0.00027367240638084735,0.0003600406009752913,-7.048239524961289e-05,-7.049260000013026e-05,-7.049260000013026e-05,1.020475051737111e-08,0.0
clean_full_raw,2024,2025-02-26,2025-03-04,2025,0.35649944886305623,0.3250159354276769,0.31848461570826675,0.674984064571323,0.3250159354276769,0.0,0.678128773232523,0.32187122676747704,0.0,0.990324447765732,4,0.32187122676747704,0.32187122676747704,True,False,False,-0.0005631872244741681,0.0004894294539190946,0.0005631872244741681,-0.00018123914971144512,-0.00018127376284127097,-0.00018127376284127097,3.461312982584795e-08,0.0
clean_full_raw,2025,2025-02-27,2025-03-05,2025,0.3564962877811861,0.3248138445048166,0.31868986771299734,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.3183811298842405,False,False,True,0.0003067023820646997,-0.0003816385927278909,0.0003816385927278909,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2026,2025-02-28,2025-03-06,2025,0.35649268445799986,0.32466745323278134,0.31883986230821876,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.6382123372828996,False,False,True,-0.0007205474319753075,0.000643388325075085,0.0007205474319753075,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2027,2025-03-03,2025-03-07,2025,0.35648883225892436,0.32455419824445697,0.3189569694956187,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.9540255001282381,False,False,True,-0.0017965767882764509,0.00171595050002412,0.0017965767882764509,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2028,2025-03-04,2025-03-10,2025,0.35648524374081986,0.3245199554345622,0.3189948008236179,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.1488688792264015,False,False,True,-0.0005769293843304252,0.00049180766352562,0.0005769293843304252,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2029,2025-03-05,2025-03-11,2025,0.3564810168978781,0.32444355947690134,0.3190754236242205,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4675771654271548,False,False,True,-0.0007876675236179301,0.0007120583447302133,0.0007876675236179301,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2030,2025-03-06,2025-03-12,2025,0.3564759428321558,0.3245264822668282,0.31899757490001596,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4680397001172565,False,False,True,-0.00012892264549282533,3.171402287505939e-05,0.00012892264549282533,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2031,2025-03-07,2025-03-13,2025,0.3564721744458629,0.32441068414296603,0.3191171414101711,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4685022348073582,False,False,True,0.0013205640015904298,-0.00142184844171612,0.00142184844171612,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2032,2025-03-10,2025-03-14,2025,0.3564696669983106,0.324106792489039,0.3194235405116503,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.46896476949746,False,False,True,0.0030657621073825457,-0.003175029007684535,0.003175029007684535,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2033,2025-03-11,2025-03-17,2025,0.3564661881379123,0.32404596575331945,0.31948784610776826,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4694273041875616,False,False,True,0.001420923978173014,-0.0015215091689439466,0.0015215091689439466,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2034,2025-03-12,2025-03-18,2025,0.35646223439546504,0.3239423340459176,0.3195954315576173,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4698898388776633,False,False,True,0.00013412722886962635,-0.0002332137459662299,0.0002332137459662299,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2035,2025-03-13,2025-03-19,2025,0.35645913964587217,0.3239612542622626,0.31957960609086516,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.470352373567765,False,False,True,0.0001632569187571321,-0.00025994174050327564,0.00025994174050327564,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2036,2025-03-14,2025-03-20,2025,0.35645487391316566,0.32423601461969276,0.31930911146614144,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4708149082578668,False,False,True,-0.0007312034640204942,0.0006337356129016802,0.0007312034640204942,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2037,2025-03-17,2025-03-21,2025,0.35644883868881216,0.3248030158103182,0.31874814549986963,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4712774429479685,False,False,True,-0.00033657385037551973,0.00023746361759129477,0.00033657385037551973,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2038,2025-03-18,2025-03-24,2025,0.3564437748835599,0.32502720734244583,0.31852901777299414,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4717399776380702,False,False,True,0.0009158816613428338,-0.0010146552937856795,0.0010146552937856795,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2039,2025-03-19,2025-03-25,2025,0.35644026506038456,0.32501184552635104,0.3185478894122645,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.472202512328172,False,False,True,-0.0004865865925799692,0.0003875637728854635,0.0004865865925799692,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2040,2025-03-20,2025-03-26,2025,0.35643654168812944,0.32501535078918287,0.31854810752168766,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4726650470182736,False,False,True,-0.00021518209843694177,0.00011604426416854265,0.00021518209843694177,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2041,2025-03-21,2025-03-27,2025,0.35643403964139214,0.3248630255446778,0.31870293481293,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4731275817083753,False,False,True,-0.00029454002512038134,0.00019736076809178562,0.00029454002512038134,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2042,2025-03-24,2025-03-28,2025,0.35643110278952816,0.3247997953351477,0.31876910187432417,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.473590116398477,False,False,True,-0.0014358460386096718,0.0013352601555167898,0.0014358460386096718,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2043,2025-03-25,2025-03-31,2025,0.3564265323455895,0.3249699619783706,0.3186035056750398,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4740526510885787,False,False,True,-0.0013781821940741605,0.001277879219512087,0.0013781821940741605,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2044,2025-03-26,2025-04-01,2025,0.35642377663009384,0.3248699301810621,0.318706293187844,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4745151857786805,False,False,True,-0.0008389872348392584,0.0007394518167127862,0.0008389872348392584,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2045,2025-03-27,2025-04-02,2025,0.35642066120516996,0.3248305046682225,0.3187488341256075,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4749777204687822,False,False,True,4.439930657504452e-05,-0.00014431210650395795,0.00014431210650395795,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2046,2025-03-28,2025-04-03,2025,0.3564175060498579,0.32477968562111326,0.31880280832802876,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4754402551588839,False,False,True,9.715419549156688e-06,-0.00010734639927578386,0.00010734639927578386,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2047,2025-03-31,2025-04-04,2025,0.35641589704083615,0.3245245887209895,0.31905951423717416,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4759027898489856,False,False,True,0.0006550618523604648,-0.0007542691507914022,0.0007542691507914022,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2048,2025-04-01,2025-04-07,2025,0.35641404958997475,0.32429921742320317,0.319286732985822,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4763653245390873,False,False,True,-8.324072960162338e-05,-1.4738174154880348e-05,8.324072960162338e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2049,2025-04-02,2025-04-08,2025,0.35641151691637296,0.32418415559623237,0.3194043274863947,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.476827859229189,False,False,True,0.0014562035847358018,-0.0015606999747884394,0.0015606999747884394,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,2050,2025-04-03,2025-04-09,2025,0.3564081352464391,0.3242309224175605,0.3193609423350002,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4772903939192907,False,False,True,0.0011977607950244718,-0.001303956267213739,0.001303956267213739,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,2051,2025-04-04,2025-04-10,2025,0.3564046274757291,0.3242599316118858,0.31933544091138505,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4777529286093924,False,False,True,0.002004002463329203,-0.002107747517316089,0.002107747517316089,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2052,2025-04-07,2025-04-11,2025,0.3564005630929735,0.32440035977362325,0.3191990771324033,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4782154632994942,False,False,True,0.0011207405442370836,-0.001221788937538214,0.001221788937538214,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2053,2025-04-08,2025-04-14,2025,0.3563971719061878,0.32439295380111544,0.31920987429169667,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4786779979895959,False,False,True,0.0010275700432115873,-0.0011202219652642902,0.0011202219652642902,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2054,2025-04-09,2025-04-15,2025,0.3563924970008478,0.32466834976467535,0.3189391532334767,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4791405326796976,False,False,True,-0.0010410403479406889,0.000939198483811767,0.0010410403479406889,0.0,0.0,0.0,0.0,-1.1102230246251565e-16
clean_full_raw,2055,2025-04-10,2025-04-16,2025,0.35638806755055735,0.3248752213082733,0.3187367111401692,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4796030673697993,False,False,True,-0.0015837487151599196,0.0014846519084627172,0.0015837487151599196,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2056,2025-04-11,2025-04-17,2025,0.35638223017632525,0.3252182181377963,0.31839955168487843,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.480065602059901,False,False,True,-0.0021513892073702873,0.00205009291971554,0.0021513892073702873,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2057,2025-04-14,2025-04-21,2025,0.35637729303446175,0.3253803782747672,0.31824232868977115,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4805281367500027,False,False,True,-0.0012996840346511784,0.0011996193589321957,0.0012996840346511784,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2058,2025-04-15,2025-04-22,2025,0.3563718905464754,0.3255239923640925,0.31810411708843206,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4809906714401044,False,False,True,-0.0007305784844584335,0.0006308259167779336,0.0007305784844584335,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2059,2025-04-16,2025-04-23,2025,0.3563702529434189,0.3252902381797314,0.31833950887584966,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4814532061302061,False,False,True,0.0010703534481905212,-0.0011690001673368407,0.0011690001673368407,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2060,2025-04-17,2025-04-24,2025,0.35636902467939013,0.3249861649492516,0.3186448103703583,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4819157408203079,False,False,True,0.0023723127802598143,-0.002478126229574687,0.002478126229574687,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2061,2025-04-21,2025-04-25,2025,0.3563683943225898,0.3246050299717922,0.319026575704618,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4823782755104096,False,False,True,0.0024874152984267236,-0.002589931074328891,0.002589931074328891,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2062,2025-04-22,2025-04-28,2025,0.3563664776983466,0.3244049402777827,0.3192285820228704,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4828408102005113,False,False,True,0.0020489771382796594,-0.00215053616365276,0.00215053616365276,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2063,2025-04-23,2025-04-29,2025,0.35636387548455123,0.3243141571209433,0.31932196739350555,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.483303344890613,False,False,True,0.0022246563401478944,-0.0023266270754471654,0.0023266270754471654,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2064,2025-04-24,2025-04-30,2025,0.3563593058290989,0.3245482552959304,0.31909243887397076,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4837658795807147,False,False,True,0.0011326678254237623,-0.0012322885181860665,0.0012322885181860665,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2065,2025-04-25,2025-05-01,2025,0.35635345330964374,0.32499302706439787,0.3186535196249582,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4842284142708164,False,False,True,0.0007861980571932549,-0.0008849120346816881,0.0008849120346816881,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2066,2025-04-28,2025-05-02,2025,0.356346747579653,0.3254226843165138,0.3182305681028333,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4846909489609181,False,False,True,0.0012360250558451978,-0.0013353551076238893,0.0013353551076238893,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2067,2025-04-29,2025-05-05,2025,0.35634028371745136,0.3257467343373929,0.31791298194415585,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4851534836510198,False,False,True,0.0011857854168620646,-0.0012852493532573505,0.0012852493532573505,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2068,2025-04-30,2025-05-06,2025,0.35633327140731064,0.3260911094472256,0.31757561914446364,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4856160183411216,False,False,True,0.000642412721457258,-0.0007416945254181919,0.0007416945254181919,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2069,2025-05-01,2025-05-07,2025,0.3563278965851531,0.3262239638770176,0.31744813953682927,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4860785530312233,False,False,True,0.00014966493163304586,-0.00024674874470566153,0.00024674874470566153,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2070,2025-05-02,2025-05-08,2025,0.3563230685264596,0.32629979201861486,0.3173771394539255,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.486541087721325,False,False,True,-0.0009349029299542718,0.0008355631622124178,0.0009349029299542718,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2071,2025-05-05,2025-05-09,2025,0.35631737875093916,0.3264653589605833,0.31721726228747754,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4870036224114267,False,False,True,0.0022523412710765012,-0.002356319469825181,0.002356319469825181,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2072,2025-05-06,2025-05-12,2025,0.35631172522862026,0.32661913160402023,0.3170691431663595,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4874661571015284,False,False,True,0.002902246390091168,-0.0030087249158181526,0.0030087249158181526,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2073,2025-05-07,2025-05-13,2025,0.3563071258348062,0.32667201354748737,0.3170208606167063,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4879286917916301,False,False,True,0.0017375341875923913,-0.0018382056602346433,0.0018382056602346433,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2074,2025-05-08,2025-05-14,2025,0.3563033862621848,0.32664101223413006,0.317055601502685,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4883912264817318,False,False,True,0.0011135949388898316,-0.0012133121064946684,0.0012133121064946684,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2075,2025-05-09,2025-05-15,2025,0.356301953619601,0.3264228767556933,0.31727516962370556,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4888537611718335,False,False,True,0.00027824090976694127,-0.0003747966665822269,0.0003747966665822269,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2076,2025-05-12,2025-05-16,2025,0.356294379610009,0.3268098227550733,0.3168957976339177,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4893162958619353,False,False,True,-0.0003241922398237968,0.00022533253312208496,0.0003241922398237968,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2077,2025-05-13,2025-05-19,2025,0.35628511710074096,0.3272843681421605,0.3164305147560985,0.6727156318568396,0.32728436814216055,0.0,0.6727156318578396,0.3272843681421605,0.0,1.0,2,0.3272843681421605,1.489778830552037,True,False,False,-0.00027084341736341363,0.0001717928193842774,0.00027084341736341363,-8.86347415819571e-05,-8.864281671724828e-05,-8.86428167172483e-05,8.075135291181219e-09,0.0
clean_full_raw,2078,2025-05-14,2025-05-20,2025,0.3562778343080298,0.327516199217861,0.3162059664731091,0.6724838007811389,0.327516199217861,0.0,0.672483800782139,0.32751619921786107,0.0,1.0,3,0.32751619921786107,1.1629569970999782,True,False,False,0.0004868677188890263,-0.0005843573836692769,0.0005843573836692769,0.00015948317024460978,0.00015945706481240393,0.00015945706481240393,2.6105432205855966e-08,0.0
clean_full_raw,2079,2025-05-15,2025-05-21,2025,0.3562719221937343,0.3276308852172711,0.31609719258799457,0.6723691147817289,0.3276308852172711,0.0,0.6723691147827289,0.32763088521727113,0.0,1.0,4,0.32763088521727113,0.8359033325722188,True,False,False,-0.000153135536175048,5.546810070554809e-05,0.000153135536175048,-5.016934837924709e-05,-5.017193127525243e-05,-5.017193127525242e-05,2.5828960053392563e-09,-1.1102230246251565e-16
clean_full_raw,2080,2025-05-16,2025-05-22,2025,0.35626785587969567,0.327598445461233,0.31613369865807117,0.672401554537767,0.32759844546123307,0.0,0.6724015545387669,0.32759844546123307,0.0,1.0,0,0.32759844546123307,0.5087349820450494,True,False,False,-0.0010460934362615517,0.0009467062490754812,0.0010460934362615517,-0.0003425780718113416,-0.00034269858352648386,-0.00034269858352648386,1.2051171514225684e-07,0.0
clean_full_raw,2081,2025-05-19,2025-05-23,2025,0.3562654090745283,0.32747096145013926,0.3162636294743323,0.6725290385488607,0.3274709614501393,0.0,0.818400928726082,0.18159907127391794,0.0,0.5545501514691348,1,0.18159907127391794,0.18159907127391794,True,False,False,-0.0009396249168451223,0.0008400846150431703,0.0009396249168451223,-0.000170569417029306,-0.0001706350122449066,-0.0001706350122449066,6.559521560059629e-08,0.0
clean_full_raw,2082,2025-05-20,2025-05-27,2025,0.3562628071731484,0.32737128606718807,0.31636590675866344,0.6726287139318119,0.3273712860671881,0.0,0.6740259535020825,0.3259740464979175,0.0,0.9957319422052676,2,0.3259740464979175,0.3259740464979175,True,False,False,-0.0007865558626037017,0.0007095432223198216,0.0007865558626037017,-0.0002563288379895876,-0.0002563967973295887,-0.00025639679732958863,6.795934000107268e-08,0.0
clean_full_raw,2083,2025-05-21,2025-05-28,2025,0.35625829586851315,0.32742111529871987,0.316320588831767,0.6725788847002802,0.32742111529871987,0.0,0.6725788847012801,0.32742111529871987,0.0,1.0,3,0.32742111529871987,0.33116787520421087,True,False,False,-0.00048302469251025013,0.0004075551978317502,0.00048302469251025013,-0.0001581267952930791,-0.0001581524835385273,-0.00015815248353852733,2.568824544819568e-08,0.0
clean_full_raw,2084,2025-05-22,2025-05-29,2025,0.3562553143122738,0.32735067127912093,0.3163940144076051,0.672649328719879,0.327350671279121,0.0,0.672649328720879,0.327350671279121,0.0,1.0,4,0.327350671279121,0.33083674118735873,True,False,False,-1.8257928031064405e-05,-5.5545388349996086e-05,5.5545388349996086e-05,-5.976708296601266e-06,-5.9767449971348124e-06,-5.9767449971348124e-06,3.670053354662184e-11,0.0
clean_full_raw,2085,2025-05-23,2025-05-30,2025,0.35625447142144073,0.32712495355525767,0.31662057502230134,0.6728750464437423,0.3271249535552578,0.0,0.6753069216109571,0.32469307838904293,0.0,0.9925659136064532,0,0.32469307838904293,0.32469307838904293,True,False,False,0.00018168947168702672,-0.000254204730370422,0.000254204730370422,5.8996933076340967e-05,5.8993313872939564e-05,5.899331387293956e-05,3.619203401402716e-09,0.0
clean_full_raw,2086,2025-05-27,2025-06-02,2025,0.3562532876589291,0.32693734820651027,0.3168093641335604,0.6730626517924897,0.3269373482065104,0.0,0.8213510942808784,0.1786489057191216,0.0,0.5464316227532311,1,0.17864890571912162,0.17864890571912162,True,False,False,0.0001816527017685652,-0.00026952770387350016,0.00026952770387350016,3.2454477419979646e-05,3.2452056391876114e-05,3.2452056391876114e-05,2.42102810353264e-09,-2.220446049250313e-16
clean_full_raw,2087,2025-05-28,2025-06-03,2025,0.3562502396418981,0.32678770424662035,0.3169620561104816,0.6732122957523797,0.32678770424662035,0.0,0.6786913547585725,0.32130864524142755,0.0,0.9832335827389093,2,0.32130864524142755,0.32130864524142755,True,False,False,-0.00022106702221167963,0.00014541428065784767,0.00022106702221167963,-7.102541696049035e-05,-7.103074541439135e-05,-7.103074541439135e-05,5.328453900996948e-09,0.0
clean_full_raw,2088,2025-05-29,2025-06-04,2025,0.35624652282333474,0.3266997243239532,0.3170537528517121,0.6733002756750469,0.3266997243239532,0.0,0.675279399681949,0.32472060031805094,0.0,0.9939420701685694,3,0.32472060031805094,0.32472060031805094,True,False,False,5.514603107960265e-05,-0.000129790324532316,0.000129790324532316,1.790738573981073e-05,1.7907052317326466e-05,1.7907052317326466e-05,3.3342248426327043e-10,0.0
clean_full_raw,2089,2025-05-30,2025-06-05,2025,0.3562418109736166,0.3266973462986821,0.3170608427267014,0.673302653700318,0.3266973462986821,0.0,0.673302653701318,0.326697346298682,0.0,1.0,4,0.326697346298682,0.32769367106927993,True,False,False,-0.0004142976961450956,0.0003413117102165042,0.0004142976961450956,-0.00013533108102964017,-0.00013534995790826044,-0.00013534995790826044,1.887687862026457e-08,0.0
clean_full_raw,2090,2025-06-02,2025-06-06,2025,0.35623666663095216,0.3267261601638106,0.31703717320423713,0.6732738398351893,0.3267261601638106,0.0,0.6732738398361893,0.3267261601638107,0.0,1.0,0,0.3267261601638107,0.3273318041272013,True,False,False,-0.0004943197895165418,0.00042263401301972117,0.0004943197895165418,-0.00016148033244118234,-0.0001615072067217228,-0.00016150720672172283,2.6874280540463338e-08,0.0
clean_full_raw,2091,2025-06-03,2025-06-09,2025,0.35623256615662696,0.32675025141784403,0.31701718242452903,0.673249748581156,0.3267502514178441,0.0,0.8196338744995486,0.1803661255004514,0.0,0.5519999593506096,1,0.1803661255004514,0.1803661255004514,True,False,False,-0.0008130343419538727,0.0007276330800258945,0.0008130343419538727,-0.00014659500158713772,-0.0001466438541570291,-0.0001466438541570291,4.8852569891391076e-08,0.0
clean_full_raw,2092,2025-06-04,2025-06-10,2025,0.3562284695351687,0.3266967330008992,0.317074797462932,0.6733032669981008,0.3266967330008993,0.0,0.6796494349767586,0.32035056502324144,0.0,0.9805747430671725,2,0.32035056502324144,0.32035056502324144,True,False,False,-0.0013016219836939086,0.0012286866500166049,0.0013016219836939086,-0.0004167909287662159,-0.000416975337923016,-0.00041697533792301605,1.844091568000989e-07,0.0
clean_full_raw,2093,2025-06-05,2025-06-11,2025,0.3562237842075282,0.326697544430202,0.31707867136126966,0.673302455568798,0.32669754443020205,0.0,0.6744587239455009,0.3255412760544991,0.0,0.996460737475944,3,0.3255412760544991,0.3255412760544991,True,False,False,-0.0003570115987733368,0.00028357047231197417,0.0003570115987733368,-0.0001162080194868357,-0.00011622201143092892,-0.00011622201143092892,1.3991944093218298e-08,-2.220446049250313e-16
clean_full_raw,2094,2025-06-06,2025-06-12,2025,0.3562199774721052,0.32661114925261114,0.3171688732742836,0.6733888507463889,0.32661114925261114,0.0,0.6755471181693815,0.3244528818306185,0.0,0.9933919358633916,4,0.3244528818306185,0.3244528818306185,True,False,False,-0.00037733772780525936,0.00030152684371934725,0.00037733772780525936,-0.00012241270983417532,-0.0001224283132098339,-0.0001224283132098339,1.5603375658592225e-08,0.0
clean_full_raw,2095,2025-06-09,2025-06-13,2025,0.3562162636953541,0.32651623782929085,0.31726749847435504,0.6734837621697091,0.32651623782929085,0.0,0.676041449280522,0.323958550719478,0.0,0.9921667383931144,0,0.323958550719478,0.323958550719478,True,False,False,-0.0012160264001911622,0.0011395634736515508,0.0012160264001911622,-0.00039378024653944857,-0.0003939421502425528,-0.00039394215024255287,1.6190370310425247e-07,0.0
clean_full_raw,2096,2025-06-10,2025-06-16,2025,0.356214057774201,0.3263693198914529,0.31741662233334617,0.6736306801075472,0.3263693198914529,0.0,0.8221042168925874,0.17789578310741264,0.0,0.5450750798714137,1,0.1778957831074126,0.1778957831074126,True,False,False,-0.0005516213503768693,0.00046649439044367844,0.0005516213503768693,-9.810886398891531e-05,-9.813111210406162e-05,-9.81311121040616e-05,2.2248115146301776e-08,0.0
clean_full_raw,2097,2025-06-11,2025-06-17,2025,0.3562118364306911,0.32614097645203066,0.3176471871162781,0.6738590235469694,0.3261409764520308,0.0,0.6875264070451172,0.31247359295488275,0.0,0.9580936328644426,2,0.31247359295488275,0.31247359295488275,True,False,False,-0.0006901882141220991,0.0006156995941121413,0.0006901882141220991,-0.00021561442639651888,-0.00021566559108184623,-0.00021566559108184623,5.1164685327349585e-08,0.0
clean_full_raw,2098,2025-06-12,2025-06-18,2025,0.35620793729759265,0.3260983663881956,0.3176936963132117,0.6739016336108044,0.3260983663881956,0.0,0.6763206294840178,0.32367937051598217,0.0,0.9925820055494118,3,0.32367937051598217,0.32367937051598217,True,False,False,-0.0010658386878357633,0.0009900875109663584,0.0010658386878357633,-0.0003448656683388052,-0.0003449899955502603,-0.00034498999555026026,1.2432721145508915e-07,0.0
clean_full_raw,2099,2025-06-13,2025-06-20,2025,0.35620424509511406,0.32604773823643746,0.3177480166674484,0.6739522617625625,0.32604773823643746,0.0,0.6775331497434764,0.32246685025652355,0.0,0.9890172893108149,4,0.32246685025652355,0.32246685025652355,True,False,False,-0.0002786169947968878,0.00020430684787493383,0.0002786169947968878,-8.983626492240816e-05,-8.984474474009062e-05,-8.984474474009062e-05,8.479817682456939e-09,0.0
clean_full_raw,2100,2025-06-16,2025-06-23,2025,0.35620200435709437,0.32584230933741937,0.31795568630448623,0.6741576906615807,0.3258423093374194,0.0,0.6834577575952714,0.3165422424047286,0.0,0.9714583813513908,0,0.3165422424047286,0.3165422424047286,True,False,False,5.147404196784532e-05,-0.00012763699750305749,0.00012763699750305749,1.629399528097546e-05,1.6293708670136867e-05,1.6293708670136867e-05,2.866108385915717e-10,-2.220446049250313e-16
clean_full_raw,2101,2025-06-17,2025-06-24,2025,0.35619918014920776,0.32577028681043285,0.3180305330393592,0.6742297131885671,0.3257702868104329,0.0,0.8236043044445669,0.1763956955554331,0.0,0.5414726348510676,1,0.1763956955554331,0.1763956955554331,True,False,False,3.40159738954818e-05,-0.00012077986642858472,0.00012077986642858472,6.000355426847307e-06,6.000271375288968e-06,6.000271375288968e-06,8.405155833877633e-11,0.0
clean_full_raw,2102,2025-06-18,2025-06-25,2025,0.3561958320155618,0.32567070994301156,0.3181334580404266,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,0.3086228158233475,False,False,True,-0.00013181139651287238,5.776542836844144e-05,0.00013181139651287238,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2103,2025-06-20,2025-06-26,2025,0.35619313550546944,0.3255043544697786,0.3183025100237519,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,0.6258649211184262,False,False,True,-7.139441399608084e-05,-3.0758978567721174e-06,7.139441399608084e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2104,2025-06-23,2025-06-27,2025,0.3561891520217601,0.3254886163569603,0.3183222316202794,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.9469974111702497,False,False,True,-0.00014065335132698408,6.487715419045181e-05,0.00014065335132698408,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2105,2025-06-24,2025-06-30,2025,0.35618481456135304,0.32552684649983754,0.31828833893780945,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.2643280624384827,False,False,True,-0.0002216684590091691,0.00014522168814304587,0.0002216684590091691,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2106,2025-06-25,2025-07-01,2025,0.35618119456179864,0.3255540601515235,0.3182647452856778,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4413062981115232,False,False,True,-0.0006591412711450095,0.000571964263385802,0.0006591412711450095,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2107,2025-06-26,2025-07-02,2025,0.35617695387271475,0.32554517427693397,0.31827787184935125,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.441768832801625,False,False,True,0.0002685465012009563,-0.00036608171861195996,0.00036608171861195996,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2108,2025-06-27,2025-07-03,2025,0.3561726850830183,0.3255464177262227,0.31828089718975894,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4422313674917266,False,False,True,-9.835397749733054e-05,5.451688406809122e-07,9.835397749733054e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2109,2025-06-30,2025-07-07,2025,0.35616862783929654,0.3255334675370341,0.3182979046226692,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4426939021818284,False,False,True,-0.001501774469364349,0.0014023776399132476,0.001501774469364349,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2110,2025-07-01,2025-07-08,2025,0.35616474539519877,0.32550559194378326,0.31832966266001783,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.44315643687193,False,False,True,-0.0008401847431242647,0.000741475613335001,0.0008401847431242647,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2111,2025-07-02,2025-07-09,2025,0.3561622010264167,0.32539948892369563,0.31843831004888756,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4436189715620318,False,False,True,-0.0007009141525933465,0.0006027849995054921,0.0007009141525933465,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2112,2025-07-03,2025-07-10,2025,0.356158932446706,0.32547010432822554,0.3183709632240683,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4440815062521335,False,False,True,-0.0008748562574346975,0.0007751762417761154,0.0008748562574346975,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2113,2025-07-07,2025-07-11,2025,0.35615613713561856,0.3254647558396365,0.31837910702374483,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4445440409422352,False,False,True,-0.0005723462061519425,0.0004739895458272268,0.0005723462061519425,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2114,2025-07-08,2025-07-14,2025,0.35615536384464297,0.32520312216998104,0.318641513984376,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.445006575632337,False,False,True,0.0006667640544530571,-0.0007655285793080915,0.0007655285793080915,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,2115,2025-07-09,2025-07-15,2025,0.35615351304628806,0.3250822746656552,0.3187642122870566,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4454691103224386,False,False,True,0.00011370938267591657,-0.00021160043067296622,0.00021160043067296622,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2116,2025-07-10,2025-07-16,2025,0.3561513853441878,0.3249903924101847,0.3188582222446274,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4459316450125403,False,False,True,-5.681390023746333e-06,-9.326965059283319e-05,9.326965059283319e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2117,2025-07-11,2025-07-17,2025,0.3561495239162706,0.3248678309597358,0.3189826451229935,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.446394179702642,False,False,True,0.0005529534760635622,-0.0006514918815087854,0.0006514918815087854,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2118,2025-07-14,2025-07-18,2025,0.35614716521502215,0.32480405735320933,0.31904877743076854,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4468567143927438,False,False,True,0.0001749979868602766,-0.00027474205067188885,0.00027474205067188885,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2119,2025-07-15,2025-07-21,2025,0.35614333949319543,0.32496468403580137,0.3188919764700032,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4473192490828455,False,False,True,-4.468454133505179e-05,-5.348782821496853e-05,5.348782821496853e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2120,2025-07-16,2025-07-22,2025,0.35614009569373817,0.32500582169369635,0.3188540826115655,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4477817837729472,False,False,True,-0.0006996677040777124,0.000601337846485017,0.0006996677040777124,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2121,2025-07-17,2025-07-23,2025,0.3561370609536246,0.32502134099534324,0.31884159805003204,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.448244318463049,False,False,True,0.0003811205354790811,-0.0004796236264467282,0.0004796236264467282,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2122,2025-07-18,2025-07-24,2025,0.35613326609605667,0.3251375361916534,0.31872919771128977,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4487068531531506,False,False,True,0.0004847377413484401,-0.0005833661707611978,0.0005833661707611978,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2123,2025-07-21,2025-07-25,2025,0.3561300214862348,0.3251756256022337,0.31869435291053155,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4491693878432523,False,False,True,0.00046543541411064805,-0.0005634198488994978,0.0005634198488994978,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2124,2025-07-22,2025-07-28,2025,0.356126952481709,0.3251726767292308,0.31870037078806,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.449631922533354,False,False,True,0.0006462680717474155,-0.0007442900989710633,0.0007442900989710633,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2125,2025-07-23,2025-07-29,2025,0.35612474316167136,0.32505245590550225,0.31882280093182624,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4500944572234558,False,False,True,0.00048620625535602044,-0.0005850906445864033,0.0005850906445864033,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2126,2025-07-24,2025-07-30,2025,0.35612114009826945,0.3251399351677378,0.3187389247329927,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4505569919135575,False,False,True,-4.3680724239604413e-05,-5.4377551105013456e-05,5.4377551105013456e-05,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2127,2025-07-25,2025-07-31,2025,0.356117385321796,0.32523733507815855,0.3186452795990454,0.6813547203999546,0.0,0.31864527959904543,0.6813547204009546,0.0,0.31864527959904543,1.0,2,0.31864527959904543,1.4510195266036592,False,True,False,0.00045633694529422316,-0.0005553649775237639,0.0005553649775237639,-0.00017693094907252746,-0.00017696442854257731,-0.00017696442854257734,3.3479470049849625e-08,0.0
clean_full_raw,2128,2025-07-28,2025-08-01,2025,0.3561135909979132,0.32532387585982336,0.3185625331412633,0.6814374668577367,0.0,0.31856253314126337,0.6814374668587366,0.0,0.31856253314126337,1.0,3,0.31856253314126337,1.1328367816947154,False,True,False,0.001147900448498877,-0.0012473884614707823,0.0012473884614707823,-0.00039720236738988884,-0.0003973712280973156,-0.00039737122809731565,1.6886070742676068e-07,0.0
clean_full_raw,2129,2025-07-29,2025-08-04,2025,0.35610952188210215,0.32543869056449665,0.3184517875524012,0.6815482124465988,0.0,0.3184517875524012,0.6815482124475988,0.0,0.3184517875524012,1.0,4,0.3184517875524012,0.8147367832435538,False,True,False,0.0005864193315868417,-0.0006854358987222614,0.0006854358987222614,-0.00021822730624935884,-0.0002182782872006908,-0.0002182782872006908,5.0980951331964976e-08,0.0
clean_full_raw,2130,2025-07-30,2025-08-05,2025,0.3561057156135617,0.32551824096192306,0.3183760434235152,0.6816239565754848,0.0,0.3183760434235152,0.6816239565764848,0.0,0.3183760434235152,1.0,0,0.3183760434235152,0.4967475303812543,False,True,False,0.0015612131780344339,-0.0016628688511626417,0.0016628688511626417,-0.0005291176314743129,-0.000529417605565368,-0.000529417605565368,2.999740910551501e-07,0.0
clean_full_raw,2131,2025-07-31,2025-08-06,2025,0.3561026258137513,0.32549893611258646,0.31839843807266227,0.6816015619263377,0.0,0.31839843807266227,0.8211659783521592,0.0,0.17883402164784076,0.5616673961416504,1,0.1788340216478408,0.1788340216478408,False,True,False,0.0012070197603527406,-0.0013075256043837767,0.0013075256043837767,-0.0002337045662327528,-0.0002338300622394744,-0.00023383006223947437,1.2549600672160603e-07,0.0
clean_full_raw,2132,2025-08-01,2025-08-07,2025,0.3560988550575427,0.32557673330933784,0.3183244116321193,0.6816755883668807,0.0,0.3183244116321194,0.6844314742817044,0.0,0.31556852571829563,0.991342524125958,2,0.31556852571829563,0.31556852571829563,False,True,False,0.0014573665798737925,-0.0015298172343796161,0.0015298172343796161,-0.0004825094775385159,-0.0004827621692716158,-0.0004827621692716158,2.526917330999013e-07,0.0
clean_full_raw,2133,2025-08-04,2025-08-08,2025,0.3560940119246207,0.3257768406935732,0.31812914738080594,0.681870852618194,0.0,0.318129147380806,0.6889223567305813,0.0,0.31107764326941867,0.9778344607231272,3,0.31107764326941867,0.31107764326941867,False,True,False,0.0013787235684056603,-0.001452892907171035,0.001452892907171035,-0.00045173635138262205,-0.00045196250148561983,-0.00045196250148561983,2.2615010299777442e-07,0.0
clean_full_raw,2134,2025-08-05,2025-08-11,2025,0.35608997221899535,0.3258615888192665,0.3180484389607382,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,0.314548756498489,False,False,True,0.0005005861943348735,-0.0005750436604977697,0.0005750436604977697,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2135,2025-08-06,2025-08-12,2025,0.3560844156338987,0.3261238469277173,0.3177917374373838,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,0.6227989825007987,False,False,True,-0.0011874540689779862,0.0011121451238815902,0.0011874540689779862,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2136,2025-08-07,2025-08-13,2025,0.3560792663315621,0.32630614019788456,0.3176145934695534,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,0.7974189375939518,False,False,True,-0.0017177473840325915,0.0016304581485029736,0.0017177473840325915,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2137,2025-08-08,2025-08-14,2025,0.3560717332091726,0.3265271189923623,0.31740114779746514,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.103794754616917,False,False,True,-0.001862757336137579,0.0017884668887905672,0.001862757336137579,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2138,2025-08-11,2025-08-15,2025,0.3560644835661292,0.3267258683793124,0.31720964805355845,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.406295682546725,False,False,True,-0.0020050262705944206,0.0019290224786688002,0.0020050262705944206,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2139,2025-08-12,2025-08-18,2025,0.3560590462583487,0.3267591894158891,0.31718176432476214,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4067582172368267,False,False,True,-0.0008132220877368699,0.0007157183886594504,0.0008132220877368699,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2140,2025-08-13,2025-08-19,2025,0.3560570468896278,0.3264927535808607,0.3174501995285114,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4072207519269284,False,False,True,-1.5050026881746754e-05,-8.358833094276453e-05,8.358833094276453e-05,0.0,0.0,0.0,0.0,1.1102230246251565e-16
clean_full_raw,2141,2025-08-14,2025-08-20,2025,0.35605664605446824,0.3261597345491714,0.3177836193953601,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4076832866170301,False,False,True,-0.0004668197507520344,0.00036813912266069786,0.0004668197507520344,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2142,2025-08-15,2025-08-21,2025,0.3560553557704739,0.32582641055460465,0.3181182336739214,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4081458213071318,False,False,True,-0.0006923095039851434,0.0005932106225517936,0.0006923095039851434,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2143,2025-08-18,2025-08-22,2025,0.356054170759095,0.325487854371153,0.31845797486875205,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4086083559972336,False,False,True,-0.0011924410149008792,0.0010931202567413493,0.0011924410149008792,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2144,2025-08-19,2025-08-25,2025,0.35605251993015624,0.3253849361086217,0.31856254396022204,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4090708906873353,False,False,True,-0.0008410768261210048,0.000742127316802071,0.0008410768261210048,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2145,2025-08-20,2025-08-26,2025,0.3560497122211733,0.3254228912020526,0.3185273965757739,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.409533425377437,False,False,True,-0.001280798503855147,0.0011807305443120772,0.001280798503855147,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2146,2025-08-21,2025-08-27,2025,0.35604747753012933,0.32536525991575094,0.3185872625531198,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4099959600675387,False,False,True,-0.0008312457422012992,0.0007335404631487336,0.0008312457422012992,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2147,2025-08-22,2025-08-28,2025,0.35604552492272395,0.32526552891297467,0.31868894616330123,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4104584947576404,False,False,True,7.78686046565959e-05,-0.00017707854755984396,0.00017707854755984396,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2148,2025-08-25,2025-08-29,2025,0.3560441725757342,0.3250777134555964,0.31887811396766935,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4109210294477421,False,False,True,1.2085079698570187e-05,-0.00011045976203891466,0.00011045976203891466,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2149,2025-08-26,2025-09-02,2025,0.3560422692136671,0.3249636915616512,0.31899403922368164,0.9999999999989999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4113835641378438,False,False,True,0.0007209053582606006,-0.0008197390667540447,0.0008197390667540447,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2150,2025-08-27,2025-09-03,2025,0.35604088874572654,0.3247712882725986,0.3191878229806749,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4118460988279455,False,False,True,0.0006285687461059301,-0.0007275185625301963,0.0007275185625301963,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2151,2025-08-28,2025-09-04,2025,0.3560387696738533,0.3246689037412227,0.31929232658392387,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4123086335180473,False,False,True,0.0002740271773622282,-0.00037286882185630306,0.00037286882185630306,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2152,2025-08-29,2025-09-05,2025,0.3560357450745916,0.32473173109178477,0.3192325238326237,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.412771168208149,False,False,True,0.0010476186916702922,-0.0011478091849700322,0.0011478091849700322,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2153,2025-09-02,2025-09-08,2025,0.3560327179531957,0.3247695430549869,0.31919773899081744,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4132337028982507,False,False,True,0.0014683586746696603,-0.0015694424467615896,0.0015694424467615896,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2154,2025-09-03,2025-09-09,2025,0.35602888652612324,0.3249295174319505,0.31904159604092613,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.4136962375883524,False,False,True,-0.0005624928557659984,0.00046427124789699524,0.0005624928557659984,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2155,2025-09-04,2025-09-10,2025,0.35602511626773187,0.325057661648461,0.31891722208280715,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.414158772278454,False,False,True,-0.0019160799312559914,0.0018141141409653352,0.0019160799312559914,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2156,2025-09-05,2025-09-11,2025,0.35602175306497635,0.32511239323518004,0.3188658536988436,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4146213069685558,False,False,True,-0.0028342196910002247,0.0027278536702873895,0.0028342196910002247,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2157,2025-09-08,2025-09-12,2025,0.35601743565933613,0.32530711739615215,0.31867544694351163,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,2,0.0,1.4150838416586575,False,False,True,-0.0033887333261315962,0.0032788069676397856,0.0033887333261315962,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2158,2025-09-09,2025-09-15,2025,0.356012465438784,0.32556592101875614,0.31842161354145987,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,3,0.0,1.4155463763487592,False,False,True,-0.0039588987607591065,0.0038452747501797665,0.0039588987607591065,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2159,2025-09-10,2025-09-16,2025,0.3560102017257788,0.32543888543810373,0.31855091283511733,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,4,0.0,1.416008911038861,False,False,True,-0.0028769772107037905,0.002772321746898026,0.0028769772107037905,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2160,2025-09-11,2025-09-17,2025,0.35600993171436257,0.32508407275591417,0.31890599552872334,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,0,0.0,1.4164714457289627,False,False,True,-0.0023396000153182864,0.0022359154001353734,0.0023396000153182864,0.0,0.0,0.0,0.0,0.0
clean_full_raw,2161,2025-09-12,2025-09-18,2025,0.35601064142743266,0.32459350271293236,0.3193958558586351,0.999999999999,0.0,0.0,1.0,0.0,0.0,0.0,1,0.0,1.4169339804190644,False,False,True,-0.001138673299500593,0.0010392479850391367,0.001138673299500593,0.0,0.0,0.0,0.0,0.0


==> anc/v2_reproduction/results/real_clean_full_raw_full_yearly.csv <==
year,n_episodes,mean_executed_q_safe,mean_executed_q_follow,mean_executed_q_reverse,follow_acceptance_rate,reverse_acceptance_rate,full_abstention_rate,mean_follow_log_reward,mean_reverse_log_reward,mean_actual_log_relative
2017,227,0.9538688938197826,0.007180298898361497,0.038950807281856036,0.030837004405286344,0.18061674008810572,0.788546255506608,-0.0001242576638026186,2.8973066935343446e-05,-5.5745389901519255e-06
2018,251,0.9101617204481202,0.05287394031354877,0.03696433923833106,0.22310756972111553,0.1593625498007968,0.6175298804780877,1.9356058425056994e-05,-0.0001119600438684514,-3.3510345162170395e-06
2019,252,0.8280805906469484,0.1599910493268813,0.011928360026170266,0.5912698412698413,0.03968253968253968,0.36904761904761907,0.00014331270994674927,-0.00022906989715697134,4.418436744936807e-05
2020,253,0.858192918076006,0.11555107682375763,0.02625600510023636,0.38735177865612647,0.08695652173913043,0.525691699604743,0.0001410772138129569,-0.00023031407938338313,-3.4596369153724033e-05
2021,252,0.8452855551724499,0.08320152156517295,0.07151292326237725,0.2619047619047619,0.23015873015873015,0.5079365079365079,-6.138260059939676e-05,-2.706504484161425e-05,-1.614009207000098e-05
2022,251,0.8499645106647578,0.03870958528822133,0.11132590404702088,0.12749003984063745,0.36254980079681276,0.5099601593625498,-0.00027381270884984244,0.00018713945664902863,-3.3755552182998136e-05
2023,250,0.9070511855719497,0.08554150162273308,0.00740731280531721,0.284,0.024,0.692,0.0001268008029226026,-0.00021895148395552314,-1.378643711759461e-05
2024,252,0.968155897560405,0.020723288491754758,0.011120813947840312,0.06746031746031746,0.03571428571428571,0.8968253968253969,-2.99416030894011e-05,-6.640536827649793e-05,-2.598467492747778e-05
2025,174,0.9180626293358004,0.0699861302368905,0.011951240427309082,0.23563218390804597,0.040229885057471264,0.7241379310344828,-4.734731713108878e-05,-4.615566853460925e-05,-3.8364076889921216e-05


==> anc/v2_reproduction/results/reproduction_checks.csv <==
comparison,max_absolute_numeric_error,columns_checked
reference_vs_archive_episodes,2.042810365310288e-14,26
extended_vs_reference_episodes,0.0,26
reference_vs_archive_daily,2.220446049250313e-15,6
extended_vs_reference_daily,0.0,6


==> anc/v2_reproduction/results/results_hashes.json <==
{
  "protocol.json": "b262abb23326f4feee1c197b3ea34d6e984e25405a124086470429e10a304157",
  "real_ablation_summary.csv": "649c97eb1276db8c5afe4243ed91ffd6e43a0082beb75cd8ac5611f89736cf5f",
  "real_clean_feature_component_always_follow_daily.csv": "8c3bf95a56023eb81fffb726ee30974f864748e3c982f31e21c8f77ce2e8e316",
  "real_clean_feature_component_always_follow_episodes.csv": "b467d9d7e21e070c6d07ca790ed1e1f4d053fe0c1847bd601bb0c6fcaa101b76",
  "real_clean_feature_component_always_follow_yearly.csv": "0c1afa5d1b925fe050d7735adbe1bd2124813a43107e089a98724c960260d389",
  "real_clean_feature_component_always_reverse_daily.csv": "a7fe5a8e76521a658b0d8f52b5e4d0a1e11ce0391d2ef0f60e6b27b1e4b6f2c3",
  "real_clean_feature_component_always_reverse_episodes.csv": "79026cafd56da5fbabea6026eab25923986a6f30d6f8db702321eda388265e7a",
  "real_clean_feature_component_always_reverse_yearly.csv": "c19a8db052d52b61c21cb4189addfef3eb76a50a139a8ec6aff93a100dd5b68b",
  "real_clean_feature_component_always_safe_daily.csv": "64fcb3c6725972636bd0c11e6b3097f201d57c630fee846abee575408aa25c37",
  "real_clean_feature_component_always_safe_episodes.csv": "a62e4b637bbf268edea86ca94c9fd58f94ad2aa357f320813bcb00d58d787f66",
  "real_clean_feature_component_always_safe_yearly.csv": "bdb89989b74420e78b2b865d1df23de5c0719a7bddf712ec0738644d1ddbcad3",
  "real_clean_feature_component_full_collateral.csv": "94543c8f8b2df28dc4811c4d39da752c76bbb9cab13975f1ca044365ba71988a",
  "real_clean_feature_component_full_daily.csv": "4373f10e385be5535feef589bc12c7bd42936417bd5e365c5f04e3ebac5978f3",
  "real_clean_feature_component_full_episodes.csv": "0022ea630320dc21f6ace2638a243a3a60e4545f2b7166d2785406cd554c9273",
  "real_clean_feature_component_full_yearly.csv": "2dcaa0104095c7302ec87cdbaf7c8e6d2d74bac1e8a31b440c9f4f9cf8f0b318",
  "real_clean_feature_component_neither_daily.csv": "64e5bfc7e857921c5b9d9dc46e2e7b71bff040c3ae337afc9bfc74806ff84c16",
  "real_clean_feature_component_neither_episodes.csv": "3be1f5c405d72964867785926f2c77c4b82495bf36e05dd627f8ef8e78f09d44",
  "real_clean_feature_component_neither_yearly.csv": "3cb919f9c382a1f49fcde5142a54fe30ea7e284c16556022ec5acc70194ca6fc",
  "real_clean_feature_component_no_budget_daily.csv": "eb50d0195ae26e18c8b40aaaecb1aabc5500866227ed48a0e8f4edf10c22c839",
  "real_clean_feature_component_no_budget_episodes.csv": "7c919ba3f9b6fe1308430d4be8b8426b260030d07e53873740ee29204020f02c",
  "real_clean_feature_component_no_budget_yearly.csv": "0fdb25667fe87ef9fe909c978435c7195bd16190085d398c3643e003c37cea6f",
  "real_clean_feature_component_no_gate_collateral.csv": "84feced61adbe0b029cbd56c4b6a0518df9976328d6254327e461a5cb9964385",
  "real_clean_feature_component_no_gate_daily.csv": "163ebc1a54d0768c36e2e4f7ba0f8b53a00fcd4e098be1cd12a331294c4b0483",
  "real_clean_feature_component_no_gate_episodes.csv": "7368d1da1976bc4b793d88be2ed43da4ff307d92440e5b591c5e74701fa508be",
  "real_clean_feature_component_no_gate_yearly.csv": "97ef6b5753416b21ef66a3f0b76256bf06859e91349acea3b4b7e038274fc193",
  "real_clean_full_raw_always_follow_daily.csv": "650c40c4aa556f5a65b37e8b07094c31b9da8e999be863102fc8bb8e840c2eb2",
  "real_clean_full_raw_always_follow_episodes.csv": "31a0c7e0ae94a2b33c4c7ff67cb902897798f4aa7737f4511cb58c9233735b07",
  "real_clean_full_raw_always_follow_yearly.csv": "22ba87c2a8ac03a58a23f99ed4a0cc28aabf05c2ec7aa8771906b5207a3023c7",
  "real_clean_full_raw_always_reverse_daily.csv": "3b23fc749340d9b5b9e516ed5b94462128928c77dad70c634195520de89c4420",
  "real_clean_full_raw_always_reverse_episodes.csv": "9f3935832f171fc5d2fbfddbc26244cc2c13902fc8da2ba44120ceb2cf8123a3",
  "real_clean_full_raw_always_reverse_yearly.csv": "b43581d7f138c6f50739866c45f19b7f0cd2e0e7b546361458e9847689703dd6",
  "real_clean_full_raw_always_safe_daily.csv": "64fcb3c6725972636bd0c11e6b3097f201d57c630fee846abee575408aa25c37",
  "real_clean_full_raw_always_safe_episodes.csv": "6f27d7f344489ce56f87981e092847da6827ad4b457d499e293b21487043e5eb",
  "real_clean_full_raw_always_safe_yearly.csv": "7d87b5fa5e50b6ba074ec3d956d1d4b02158c5e5043effc3b80907bd3dd99176",
  "real_clean_full_raw_full_collateral.csv": "48c63c32ab52880329eadd5135c19b460308fdb3c316a8aacda93559922c6606",
  "real_clean_full_raw_full_daily.csv": "5a850786078e1f052e77a08bd15577446b729c60836c5067b69bbc4d70c8f7bd",
  "real_clean_full_raw_full_episodes.csv": "62deb6a99ba088b1f309df70f6b36dc7895705b569448665b678407eb0828392",
  "real_clean_full_raw_full_yearly.csv": "92c18cc15a19a31f48709ddcec166673ef1c03fa45fbb77a2362862aacd2ffe1",
  "real_clean_full_raw_neither_daily.csv": "8290e860924104acef8e221ba206401be7606d230e757bad43e0b617d8943535",
  "real_clean_full_raw_neither_episodes.csv": "53686d5893d03412f23a955f053ff89af71a08e2416ba25b0ba89d6880448586",
  "real_clean_full_raw_neither_yearly.csv": "5632a6471b362c0ea62929ae5d2325bc95fd3f96a725dc935f5bfe7e9090b711",
  "real_clean_full_raw_no_budget_daily.csv": "6dd5fff94a264bf7d307ce565f21df45ca5c15779949d9e005c01b5cd4cd96c3",
  "real_clean_full_raw_no_budget_episodes.csv": "96e52306bd2926e8608b89d0c394781505f74348f9c7d877196c34fa96c4d6fa",
  "real_clean_full_raw_no_budget_yearly.csv": "fae22ffd6113a04dc42c962cd6b79ae5cb8c62a481f0bebfe91b707090c24401",
  "real_clean_full_raw_no_gate_collateral.csv": "ee6de8e7a1317742de604ebf491e2dc5d97dbf6cfbc95d93474087c447a3729d",
  "real_clean_full_raw_no_gate_daily.csv": "2f0b1180706d2c6711a8fbfdf4a116d1d7e01d1a59071e2c2929feeffc8b5999",
  "real_clean_full_raw_no_gate_episodes.csv": "2f7a9d868754df440f6a6c06b531245c94cdb6e9f921db4779c71731d85e2205",
  "real_clean_full_raw_no_gate_yearly.csv": "d890e5bd0e5ac1e6971af12afcd73ee05382432b4453815ff7aaefc9b16d52f1",
  "real_legacy_full_raw_always_follow_daily.csv": "5060a3ab88ea03673936362fe4350212840981765071751fee9ac580f2cee3eb",
  "real_legacy_full_raw_always_follow_episodes.csv": "585311624c8212c75cdeaa23b8be2c7cc60bc16cf956cfa99d805b5b574f4ff0",
  "real_legacy_full_raw_always_follow_yearly.csv": "c7cb161f2f897f6c705bc53825d2ef2461a36f44acf88010141053e8e1e6b389",
  "real_legacy_full_raw_always_reverse_daily.csv": "0762b61ff2a18a2ea868fc5c9a0e5121c03abc552c78117bafe5d031b6ec0e92",
  "real_legacy_full_raw_always_reverse_episodes.csv": "e075202f2f83bb3875bbc537735372256c436f3c21c85c6040a1fdd0ac23337c",
  "real_legacy_full_raw_always_reverse_yearly.csv": "a7844d565b908935806671f916f1eb3e471ad138bcb54f9c84ad136d4257bbab",
  "real_legacy_full_raw_always_safe_daily.csv": "64fcb3c6725972636bd0c11e6b3097f201d57c630fee846abee575408aa25c37",
  "real_legacy_full_raw_always_safe_episodes.csv": "e95a07d8c329dc4173b967f9a9a12e0b70c0db47e57ebc24df74d2706ccebdcc",
  "real_legacy_full_raw_always_safe_yearly.csv": "1943e3d0298691db134e35a9215c6cf7e9d81e7f35ff7d6eb7ee27c48da132c1",
  "real_legacy_full_raw_full_collateral.csv": "3070e9824a5ca810acb2f236f90491b5145aa0b8c03d3eb24dd53b7007c0ceb6",
  "real_legacy_full_raw_full_daily.csv": "ba05f3b32217fd31a7b30c898d6f4642f6c82cdc20128d36b4ace152790e2644",
  "real_legacy_full_raw_full_episodes.csv": "99a792129395f364ca10a55c1967ed52d6bc9953099114af81d243ffd76b372c",
  "real_legacy_full_raw_full_yearly.csv": "17583dde03223f3fc2e2dfc334b4db264c7f0d2331271a160a7526a97d616b4d",
  "real_legacy_full_raw_neither_daily.csv": "656ea93e44a59c23110705e5d356d2290a46c16ce6584fe8fc76a628b6db9cf7",
  "real_legacy_full_raw_neither_episodes.csv": "774fb0313eadf6582da9deaa6c495cedb8349b61f19bdcbe34a5b445fd044b58",
  "real_legacy_full_raw_neither_yearly.csv": "3cb840946fc69c29749b25484447bcb7811e99d94df13034ca60d16a391d6403",
  "real_legacy_full_raw_no_budget_daily.csv": "e660aa0c04885cab27b906c8ddb7c23266f39049c823d08fef02a2eb27fb7fc5",
  "real_legacy_full_raw_no_budget_episodes.csv": "265605631a752e2c82a64eba0650af64221f7be9edb9d7eee3bd99aed6fba644",
  "real_legacy_full_raw_no_budget_yearly.csv": "2938121c6075106c7b0ea3403438655d09a24424790fd9b5504f14f89f721a63",
  "real_legacy_full_raw_no_gate_collateral.csv": "ddc330e712d122438070a32d39dff7881a2de1beb04f70f559b7c28171ddcf96",
  "real_legacy_full_raw_no_gate_daily.csv": "77531d69a7411515348a3f53f8f62974af706398e21fab800b6ef1643fd5ee89",
  "real_legacy_full_raw_no_gate_episodes.csv": "4cd6e9ba07b40541dee08d059c372c391b49b251811ed96b9cee11c4ae44a391",
  "real_legacy_full_raw_no_gate_yearly.csv": "8ffca8a558227b045b8e198d43a7a2cb505ebaf1944cb9c9ca9aefe8f5b6291f",
  "reproduction_checks.csv": "3d1300cfc270acc18d7baf8cef67e17ce8a44dc95144dab82e1d0155a38629b0",
  "reward_bound_audit.csv": "9ea0f9a6d8f761db452fc99cc818443cd50043fec62a547a87344dcd686fb70f",
  "synth_seed0_strength0.03_always_follow_daily.csv": "c5a11ce6c836d32523cfd9616b7e6f45a12fa5f70f480d822b46108e9517c219",
  "synth_seed0_strength0.03_always_follow_episodes.csv": "bc14b63974967c1e2df51c0dae05399f778f43cf3f40cb84b0a88026e4639fc4",
  "synth_seed0_strength0.03_always_follow_yearly.csv": "af0a14b36565caa44940bd124f1e1cda382486d55a126109491bd97a8ac5c85c",
  "synth_seed0_strength0.03_always_reverse_daily.csv": "283a24c3bf285aab7ca3716e0dd3ca8bf8044535e3ecae448679d22d52f6438b",
  "synth_seed0_strength0.03_always_reverse_episodes.csv": "e298a4899171e498ceb86d759f5b95180c19af7a64aabae659533883c2a752c5",
  "synth_seed0_strength0.03_always_reverse_yearly.csv": "15f4d8e9fd281f110772b92dd69c7facb03c147db10dff2207242de886753272",
  "synth_seed0_strength0.03_full_collateral.csv": "a832faa928405cc9c8a942bd5fdbdaf2c3ac60f5ca2f1e81afa0dc0c0e4c4f1f",
  "synth_seed0_strength0.03_full_daily.csv": "520d8aab332a197d16ea2661aed1214ad198dcd6f35d72a4d759b038c5ab89c9",
  "synth_seed0_strength0.03_full_episodes.csv": "3b6bb3c35d15b16ce3b1b9470ff4bb45b054a49d7af7f6c6bcfa846ae7f2c6a6",
  "synth_seed0_strength0.03_full_yearly.csv": "c2c38ab29531fb0201ba17bdf5eb74f5095bfdfe16b7b4544acb4587ed5bc2a1",
  "synth_seed0_strength0.06_always_follow_daily.csv": "c20b41657073b7405dabe8a8f782f98c67ac48e373e05921e7aa8c654bb9e893",
  "synth_seed0_strength0.06_always_follow_episodes.csv": "a442d88d26e6caba8c7072a715ac31f2973302cc20d7718bbe28652122b9cc34",
  "synth_seed0_strength0.06_always_follow_yearly.csv": "e85dadb6d3b1889c4a5a1439c0f838a70c86621a22f949e031d3f6f85bc80223",
  "synth_seed0_strength0.06_always_reverse_daily.csv": "2e2ed1f26968cf4d5c715b1ac8547189f7df7a88161287bc69871575693e25e9",
  "synth_seed0_strength0.06_always_reverse_episodes.csv": "0baf06b1544d1500ce26a0a6d0f0cc5bcf332247cef6354c27d4bc8946e63ac7",
  "synth_seed0_strength0.06_always_reverse_yearly.csv": "1b6643da57131d274afd203847445f84e41406f9ff187d520e6b690270ee965a",
  "synth_seed0_strength0.06_full_collateral.csv": "c02f92ab429a07f38678549de0736f40b5c86952fb53b59e5f41b10fb69f63cd",
  "synth_seed0_strength0.06_full_daily.csv": "45529fd40bc3816e5089378eb842ebbe2c386834ac67b087a43d25d9af4acfdd",
  "synth_seed0_strength0.06_full_episodes.csv": "95b492b32edfdfdf2bf7282833332c882e13aae64683cdc731e7d4da31a4e450",
  "synth_seed0_strength0.06_full_yearly.csv": "542c901cb2a660fb6186ba96edfccf84bca48764727c4819123f333e0e503027",
  "synth_seed0_strength0.0_always_follow_daily.csv": "02e20dddc183b6196b5e9861e17c87470e0756a20ec9a1298f059fd0cbd235de",
  "synth_seed0_strength0.0_always_follow_episodes.csv": "c190b4c14836eae191b13efed8af89c3092f6f8a7239be13240053e69957669f",
  "synth_seed0_strength0.0_always_follow_yearly.csv": "2bd5255858f26d4603b0ed40dd418d4a08508a0e93881e5271bc8ffd46a24409",
  "synth_seed0_strength0.0_always_reverse_daily.csv": "17fbdf0ced291829c5728b9f8d10d48787bc88df7c7bb2d6363fe6a4a351d6fe",
  "synth_seed0_strength0.0_always_reverse_episodes.csv": "94497c2ea7a218502d548582f44b1b3f82f7a0bf279d307cb8010a3de4822563",
  "synth_seed0_strength0.0_always_reverse_yearly.csv": "85b47201af4ab3fd3de4d6b0c21ea695c6380936c810ce467c5b8c823359829f",
  "synth_seed0_strength0.0_full_collateral.csv": "acecb2ba4a5ed6a53b42d01580a70a3746889fb3f9edf722e11683dc4fb1c394",
  "synth_seed0_strength0.0_full_daily.csv": "40dbb1a53f9ceea44157349bd908a751c1c1566a1cc85a957cb3837ef296cbb3",
  "synth_seed0_strength0.0_full_episodes.csv": "48439e166c8d86eea54e3d73255678ec6c34a204414772d3df9682ce379d9aa5",
  "synth_seed0_strength0.0_full_yearly.csv": "41a5a0ac7879fe3499e041956b70f3110844a63c2ec5e7b32267486359a3ddd5",
  "synth_seed0_strength0.12_always_follow_daily.csv": "f16410666c6be5df4d902b42bc5f8f680626d4a810dcf478b7736f366f0e1a0f",
  "synth_seed0_strength0.12_always_follow_episodes.csv": "71728ed82f36614aa73dd324bb09b4d2a480d28fd98ea1c5c75fd36315a6ddb7",
  "synth_seed0_strength0.12_always_follow_yearly.csv": "f9de14f5d6c0881da3dc5bd9964daa7657bcb5b674fbc6f3f2880521b8d92c1b",
  "synth_seed0_strength0.12_always_reverse_daily.csv": "ad1fd8715cec2aa794413ff86e17116183bb04269667212f2d72ec87b76b8c2d",
  "synth_seed0_strength0.12_always_reverse_episodes.csv": "7874d3a2d6499d26f2a226da0cd465050008a8f1ddfceffa4e995258d55cbde9",
  "synth_seed0_strength0.12_always_reverse_yearly.csv": "eebbdda911b288aef33901875446b5ffda2847ee5d08a740eaa39b170b76f713",
  "synth_seed0_strength0.12_full_collateral.csv": "c233121fb57d26d17688bcf3c6cfa12fe81f66feaf3ad53ed4ee8bceff8d2f7a",
  "synth_seed0_strength0.12_full_daily.csv": "274cc7170747e8e38891724c0852b94cc7167d1960f481d7abfc6aa70ea10f63",
  "synth_seed0_strength0.12_full_episodes.csv": "236c8f97ee3f7cc755cb4b18c45e8702ad20dc2cbdf60e4fde4af78c502518e6",
  "synth_seed0_strength0.12_full_yearly.csv": "a042f619101c152f01bc5c359b7a4a0e17f606eda6a59d2c34382f3e0315113d",
  "synth_seed1_strength0.03_always_follow_daily.csv": "eb1bb3724b564c25241e35fcbcd2d3c180832fb3b193c459c8f57f6dc32c7592",
  "synth_seed1_strength0.03_always_follow_episodes.csv": "e5aae7de422c85a30df0523cd80ea9f2b51ff614261ab875ea586810dea1ccd5",
  "synth_seed1_strength0.03_always_follow_yearly.csv": "53ef1faeeb592976cabf045fc0a7c5887fbcd7f9447a28880b377b3984d6e9c4",
  "synth_seed1_strength0.03_always_reverse_daily.csv": "a099ba27267287266b7a84c3031a4c570f4fada79eca32c2918c052c96b20c5d",
  "synth_seed1_strength0.03_always_reverse_episodes.csv": "251a9be44fc8b688a1ec0c6ef1fed6f4a094bed8ccc1af22a7ba86653ca127ed",
  "synth_seed1_strength0.03_always_reverse_yearly.csv": "9ceb3cb47e6a1313795853bf5ffd6970cb320254a48c25c63d91ca507e9c83c7",
  "synth_seed1_strength0.03_full_collateral.csv": "0394c52437834dc82355d2d3a26ea944f4beb7575b87b6c033aed7d4d88782c4",
  "synth_seed1_strength0.03_full_daily.csv": "867ccfa73f0322bb17d3f0e48b467f67b1d3a1bd86c2365f3b9a24eb6b48cc89",
  "synth_seed1_strength0.03_full_episodes.csv": "d3b7be2dd05daebef3b2010a9085e0d81e661d3f44c0c790954785ff3121a2b4",
  "synth_seed1_strength0.03_full_yearly.csv": "3d9ab75ff8efd3b88095a56f2899788955b45a6ebd294fcda170ea58b14c3cef",
  "synth_seed1_strength0.06_always_follow_daily.csv": "9e79816769cb99d1db4f087f264d8e8a0821c6175757a4d881aed7c1b92aaf74",
  "synth_seed1_strength0.06_always_follow_episodes.csv": "30c3ec49dadffd706cc1848846316296efc0bded8aec38cded6bfc160f322c70",
  "synth_seed1_strength0.06_always_follow_yearly.csv": "d270cb936f04b16cbd88314d9c5e522f04ee84e3c5f91b71640e2de81ddf0269",
  "synth_seed1_strength0.06_always_reverse_daily.csv": "bd833c8ae6488186f500d437b2587ad1f1bc81c122c29ad75d876ec138a167e1",
  "synth_seed1_strength0.06_always_reverse_episodes.csv": "e70130f329d0c9b51e4c0dbe3d6ec781134405ee35c943607df119a7b6352d3d",
  "synth_seed1_strength0.06_always_reverse_yearly.csv": "da09f1d6f0a96193298ef4c1d614c7a313321b899f7f8908ef62444449b0ebbc",
  "synth_seed1_strength0.06_full_collateral.csv": "8b2844d099de8be40137f000b32141106f299c52d5e9c42fd4efcc85e9381686",
  "synth_seed1_strength0.06_full_daily.csv": "dc46c090a271a50c88c0edd311cf7be0fd904fcf03a8a03b3e4506573789f7ed",
  "synth_seed1_strength0.06_full_episodes.csv": "70dec969976ade80a39515bc84d2db8db8bbd98a4c3e2411b9c14e0861e88775",
  "synth_seed1_strength0.06_full_yearly.csv": "f1b4aa654734b0fb19c604d719943c989f37a9ad5ae9a426682cf1faa689bc0e",
  "synth_seed1_strength0.0_always_follow_daily.csv": "5dd2ade13fc18c281b7b6a23ca64722820b88edc51e8ab70440ba2cfe3fa5311",
  "synth_seed1_strength0.0_always_follow_episodes.csv": "03c89d3f4afedeb01c9d88c7c59e4cb030e0a4dbbc44dd1c79983141e32ac922",
  "synth_seed1_strength0.0_always_follow_yearly.csv": "90d06e021a4b72e96f0321216f67c987f08702a680af3d76293d492434382c84",
  "synth_seed1_strength0.0_always_reverse_daily.csv": "00cbd4d5bac431b7f2f940e7b4ac19ef9020896de1d97153673091a2cf721a4b",
  "synth_seed1_strength0.0_always_reverse_episodes.csv": "451b2eb36be0d9f1442b21fbacf6853e2df6a5ee3a5a12cf8e1ce4562fea92d9",
  "synth_seed1_strength0.0_always_reverse_yearly.csv": "0a6a1babb27e8032a794b9ec87165728718bc763140e87ddea9d94a9c6622a50",
  "synth_seed1_strength0.0_full_collateral.csv": "e6ed14ee8bce3942e26f136b2f616e65b864b79142023801e005bceb8cb8e198",
  "synth_seed1_strength0.0_full_daily.csv": "2fc64eb92076fe2d465cae6a45fcbd51f58251a7dfabfca70a4053b01714c0f6",
  "synth_seed1_strength0.0_full_episodes.csv": "f61f9e28480f56b357b2a417c38c85308aa370df067eac38e2388757ddc01be3",
  "synth_seed1_strength0.0_full_yearly.csv": "b8b925a47c9a7178481c0c0f48a27e54f369556367edc205c699b48a6cf79e49",
  "synth_seed1_strength0.12_always_follow_daily.csv": "c511cfe86cc9c4c837a777371a15e5a2bd14e8839476a30003b549b68d8f4cdc",
  "synth_seed1_strength0.12_always_follow_episodes.csv": "db83c9ba728924e9124b002366e06d900b4c5bcbdc9b80a9f8adcd47ef3b9913",
  "synth_seed1_strength0.12_always_follow_yearly.csv": "6621c16401f9eec817f2630905aaf877943f0da39b92cedafb58480c68191ed0",
  "synth_seed1_strength0.12_always_reverse_daily.csv": "6e303a6416b8c3c34130faf9d2c8c569917c622848baa2d9e50aea62724b3cf3",
  "synth_seed1_strength0.12_always_reverse_episodes.csv": "5916ca5b40c6a2eaab8b53e72452ca8ec2db5512e0d252e69bfdfd09eb95eae6",
  "synth_seed1_strength0.12_always_reverse_yearly.csv": "631322f6e624f8e1f265dcf23c46daf63cc1a12fae9dbb6ae9134c1b9f8d8115",
  "synth_seed1_strength0.12_full_collateral.csv": "ac1cc08cd323b1253a45fd96a6c3aeb1a913c1e3a15b488afe525733f5904ab7",
  "synth_seed1_strength0.12_full_daily.csv": "0bf81ebb5f7b3d8d4dbb7ed78faaf45e5ed0d695cab1a808ab7795b47a71a859",
  "synth_seed1_strength0.12_full_episodes.csv": "db8cee30bab46d15eaf6cb230060f1296b1e4e372c795bedf9f69123780fb918",
  "synth_seed1_strength0.12_full_yearly.csv": "91cefbb96f18421b68ac7d7ddd58296bfc5824068d5dcf1a1f89ca394465c96b",
  "synth_seed2_strength0.03_always_follow_daily.csv": "618c6a9a4be781a01f7384b60c9915deb331497993f0c9505f6bafd5f2370d46",
  "synth_seed2_strength0.03_always_follow_episodes.csv": "de5e4b266719576f366ea41f252d1d92d71b8c4d6f71ca76a3fe287c066cb201",
  "synth_seed2_strength0.03_always_follow_yearly.csv": "ae4c328148d843e1f4a297c229aaedde084275fb91dde0ba5d8b8c1651f8c04d",
  "synth_seed2_strength0.03_always_reverse_daily.csv": "54c3cbdd80e3702e90f596ef0980061a5e740a4a5d30ba3e8d50d11a4b4f8f61",
  "synth_seed2_strength0.03_always_reverse_episodes.csv": "d9e0a0e1b82ddd5492b7273931b31db75ef3422c078132de05b8864c1628e3d8",
  "synth_seed2_strength0.03_always_reverse_yearly.csv": "e3eaeba2fc03a9d04ef4ac0ce6710ed7464af3dcbb65516e22cb3fc35240df41",
  "synth_seed2_strength0.03_full_collateral.csv": "05cbfb68eac0f84fa22103dd8f7196b794de0b6598e3f53b79eebd093e96cd0f",
  "synth_seed2_strength0.03_full_daily.csv": "997988fef0107d16230402da25e81c8ac628a7d462918a1c6a48b8652fa8a674",
  "synth_seed2_strength0.03_full_episodes.csv": "b2370f5ac48b59c35b4ef7945d140d0603ae9a80192579e43a6af2d0f3e42f0a",
  "synth_seed2_strength0.03_full_yearly.csv": "74d9b32eea007d05352c38c99205d1ee5f0c29e5f3f2ac2e1710b1800affe099",
  "synth_seed2_strength0.06_always_follow_daily.csv": "78ade2e8221f81d6ba72ecd6e17f730bdcd78e1da0aebf80eec08885fa7e8d16",
  "synth_seed2_strength0.06_always_follow_episodes.csv": "56e80b9b46c45367c65f52fb194cc70665164d6b39a90331539cbe5ce83ef163",
  "synth_seed2_strength0.06_always_follow_yearly.csv": "c3823f7d99b4efcb102dfb7a89bbb1a907537bb2987a5b57cc0304563a8ee433",
  "synth_seed2_strength0.06_always_reverse_daily.csv": "65258997dae700dfb1cdac0b6d245fb339ce7c14729ea3734e919d4f4c2c0a3b",
  "synth_seed2_strength0.06_always_reverse_episodes.csv": "2eccd1f031a54b27d62784b6b0b5c93a0a8cc54caef45772e0bb9efda5814f87",
  "synth_seed2_strength0.06_always_reverse_yearly.csv": "88a2d98e1a3d60c3a34cd835d5f7461e9c7bc7445a86e2db47241890091c1ccb",
  "synth_seed2_strength0.06_full_collateral.csv": "cb414b12d4c57a8e7d3b3e98dbd53751667eb900f27b2b3364685a5496bf913d",
  "synth_seed2_strength0.06_full_daily.csv": "0d4d687f14d55cd7d95afcb36bea180d2b9d78d976357e4ed302eec0b3036b05",
  "synth_seed2_strength0.06_full_episodes.csv": "709ad312a249bd1c6d9cf66258f1aee5a791c0bc3e875ec1c049bb505e808b86",
  "synth_seed2_strength0.06_full_yearly.csv": "08297d76d323e01837cc0189a06c3c455b045827f13a96e8da23d1d4fe21d841",
  "synth_seed2_strength0.0_always_follow_daily.csv": "38fc9b88088fd0009e0f2a693511800e057affe3b48fe63d9ba5e1a511988cc8",
  "synth_seed2_strength0.0_always_follow_episodes.csv": "ab33d59f6fa7f802786ee59623d7aedd09b4852bfeb1deda594c9c49be000a27",
  "synth_seed2_strength0.0_always_follow_yearly.csv": "6440534dbe5dd04bdc45ec0684bdcf6c6eadba79f6aeb61871c2ccc896d3046e",
  "synth_seed2_strength0.0_always_reverse_daily.csv": "4a59dbff018730aafd69a74479726b8379eb026f43c7b07e3a9cd10aaf5262f7",
  "synth_seed2_strength0.0_always_reverse_episodes.csv": "fe991239135a2dc9cc3057b8d977a27941447592cd403bec5398dab6f6241dd1",
  "synth_seed2_strength0.0_always_reverse_yearly.csv": "a5953d8efe515b133c6f1a1abc87ee44f833d4893e53fa838a91297d07747bde",
  "synth_seed2_strength0.0_full_collateral.csv": "74e6ff3c3cac8f4f48c2b469feefcae93237133fbb4d1d7468cb07e85dd85bec",
  "synth_seed2_strength0.0_full_daily.csv": "f23de5aacfeff3d5af87f26ff227f3bff47f427dcb2e01a0f42dce26b03953b7",
  "synth_seed2_strength0.0_full_episodes.csv": "62d58ba2d2e468ab47e3fcf6ba223f4d86f5a35d58af2af8b90cdc90b998a23e",
  "synth_seed2_strength0.0_full_yearly.csv": "e2c303e04cd1d404a4f81d3390f43ff3d0a3a59fcad9c622c54eee052ec39313",
  "synth_seed2_strength0.12_always_follow_daily.csv": "b73cff43e6939a6e454213d89acb8e7288392cd173a9482786cf010a5be2f344",
  "synth_seed2_strength0.12_always_follow_episodes.csv": "072655dad5cdf77e720aaeac227a71fcf10838a208ba6fb249360c0e64894438",
  "synth_seed2_strength0.12_always_follow_yearly.csv": "0c5171a8b3767b0969aded4d440c02c085d82a1ee5e3d57810c533c38def4345",
  "synth_seed2_strength0.12_always_reverse_daily.csv": "f84daf86deba989c69c7da669a4d6df6d7c6adb66fa68c8dd9ca2e78d1f61fc2",
  "synth_seed2_strength0.12_always_reverse_episodes.csv": "576b679b2c5eec2671468441a9d5859f1c65d219c7dd4c78d6d00fa908265afb",
  "synth_seed2_strength0.12_always_reverse_yearly.csv": "32af3247dc8b75d1a0c6c1033ad99970ba7761461f5f3cf9432eea2635235c6b",
  "synth_seed2_strength0.12_full_collateral.csv": "148160d5f25be933b5f4277f73055ea92da68c343a32d6d3f952703796ed2714",
  "synth_seed2_strength0.12_full_daily.csv": "b4f91232196572a35f40f1adf55cf3a501b7521a1f8dcbbc8eb2d0ee7519e80a",
  "synth_seed2_strength0.12_full_episodes.csv": "aea51f50b69fa38a54d9b1bb30770dccc55c7f2f6d8f8cebcf7db129e7edf046",
  "synth_seed2_strength0.12_full_yearly.csv": "b21209aebb5064da10c69e48d52322e95cfdf056038881a53a451adf4f24a3dd",
  "synth_seed3_strength0.03_always_follow_daily.csv": "5e270457d8f356ed1bac341b47284cb599fe9c26b21b3b0d9913d35252043652",
  "synth_seed3_strength0.03_always_follow_episodes.csv": "c9c5126399b2ffde5a0697dab5465f7a6ad801befa8d10bc3d1410758947687f",
  "synth_seed3_strength0.03_always_follow_yearly.csv": "9ad29468a1229184b96fd36f1fc7ee4551f92367232dab97dc1524d338503bf5",
  "synth_seed3_strength0.03_always_reverse_daily.csv": "f0eadf5312379ca185a4e17893973a2a75cfdaa58930bb520590a9ad99918761",
  "synth_seed3_strength0.03_always_reverse_episodes.csv": "86ce22899a668ee217d11ccb96754021c648a499acb3cfaf65b8c5d6cc9c5f1c",
  "synth_seed3_strength0.03_always_reverse_yearly.csv": "602f745c56ab9e8bc686c60847092e754a5ba10e999b196b22dfaf72c94ddd10",
  "synth_seed3_strength0.03_full_collateral.csv": "559be9a6f49f434e4ba6feb9b3ad32241733d3f4def1e78029f376681ef28e67",
  "synth_seed3_strength0.03_full_daily.csv": "8cc3c9099bc98d7292a720c83db19632203559e439ad2b6933dc1d21a5094919",
  "synth_seed3_strength0.03_full_episodes.csv": "b82ec5d7197b4991fa8fdcbfa538868e1dd12662cdd507d5ac3b7dd3f29eeaff",
  "synth_seed3_strength0.03_full_yearly.csv": "c4c7140eed235f0b3e4779ec7563a4b5013855d47a28458fd888866e04e7264d",
  "synth_seed3_strength0.06_always_follow_daily.csv": "19f675cbd587a2a0afba4eff6c39976ab2a2f101ce4538562a4142191f34e60d",
  "synth_seed3_strength0.06_always_follow_episodes.csv": "cfef5d3c6ac50dcf206aeda0afc8b62a1372802c4dbe68f71a1cff28db0a45d6",
  "synth_seed3_strength0.06_always_follow_yearly.csv": "7d1100f4dd837695ed4860f8e55979893a5b173e1d8a3ce1586eb01eada1d73b",
  "synth_seed3_strength0.06_always_reverse_daily.csv": "22a97461d80fb56421b1f2310afb90a7c70b934101e0b6455ff153d9ddaf28fb",
  "synth_seed3_strength0.06_always_reverse_episodes.csv": "8b4cbb49ab8ce2a2d2a70557874145ff7dacbe66b71775969c42b25de2450e9f",
  "synth_seed3_strength0.06_always_reverse_yearly.csv": "677baaf02957edf79a794c7a33efddff6ab4fd8f8e3d66a941997059aa826c93",
  "synth_seed3_strength0.06_full_collateral.csv": "85fbb7db7a1f9d6860bf1e51e898fce7956f2738e92b47c7c4c7a39afe728f7f",
  "synth_seed3_strength0.06_full_daily.csv": "99bde761d4cd1c0b91a43bd7edf0967baeab52b4c43b490813131ff9bc18f782",
  "synth_seed3_strength0.06_full_episodes.csv": "2c955a5db253c88c8fc12313f13202ce23cedf5028a08c41b0bb60594c259cd6",
  "synth_seed3_strength0.06_full_yearly.csv": "f640fb446d2fa71792695f9476506fb6164fa950ca94e82112e97aacd028a21f",
  "synth_seed3_strength0.0_always_follow_daily.csv": "fa3b1c0fe69ff55f5e662520a86a750cd822777a2853edf5f3626d023a20aded",
  "synth_seed3_strength0.0_always_follow_episodes.csv": "c68af938f10f1bda82c60092cfde02a79afa4089ce9f7d6015a67fbb62c10e19",
  "synth_seed3_strength0.0_always_follow_yearly.csv": "ca0d7975d7fc808aa6a802c7499bcf7b9ee8209bb2192b652f0d43bb7317186e",
  "synth_seed3_strength0.0_always_reverse_daily.csv": "99525bc6df8b11782ae7ce41c9cfc32eec6abdfbf22bc11f9e3903b4e3ac7261",
  "synth_seed3_strength0.0_always_reverse_episodes.csv": "4e734d5045994f92aaec629be1b2cec8d5e070a55cf3841a751c644d326a4cb9",
  "synth_seed3_strength0.0_always_reverse_yearly.csv": "31851049f4bd7cf9d4ce38454c15286f9a720e35da1d4bdcfd5f9659f84d2f81",
  "synth_seed3_strength0.0_full_collateral.csv": "3dea4eaafe46428ae527ce789565d50891c05a5b580516b9e7b3d63561aafa96",
  "synth_seed3_strength0.0_full_daily.csv": "40932d973c0395a82d1d577f5a51a90bdc2f9a626e8f9791cf50f5c1e5f65b8e",
  "synth_seed3_strength0.0_full_episodes.csv": "23be415ae7229b84ce7e6cf0f6582c4cb6b0e4083f2870dad520bd2ffa9d2f8c",
  "synth_seed3_strength0.0_full_yearly.csv": "606b7b62604473bd30b6da66836a109d97541e79c3ad51acc12a2db43138fdb7",
  "synth_seed3_strength0.12_always_follow_daily.csv": "512b96f58930539d5821d4bea841b28b6656bbc6996ef62aa3b3c7665c8024bd",
  "synth_seed3_strength0.12_always_follow_episodes.csv": "fa1bbdc8384047d521783556ac004466779e3595670e537bd7e2046b650257b0",
  "synth_seed3_strength0.12_always_follow_yearly.csv": "a26ee3ed7e9023d7b3b9d71f9364f6ac6c2fa30e533a7ee5cbadd0642e7980ec",
  "synth_seed3_strength0.12_always_reverse_daily.csv": "ff7213e96de987540faaa17f2acaf10767b80f48827d343b45e098a3c9891989",
  "synth_seed3_strength0.12_always_reverse_episodes.csv": "0e38ffd1fdc40f37a7e8fb8d4f2fa3ef53cda3aff379b699ba76396e0b9aaa56",
  "synth_seed3_strength0.12_always_reverse_yearly.csv": "5e78d2a91ab02a55dde53c437b288245f196167af5b18a508ec48a45b2030eac",
  "synth_seed3_strength0.12_full_collateral.csv": "f48df15b41f06c37ae1fdd2f50d899fe12847caccc135788bba067614a787d96",
  "synth_seed3_strength0.12_full_daily.csv": "e4c392a40068150e4d836359b08eb09a06b09d8aadc6bf9b4677222562478f6c",
  "synth_seed3_strength0.12_full_episodes.csv": "e407e67fbf3366f3f9d3c483f981bb98c7285f7ec6c5a054c21d0f2fa622a913",
  "synth_seed3_strength0.12_full_yearly.csv": "444320eaedf40219863cf40546089e865583939087d18b8f2ec5395c64df0328",
  "synth_seed4_strength0.03_always_follow_daily.csv": "ac2422b62c10775866834ed6a7839a3a23a934fd14576f3f1f276e4b12857b65",
  "synth_seed4_strength0.03_always_follow_episodes.csv": "3954268bfcd31fbd575da98728f1c6b74d46397983d3e0e0bfca73a5cc219533",
  "synth_seed4_strength0.03_always_follow_yearly.csv": "b281322f25dcfbfc372e991e5291ca34729c4e8d0ac40557eb27e738ae22f7f9",
  "synth_seed4_strength0.03_always_reverse_daily.csv": "fcefbe2d5fc4543e53dc859807804ba143989e2bff2204702946f3d8009de9d9",
  "synth_seed4_strength0.03_always_reverse_episodes.csv": "f35603775df4da27b9fab7a956958ec9220ff3d54a76eea8b6d0d8d06d1d6719",
  "synth_seed4_strength0.03_always_reverse_yearly.csv": "262d7cc32f6e5e7ebbddaf235f1e562221388d2231d7459b5978f3547b16c7da",
  "synth_seed4_strength0.03_full_collateral.csv": "4ad888b222114bc237af2d033ac83331b2378ccc7b83965053a6ab05dbfe000c",
  "synth_seed4_strength0.03_full_daily.csv": "c24383e78351de7a7b905097b5bd6f86dc3379a8b9e4016f43a131774c8d0f1d",
  "synth_seed4_strength0.03_full_episodes.csv": "9b1374890077a89f06c60b81bf9e3b38349e41532fb2b2dde64ca5c2ebfe6337",
  "synth_seed4_strength0.03_full_yearly.csv": "f4f81f6c261dc66c2dde21d13ad9661f858c9f9571f7daca90e62622a35e30ff",
  "synth_seed4_strength0.06_always_follow_daily.csv": "91605cff870673a3fd9ab4c4ceca814a1a2822c502c7cc61c705cf3bebcc908b",
  "synth_seed4_strength0.06_always_follow_episodes.csv": "873f3e829456eba72e1325385540df15ac401453c628ca18ecddc62886de03c8",
  "synth_seed4_strength0.06_always_follow_yearly.csv": "8dc62e1890314c9bfc02ef977d4313607855ccb7c55bf1e40d28d1188b441d53",
  "synth_seed4_strength0.06_always_reverse_daily.csv": "313ccf34ec0aa0c4ad3b458a4a13be1b1d0f0512a8aa6874e9682a29d8b88ad7",
  "synth_seed4_strength0.06_always_reverse_episodes.csv": "18769393c234b7e81124f667df356a24fd7f7dd614d6085072c35c8f972937e2",
  "synth_seed4_strength0.06_always_reverse_yearly.csv": "34c9ccfbfcb833c8b205cb5eaf1de90a004f6d8e61315da17638141ab365bb9a",
  "synth_seed4_strength0.06_full_collateral.csv": "3cae7ed6e313c96d363f32e3bcfd96c36e38f0fe55ea243fe28b00aeeeef1ae3",
  "synth_seed4_strength0.06_full_daily.csv": "e7b801e7905e6e83d5e7266e7785850f51e57e5c31ccdcad3fb8bc5be219447e",
  "synth_seed4_strength0.06_full_episodes.csv": "b04366c7e135d91c7784c256df8bc76841a439114a8d9fe1f84d150c78040c52",
  "synth_seed4_strength0.06_full_yearly.csv": "447c28e80820afca56c2b56a942f76be8a82dbc492f336da2c704a1543ba3e5b",
  "synth_seed4_strength0.0_always_follow_daily.csv": "d2c8539b312e5a24420be32c32f2ee706edf3edf04d2f0efc86ddcead9066a16",
  "synth_seed4_strength0.0_always_follow_episodes.csv": "16dd2704ee74a8617b3646bdeb82faee9c27716eae399784ba8a754849ec392d",
  "synth_seed4_strength0.0_always_follow_yearly.csv": "9ca125a01cf49931e3a4612d54f2951cc77b22d27f158da88db6d68b84068c34",
  "synth_seed4_strength0.0_always_reverse_daily.csv": "588db572a1bfe3183bedca2c2058f83a61a5a838b9e1378658c84da0640da00a",
  "synth_seed4_strength0.0_always_reverse_episodes.csv": "cf6beb9df99e6943a086cf5bd69787831929dc5f24c6df563eba2d899e5a598e",
  "synth_seed4_strength0.0_always_reverse_yearly.csv": "fa7b533aa35ba4fef239a5f16ea14597054d6d53ce257e538c3a09ec549ead2c",
  "synth_seed4_strength0.0_full_collateral.csv": "9312567433072dff5ebd28494ad8846c8de957ff8e62d683b236e7f77e4c7f39",
  "synth_seed4_strength0.0_full_daily.csv": "0bd85587d36e4fa6d6d6f2e2a64c402153f20e1faebae5bdad2ffa747ecd2fd9",
  "synth_seed4_strength0.0_full_episodes.csv": "46f69074a5867290deb0a260495caac67de6e660a4921cadf3ab4c3dda756c36",
  "synth_seed4_strength0.0_full_yearly.csv": "3d09dcace28ecf0b1f076901d5b2fc32bc0accb891d2611993135255db3eafcf",
  "synth_seed4_strength0.12_always_follow_daily.csv": "7d8c847dc251c46a5ac71696ce13700b6822c2a1166f61fec5355698ae6095f9",
  "synth_seed4_strength0.12_always_follow_episodes.csv": "a1de3b04019729a749f1ae8ca6755d626562f49fe4ddc1e131e139194187ea9c",
  "synth_seed4_strength0.12_always_follow_yearly.csv": "4c9c5635b9e31dba9e89fb62eab1245960cc376c984ea9959034d6668d1f2bad",
  "synth_seed4_strength0.12_always_reverse_daily.csv": "ce50d7f2f1cb6ff64c4a5c5862eaa7488c4704579c96b618844087a20042dbc5",
  "synth_seed4_strength0.12_always_reverse_episodes.csv": "a0a9c1f33284ad4661f9ec45de9c5c2281e8159c4b954ba8fd93138565d054c4",
  "synth_seed4_strength0.12_always_reverse_yearly.csv": "21e168075afb166b48a1688a339bfc0af6c3fc7be1925967389260b8d7370523",
  "synth_seed4_strength0.12_full_collateral.csv": "23662e436e6b66c40ef12d52b11abd91a45e01dfbd619dc95a2b64e362572cc4",
  "synth_seed4_strength0.12_full_daily.csv": "4566e9e7f956f810a5dece2b093df089aec7dd303df6f04d8312657d8700b342",
  "synth_seed4_strength0.12_full_episodes.csv": "e35780ec90562905f2e02ab18c3249dd213baa00708c506505a245de2975d644",
  "synth_seed4_strength0.12_full_yearly.csv": "674359222dbebc6d35e14f8485d8d85796fb806c37b8332578e608958c1dfda2",
  "synth_seed5_strength0.03_always_follow_daily.csv": "91bd462257bb4cf66ff8ebd4917fd1d19412d31c3a1b22f1b9d0d9151edd79ac",
  "synth_seed5_strength0.03_always_follow_episodes.csv": "eb39a59e521ebfaacf0a7a34b66dbda63b2ac6a52a80e5d0d53d554c2c6eb6e6",
  "synth_seed5_strength0.03_always_follow_yearly.csv": "44c8323f2df305a47d52f39203750e473381214b1fa766e3f12e3a26157ae803",
  "synth_seed5_strength0.03_always_reverse_daily.csv": "0dca7cf2a6627bfb602a0024a5d8f279b49b5af5e9c6fa3e523527118caaaec0",
  "synth_seed5_strength0.03_always_reverse_episodes.csv": "25cde8f97258455889735016d37dfce104dc6769fef4b9d913741d2be25a27ee",
  "synth_seed5_strength0.03_always_reverse_yearly.csv": "b293577ef7a8abe9216d36851c74f03e374c0d87d8cc51222a2eac52bdd4f7a2",
  "synth_seed5_strength0.03_full_collateral.csv": "a339b57a0b2f30bcc8bec509a49cd3d2751efb30cc62e1d30e186a76f13efbd2",
  "synth_seed5_strength0.03_full_daily.csv": "fa5be45875e742415f7220fb780592e46bf6ac44cd89ef7f56e566c0a15754f6",
  "synth_seed5_strength0.03_full_episodes.csv": "faf0948b0c8f5a6cad4432582bb3df54c2ed44ad24a4c7bd0a907885883c772b",
  "synth_seed5_strength0.03_full_yearly.csv": "c1ac73c5b235b694bb07a2528f980203943626389281d216a50a6a03133c9108",
  "synth_seed5_strength0.06_always_follow_daily.csv": "315e73917728263617239d91012ff829f28f2c24aaa5f3c37b16aa79577e7da2",
  "synth_seed5_strength0.06_always_follow_episodes.csv": "75bc67da18934d37dc4572aa2b777e91962f4bfd3300976a1010ce955ca91526",
  "synth_seed5_strength0.06_always_follow_yearly.csv": "301ccc2932f16010d0cb0dff6ff75117f758537b587ec81f2fdce3af815fa8c1",
  "synth_seed5_strength0.06_always_reverse_daily.csv": "502ef06fd05db4aab2851187b7c47631e3af2427f90d6b58ece77e587b039931",
  "synth_seed5_strength0.06_always_reverse_episodes.csv": "7e440750d2efbeb4490d843261b811cf01a6269e2cff4ab3551a2d2d5b8cfb0e",
  "synth_seed5_strength0.06_always_reverse_yearly.csv": "f8559e42f5d0064f66cd5dac5246d2d837d3ce90ba4a758bd1dca026bd80d9fb",
  "synth_seed5_strength0.06_full_collateral.csv": "34781f6259c17ce3aa385597b8012461d512ac03e201355f1dbb417eebb5260e",
  "synth_seed5_strength0.06_full_daily.csv": "c18ec8aae913440f4fbb73522058610311d53e876404b7c230ac6c8cee2a1ee7",
  "synth_seed5_strength0.06_full_episodes.csv": "34e9af3d3abcfc9a08174cd01c82d8b2435ef800f567c03657607fe6d8da819e",
  "synth_seed5_strength0.06_full_yearly.csv": "7cfffbe62636cb8f31f01d5a53bec334ab71b22933b3968b254c89b759f5f852",
  "synth_seed5_strength0.0_always_follow_daily.csv": "617116049ee84941dcf06729d693c213fd3b2ccda2ac55e5906622e3702543d8",
  "synth_seed5_strength0.0_always_follow_episodes.csv": "237c843b6562987360e14d27927115bf413d24999b36459ac8a57696ece550b5",
  "synth_seed5_strength0.0_always_follow_yearly.csv": "e1ecea719172f6e114c35bc2fd068b3a94d2839ec0344d9c37b628a85ce0b173",
  "synth_seed5_strength0.0_always_reverse_daily.csv": "8fb32e15249ecc00f5c1e978df9d07f7c6e91f2a973b5f828590acd3cac982db",
  "synth_seed5_strength0.0_always_reverse_episodes.csv": "ac59cd963bcd0f3ab37331bccedccc5395e8ef22d97696f65e8d36ab2d63b01a",
  "synth_seed5_strength0.0_always_reverse_yearly.csv": "ba4f31886ae86b108d6d8138e8d0a457f11b179c884d368e507ebeb0bfcb49f1",
  "synth_seed5_strength0.0_full_collateral.csv": "591a8a1b44c00a5e6b9bda130a07c9f677572f22f6aa271e7d6d1a7c281ce6ad",
  "synth_seed5_strength0.0_full_daily.csv": "87aa630718d50c4358972a28314dab76314cf17c1e925b89f84cec54d5e6dda5",
  "synth_seed5_strength0.0_full_episodes.csv": "347d495acc75f752c5d022d5e92854ee69648bb3b1d849423f300bf6218172fa",
  "synth_seed5_strength0.0_full_yearly.csv": "cc832c725cbaff043d89fa4a1fab0b6570d13d25112954cb4188a405caba20c3",
  "synth_seed5_strength0.12_always_follow_daily.csv": "9052ae96c8085374f123feb175f9b2078484ac2bffab5ada523d268c3bffaa64",
  "synth_seed5_strength0.12_always_follow_episodes.csv": "f6ebe2cca9515625ee2389f6bcccdcc7d031cf042ff4712330cdcf3672188b12",
  "synth_seed5_strength0.12_always_follow_yearly.csv": "d3764738963c72345bedef757e9f9feea64a45128eca8191d3492dcf167259d9",
  "synth_seed5_strength0.12_always_reverse_daily.csv": "f2fe59c9e39ecc0a4ebce9f83bd1c8543834ebfdd19dc432f76b483eecb91dfd",
  "synth_seed5_strength0.12_always_reverse_episodes.csv": "8de2fecb78eaf5e656ecf5dbdb1f6469dc7733dd7591ba85cccfae958b2801c3",
  "synth_seed5_strength0.12_always_reverse_yearly.csv": "6277087c9211fcd6f58ede9736f3c274458b8e04adbe7743b485a92d63eac8a1",
  "synth_seed5_strength0.12_full_collateral.csv": "be8083129e11f594be13a94aded1eb24a4dfd3306e19e730b4511f9958417664",
  "synth_seed5_strength0.12_full_daily.csv": "0a797745c61db1edf319dee7f50fb9b869abf1dca23c349adc30e04bd57bf420",
  "synth_seed5_strength0.12_full_episodes.csv": "e044fa8493954c92206cd8d6d1a4790015b0e0de28b506c0c32009e7b751baf7",
  "synth_seed5_strength0.12_full_yearly.csv": "97f73c1c814224328f227b7e2fb1fcfa8bd9b46e0a3f83910418ecb75508814a",
  "synth_seed6_strength0.03_always_follow_daily.csv": "b8bfe95b5b5dd073e06f8614d8209e9a466be3afe7ec59ca919e20f680b4955b",
  "synth_seed6_strength0.03_always_follow_episodes.csv": "cad12fba51dbf13a567248efaa683e41418c9ef841f3a8998c87560d6c04658a",
  "synth_seed6_strength0.03_always_follow_yearly.csv": "b2a6a6b157dad0d396110cc3dcda82c35062bf520222229ef3e706f30cfd5e3f",
  "synth_seed6_strength0.03_always_reverse_daily.csv": "edb38190d846e5f370ba6cbb8f3c5227952651aee683b4f1564b312b5c318c4c",
  "synth_seed6_strength0.03_always_reverse_episodes.csv": "83edc82bbfb60cf55aa2621f7ae4d0fa45f91c4f6bdf2b365192626e16292dcc",
  "synth_seed6_strength0.03_always_reverse_yearly.csv": "d633f6e8b79117627f788edc334e3a4694865cad88e6d11c0c57fd601ee116e2",
  "synth_seed6_strength0.03_full_collateral.csv": "bedc6580f9c30336f59c52e81fe6fc9563547f76d077713b765ca185456fe063",
  "synth_seed6_strength0.03_full_daily.csv": "ba74557eabf1ba90b50436131534d91ab649c52c71856a6fe233dd6a14babb4d",
  "synth_seed6_strength0.03_full_episodes.csv": "31daee43d6b8bb8f868bf9cecb95e92ab4d09fa55380ccf28d61998be0ebd2f3",
  "synth_seed6_strength0.03_full_yearly.csv": "b720c9d7f301d7dab13bf127dd03899637888a79ab2240d54b367a87132b6eec",
  "synth_seed6_strength0.06_always_follow_daily.csv": "27fd6423e5e0c650056871e7493458f002b0cefddbc2be402d08b8545545619e",
  "synth_seed6_strength0.06_always_follow_episodes.csv": "925cb9078a55c1234b410982c51cce1b82bd83d91de4b1e88f8275e39a165076",
  "synth_seed6_strength0.06_always_follow_yearly.csv": "4a87ce2e2315d4eb42bd48e76364602232a29e0cb08a8a31754d733e6d18a22b",
  "synth_seed6_strength0.06_always_reverse_daily.csv": "6e7b8f225818389e2d216ebbdddb7c45abe5aadf24f0c347ccedbf14483ac094",
  "synth_seed6_strength0.06_always_reverse_episodes.csv": "4fcfd7424099372bf1826ea9c4cce7b6eac1a1c75c4436831aabf3dff1b31574",
  "synth_seed6_strength0.06_always_reverse_yearly.csv": "70401b82914f9b31680b2e4ba421a6c0c8b258bde175e72eb69b54bae9673d5d",
  "synth_seed6_strength0.06_full_collateral.csv": "d57b33390af9c75f230259aba6a91d8d63d4b21e0d820050682d1c13b5bd5103",
  "synth_seed6_strength0.06_full_daily.csv": "4ab54b0c3f8f4aa9d6804e36d83c81d24327aeddd9035629160def1436a07b76",
  "synth_seed6_strength0.06_full_episodes.csv": "70fab22390a1bcd5f84e3863f33d69b6320a84d4725be625d2850fc275c63d53",
  "synth_seed6_strength0.06_full_yearly.csv": "d1d229ffbcc810fc6ddae1a98558189fc95082b55bda1379a8a7290b4ae36b66",
  "synth_seed6_strength0.0_always_follow_daily.csv": "ee56302eebc78a5c5c16f64ca542dd708817474f0c180b16815ad19e5b4dd5e1",
  "synth_seed6_strength0.0_always_follow_episodes.csv": "a5972ff3b6f3943a6202afc3d5ce8a8be205d48dc83340f4b13f94d9ba7a65ee",
  "synth_seed6_strength0.0_always_follow_yearly.csv": "6ff6fdc4d4908b56ea389b0b2180fa75631067b9deafbae31f272a8f423a2bb5",
  "synth_seed6_strength0.0_always_reverse_daily.csv": "a2cce3703b1f92b510e3ec168f869844e71384296392cdf3581a6f724fdc10bc",
  "synth_seed6_strength0.0_always_reverse_episodes.csv": "aa9f8e0d033b261ba687a275cb1d00b39b13d79eecbaa585691f4b5113d8fe5a",
  "synth_seed6_strength0.0_always_reverse_yearly.csv": "8a449cd0187e0019c13cb3110bd0338189c72c84e1ea9c17b332a489d2174019",
  "synth_seed6_strength0.0_full_collateral.csv": "bae008583ba9887350b03d38e6656d8565030e80d0faa9b97acd10076451a537",
  "synth_seed6_strength0.0_full_daily.csv": "80d0128be631e4b7d08c226f7c13e09d77fa42e849687c374d0f3547bf00dee9",
  "synth_seed6_strength0.0_full_episodes.csv": "0d1d297adf8881fc97c56bb2a3ae2e6cd18d9176c694cf77f50ff67673f174b5",
  "synth_seed6_strength0.0_full_yearly.csv": "1a0a100af2d4fcca76c82de88570ac73a874e8b58905cf5492396310d321e941",
  "synth_seed6_strength0.12_always_follow_daily.csv": "758910d763bec227d518bc94991faa55c72247977c7efef308087e9561e179ab",
  "synth_seed6_strength0.12_always_follow_episodes.csv": "ba770e9132ed989f10db1237b7a83f8959646614e38237cec972b9c90a90217b",
  "synth_seed6_strength0.12_always_follow_yearly.csv": "735fe2ca5c07e38bb233e912c2d9a3324ca87b474bfdee1c0adee735147690da",
  "synth_seed6_strength0.12_always_reverse_daily.csv": "e309f9612cc514db96b396e94c006cdb293494a5f9d05cd705d37d8bcb3f69cd",
  "synth_seed6_strength0.12_always_reverse_episodes.csv": "da51066d1cef6eeb5e315e11c149b1096aecd4c9c8048ff534b92aa25ec032d8",
  "synth_seed6_strength0.12_always_reverse_yearly.csv": "f1e986e0812825e0caf677ae69350eebce74c5b2b1687f556a84c5e87fc60534",
  "synth_seed6_strength0.12_full_collateral.csv": "1b97730c6fc52c37e638607471c91d642ca48708043f145c2334ca66b7c653dc",
  "synth_seed6_strength0.12_full_daily.csv": "53b42bd0a5f00c08304d5890a0ee785440bfb66cda9d014d58bfe133055a2b37",
  "synth_seed6_strength0.12_full_episodes.csv": "953378bdc08e55cc7c9b12f63350f0aa0719b1623f2be4a982c5fc6de84d5363",
  "synth_seed6_strength0.12_full_yearly.csv": "945f20bb7b5341644a9ad4cec719ab62f71dece22ade17da85bb51b28fd49844",
  "synth_seed7_strength0.03_always_follow_daily.csv": "c2b1c3f12681b4333bc8c4108d7f43e845cb58f96574932142f6f8c83a98d9ea",
  "synth_seed7_strength0.03_always_follow_episodes.csv": "c7541b5abc7c8d181e70844e65cef788eea795d3e326d86015b2d64491eadec7",
  "synth_seed7_strength0.03_always_follow_yearly.csv": "26177029940dab6f0145d906b2751d15fc01d54efc78eb804a38723202a9ddb2",
  "synth_seed7_strength0.03_always_reverse_daily.csv": "c751a7bd0be588de681c98c230eb7ca3e87cd86ddbcf67528f7c318ddc0d818e",
  "synth_seed7_strength0.03_always_reverse_episodes.csv": "2391c5414c2e0d59280a667224d853b2a09e83496afdce364bcd2ff93e0473cb",
  "synth_seed7_strength0.03_always_reverse_yearly.csv": "84379399d38e644272c50f3b1202284f6ac2122f4f130caa78e62370b443e931",
  "synth_seed7_strength0.03_full_collateral.csv": "6389154922f57a087fd35b6ef32a6c4f095a7d88da7110fd40d47b6a62d0b44d",
  "synth_seed7_strength0.03_full_daily.csv": "ee35616e02747d3cd8002b5f21f5eaa8cff6732ca51d9cd54c386b40eb54238a",
  "synth_seed7_strength0.03_full_episodes.csv": "331d28b6795355db1beddf0188f4cdeb39e92d80a8df3826b9e8d10b3f6af81d",
  "synth_seed7_strength0.03_full_yearly.csv": "a69f209829305c633c9d91344950a01792b91cf84f4287b6c9f1b65abdae0aa1",
  "synth_seed7_strength0.06_always_follow_daily.csv": "ce7b9b3861928cf0917068dc940d78bfabdd2e3d6d3898ac6d96259cc96db625",
  "synth_seed7_strength0.06_always_follow_episodes.csv": "c6dfa1bd638e5bddcf5cf75741e5b8367c8242ab3c544afd69f8bc9ff2f8da17",
  "synth_seed7_strength0.06_always_follow_yearly.csv": "359e178e5dc187ef1365448a39796f0b59517d4d2d8e922f48a1a6d91a28cb61",
  "synth_seed7_strength0.06_always_reverse_daily.csv": "78ae2d21b86e0124bd3422fd7710cde6fb3d45251e214d1da1c50337a072ed5c",
  "synth_seed7_strength0.06_always_reverse_episodes.csv": "9b3a5414f7df7ac5c95e0efd58ce079972b6fc63a11b7317a0c2889bb1b090fc",
  "synth_seed7_strength0.06_always_reverse_yearly.csv": "eaff332f8dbd58c05013491810c7080be58de0adf788344395daadbe0d82d7f8",
  "synth_seed7_strength0.06_full_collateral.csv": "8f556b92d2f076517e7b3f7b1dc34dadf9e3c57f31b34859eb58b06fee85895d",
  "synth_seed7_strength0.06_full_daily.csv": "846175793de3232374e1a329f7a7eea40d6916e5df45fbd1f3272d359ca99885",
  "synth_seed7_strength0.06_full_episodes.csv": "dd2888f9845a28436ba1f712d434c18a94851bde3a24890a0c0fbc958f13e56e",
  "synth_seed7_strength0.06_full_yearly.csv": "d01b0acb8cf3d38bdb093dfe481f184e65e40bbe19fbd2ab5b877558247d7fa4",
  "synth_seed7_strength0.0_always_follow_daily.csv": "233a50b9d3bffe12bd232a80281db5955525eca94f64b9425ba8a3655d6316f2",
  "synth_seed7_strength0.0_always_follow_episodes.csv": "b2442ad920c6f5f785769f45079f658a142e5926f6088d723920b2871caa0b2a",
  "synth_seed7_strength0.0_always_follow_yearly.csv": "f7c9311ef1b5de11ca447df842f91335674302857706de51bf1e252bbb2c0c0d",
  "synth_seed7_strength0.0_always_reverse_daily.csv": "85bed6973060d8f68c31659f2c34c18fb2641255482283d10a6a1f1850cc6b22",
  "synth_seed7_strength0.0_always_reverse_episodes.csv": "ec5544d26900665685365b915290e82739bd3c2e10a967b11ec16c22d6ba716c",
  "synth_seed7_strength0.0_always_reverse_yearly.csv": "00fd68fe90fe91551377e226f88692e4402390e75144e5818dbfea182ceca777",
  "synth_seed7_strength0.0_full_collateral.csv": "dfe3452d423b89a6bfcdaad22796fa62c54129ba23640c4f27cf7626f9e844f6",
  "synth_seed7_strength0.0_full_daily.csv": "9173d5a18d524b19050e980074134de1604c742ddfef34db4b02ce33d8eeb097",
  "synth_seed7_strength0.0_full_episodes.csv": "2254dec840142126f3c8c14a3da6c4c9305a6e6a3c55fa8c4fe0851508832b56",
  "synth_seed7_strength0.0_full_yearly.csv": "35b218b50eabe02525d61f94e42a114d4cc9f6fe5afae8f8ff0e5f3539a096d4",
  "synth_seed7_strength0.12_always_follow_daily.csv": "f77901ea5a155b9259fdab7d6cc4d431782a6e51fd523dba806dcc07ca332533",
  "synth_seed7_strength0.12_always_follow_episodes.csv": "656700868146d144051806288683aaf1e84d4d8cb1122a1b6d0038c3e2d695eb",
  "synth_seed7_strength0.12_always_follow_yearly.csv": "4ac0dea36c83738f22d9c689dbad749b269772d622804a184d32878f04aaf5a5",
  "synth_seed7_strength0.12_always_reverse_daily.csv": "dc2c5839081ad4becf17f36558508e9e165c8b04176aa0f8bbe746ab5e11b0a3",
  "synth_seed7_strength0.12_always_reverse_episodes.csv": "bebbce0d9a048073a3371ca88ed89d98ea396b8a4419d98553e61209c903b36e",
  "synth_seed7_strength0.12_always_reverse_yearly.csv": "8541ed60b72d36d32524e045b488848c7239776619f91e459ecfeddfa3c567e4",
  "synth_seed7_strength0.12_full_collateral.csv": "962e2a69ad94ed7f2a31aff922d487b2b256290c4b59c7efb219f57df8d874d3",
  "synth_seed7_strength0.12_full_daily.csv": "f82cfa6809c4a3ed9b0f16ad61d568c0e2e209793c981fe8b65dadb62564e256",
  "synth_seed7_strength0.12_full_episodes.csv": "dee726aa1f1e429edc256da31162e999463f1c8fe3c9570c4a5569e9d404f918",
  "synth_seed7_strength0.12_full_yearly.csv": "62f3cf8821008670c69d8f378764d330e14e6c4086a217b7845e8b0fa22771ee",
  "synth_seed8_strength0.03_always_follow_daily.csv": "4286ee0cbe815c930db862177a2d29c9c75cde2f7accd2d9f00888a2472ee2c8",
  "synth_seed8_strength0.03_always_follow_episodes.csv": "9b858926c82d3526d2c09c329964c5cb4c0a8841a25d9008687980ba4ae58a79",
  "synth_seed8_strength0.03_always_follow_yearly.csv": "b2f8122040a1e2804dad01b6b3f7398894e83ab8e8375438bb35fe4a00ef4d0b",
  "synth_seed8_strength0.03_always_reverse_daily.csv": "53339c4f6f67c8b6d9324d5a258db57ea5ddc3a96392e9b7c731b3d4423416d1",
  "synth_seed8_strength0.03_always_reverse_episodes.csv": "d895bff20b7581e15d171af7e44415db687f176bce40935be518374f8e2e801a",
  "synth_seed8_strength0.03_always_reverse_yearly.csv": "6eb9505b453c660c78d0def8091be1e4bb41a13f0ed938dc98f227315c1fd7ab",
  "synth_seed8_strength0.03_full_collateral.csv": "1b75e841a901b1a8ea075cdf0de300027f597820884e68d7390d5d6ce15be0fe",
  "synth_seed8_strength0.03_full_daily.csv": "a8bd120ec4b2f84cbfe234106644e7ed5a3252d75a5dc926a7dc78faa08b1b51",
  "synth_seed8_strength0.03_full_episodes.csv": "557fa77812a578d4f30fb5abff2b9a3739737d2a1ba189e99a5b7f0d6bb04624",
  "synth_seed8_strength0.03_full_yearly.csv": "21a438fc03baa2a8955949abe4234da728546ce4205895ae81abda19851083cf",
  "synth_seed8_strength0.06_always_follow_daily.csv": "ca3113999df62fb9cdcb8066f4ba6f0c734ef61dfd83ae1a4868bf8f210a0253",
  "synth_seed8_strength0.06_always_follow_episodes.csv": "21d7957cc1cd32c547633a30f2028f60ad5452555ea89558ef5ae3ee133e1ac9",
  "synth_seed8_strength0.06_always_follow_yearly.csv": "04aa42764baac90ca88d2bc54060ee6e52ef891de819d708fbbe571003e059b5",
  "synth_seed8_strength0.06_always_reverse_daily.csv": "3ae6d2120dcdf58055240f1b65abd57fcd791d44d6bb823936dfa627ca8f4bb7",
  "synth_seed8_strength0.06_always_reverse_episodes.csv": "ae95c1d7533fa260d03ff0a15956ae9015326cdc708354147f26c58794e88b58",
  "synth_seed8_strength0.06_always_reverse_yearly.csv": "9394c4cc66ac4db002d01cfde74557a9cb6ca0fc8e099b97947b2ecbdfeacd4b",
  "synth_seed8_strength0.06_full_collateral.csv": "412f9a121bec8896cc9783185e6b9b2ff92cac6228abc656b4d697b1ec91fbe4",
  "synth_seed8_strength0.06_full_daily.csv": "92e2d28c0dafb51cd80bf5aee91d62ee1ad329e25879c52532f52c254ead3c62",
  "synth_seed8_strength0.06_full_episodes.csv": "381520ef25846db0f44c79663f01cc6b64b24956aa5208582372c926bfe13bde",
  "synth_seed8_strength0.06_full_yearly.csv": "3ee1f9bbaa43fbe3bd48efb56064474ba573177cdf004e210c61a44088742d44",
  "synth_seed8_strength0.0_always_follow_daily.csv": "4bcf654ec766e6d142c27169cbadce64eefef771bc7c766d6e885e84c8eb8796",
  "synth_seed8_strength0.0_always_follow_episodes.csv": "4955f186585b454fc6d1608595a7c6fe2ca33ccadc64314db6ef172e9f4201db",
  "synth_seed8_strength0.0_always_follow_yearly.csv": "38a0c6f2f1cd35d14a460cb4647d4a911af69ea1c1fc739d4abd7dc5386c7944",
  "synth_seed8_strength0.0_always_reverse_daily.csv": "ddf54cdc1e195815a130e50ccec34d8946a0b3cf201383fbc6aca75c61c5facb",
  "synth_seed8_strength0.0_always_reverse_episodes.csv": "b5f461bda46ff600ea2e90e0b2b00a41bde08f36cef27b58ca8a5128125b0a1a",
  "synth_seed8_strength0.0_always_reverse_yearly.csv": "96828f1f2c7db521603100683291e02daf24200351110936b26864add57c34d0",
  "synth_seed8_strength0.0_full_collateral.csv": "89733e568160b488ee5c94eeb6d1fa89d63fbee2527270d998290e2f344ae861",
  "synth_seed8_strength0.0_full_daily.csv": "178825697682356b99d205bb90ca4d27cacf2217d494517097a346cbcad2cc88",
  "synth_seed8_strength0.0_full_episodes.csv": "deba744900b088a93908da1ef4024ef4d8bbbe7c693e34f3b6c6991342c03b20",
  "synth_seed8_strength0.0_full_yearly.csv": "12c052ad62fe90be911eb18bba32c42bc1f8e6e9cd284d6545dc54db7bf51cd0",
  "synth_seed8_strength0.12_always_follow_daily.csv": "e29ff84679c1ad1b833e0536e35d835f4b8b08a15ab6809ab9583d6bcebde3bf",
  "synth_seed8_strength0.12_always_follow_episodes.csv": "de534d0e1df8d78a8bae8bee84448cb4309aed04ec9f62e73bb80257bf646875",
  "synth_seed8_strength0.12_always_follow_yearly.csv": "e378fe1e6494ff95ef48ffa13829e6054ef15cba7c74ac7061f80b3fa9e99d90",
  "synth_seed8_strength0.12_always_reverse_daily.csv": "3429c7f2ae50f27609cdb2cacfff60218be5243e22f214af72a2007b01197781",
  "synth_seed8_strength0.12_always_reverse_episodes.csv": "85c6c553dd37f9712bae0dcb164a50fe94e83897cc0437c4e7536e6fb1abde85",
  "synth_seed8_strength0.12_always_reverse_yearly.csv": "13166f2a75b8fbbaf38064fa0908597d92b3a8bb0a4b132e88202f1b741af14b",
  "synth_seed8_strength0.12_full_collateral.csv": "fe83b8738b1f95ecea3c63afbb40a02d36662f2d0ed0ca64a21b37e3c0cb71f0",
  "synth_seed8_strength0.12_full_daily.csv": "2a8ac14db2d8d984ad2c30ff58e4f95c7b47888667edfc95b222135c0d47e548",
  "synth_seed8_strength0.12_full_episodes.csv": "2794832f0b2349b56354d18fdecbf2d23be8c0eb3f75eed315584971f776183a",
  "synth_seed8_strength0.12_full_yearly.csv": "52f58d24e82dad91a827b5fa60a10860569706fbb3a99bddf0ba171d12df1167",
  "synth_seed9_strength0.03_always_follow_daily.csv": "2778703e19ed0840e6d356447190d04e95286bce226a74de0b36033c98765346",
  "synth_seed9_strength0.03_always_follow_episodes.csv": "d6becb2779b1fb6e2d05fce551fd1e9e7886b8585f8e833c797b9ecf348ed80e",
  "synth_seed9_strength0.03_always_follow_yearly.csv": "f71f83bcbbe2c26e0b43b0d5ef054dd05929b87afe1873cb7d63f1c1885ada22",
  "synth_seed9_strength0.03_always_reverse_daily.csv": "db72300bb9e21ee3732fba776be14ea725ffc099747d1d5d101e1372a80e4bbe",
  "synth_seed9_strength0.03_always_reverse_episodes.csv": "7de53408c0aca60f942a781b8d308a500eac5f71fc23d10a72dffd34b70c9c24",
  "synth_seed9_strength0.03_always_reverse_yearly.csv": "a9c4890f34e79e13283a2769eded930fb4530697efb14324b76b577c129a237f",
  "synth_seed9_strength0.03_full_collateral.csv": "e9921d907c310fda49fe212dddd0d84d959a20b5971c52daf38be9a7f4621e76",
  "synth_seed9_strength0.03_full_daily.csv": "c6801ddae2555174536b2ac784c142c03341f6a42ee8a0c7c1ae3684979cccf0",
  "synth_seed9_strength0.03_full_episodes.csv": "66f2c3ba6e25c53e8a1ecfe99af5382af5de37735ad0fc955e301304506a44b6",
  "synth_seed9_strength0.03_full_yearly.csv": "f0aed4cbae9d92548f6d85c61408a2e0bca23ff771d88b4729929dbb52211e17",
  "synth_seed9_strength0.06_always_follow_daily.csv": "ed7b7f788366930fecaf69d48b8a17156168f4c99ca2f13244ef8463a5082e31",
  "synth_seed9_strength0.06_always_follow_episodes.csv": "dd066bb70a1399fea4e0ea435f1df2756dd510e506dbec9823d2c6865a5cf477",
  "synth_seed9_strength0.06_always_follow_yearly.csv": "ddc78c91fe86540dce0ce4769f1c3b174250a49e1e345243ae83231170b5b06b",
  "synth_seed9_strength0.06_always_reverse_daily.csv": "ebd63f77d41044eb3f7f3a3563961e3c246f11047a2806792331bdcb7d7deb0e",
  "synth_seed9_strength0.06_always_reverse_episodes.csv": "1c930de0594fe3e258f2b75cebf4ba4ded835c2cd865a1f24c71e12b2749daa7",
  "synth_seed9_strength0.06_always_reverse_yearly.csv": "661e32f20f749b5a8772c01f9b2fb67657d5c088301519afb6ddd07717b5dbbc",
  "synth_seed9_strength0.06_full_collateral.csv": "eeeb2ca2fdfee9e15c1735b1d49f797cc8a90f84d2b4219d2b6b622301758614",
  "synth_seed9_strength0.06_full_daily.csv": "45a3f2a2df0263bc959dfdc020e9b74a97a5019cbc9c3bd91bc897e7fc307d17",
  "synth_seed9_strength0.06_full_episodes.csv": "d0e9d4addfbcab75f3782677012630b7c71ed44cbe53a4362ca779752ea186f5",
  "synth_seed9_strength0.06_full_yearly.csv": "5450948365eaf78087635ddf6cd8bc14f6ace6392911d39ac0323f8abc776a5d",
  "synth_seed9_strength0.0_always_follow_daily.csv": "1db3bd5081834a35bd65d5c59ffbca121fd0ed22a8249d4a8d88cce051d83172",
  "synth_seed9_strength0.0_always_follow_episodes.csv": "e83115ba7a5abe8c13d61fc90823ce79ee55eea0ad04f09e7782be35b3c03f2a",
  "synth_seed9_strength0.0_always_follow_yearly.csv": "8f568064457b029676cd400aa0fb798bfa91af527cfb81fe1cc5fd6966862f82",
  "synth_seed9_strength0.0_always_reverse_daily.csv": "19bfd3a62d5978b14250221824fd419cc20009fe7109eeff1bd96f9a47fa8e68",
  "synth_seed9_strength0.0_always_reverse_episodes.csv": "fcb4f337c91c717c932e4ee867f6bf619ca1578bd60b6d3a81a2a90a0ff30663",
  "synth_seed9_strength0.0_always_reverse_yearly.csv": "0f658e2102558e3796fa20173072014b38d2b392a7a50c4f5d2da0170b3b10ac",
  "synth_seed9_strength0.0_full_collateral.csv": "fc2ff86d7ebd8f001e6c34cc9ae0692872674b5f77d8e81388580ad9928de27c",
  "synth_seed9_strength0.0_full_daily.csv": "3bd9d3c056289d07d7e398798e6e21c96382f40a9af686fe48524e0bfc9d089b",
  "synth_seed9_strength0.0_full_episodes.csv": "9af809f797d61725fbfbff7c2af2450e93ea3b7691c55593b91bda5e0fdcb539",
  "synth_seed9_strength0.0_full_yearly.csv": "ef28de4dcee74f0707d698d2c1113eb89ab853696c2e16592c9899fa635b74c2",
  "synth_seed9_strength0.12_always_follow_daily.csv": "bbb97907edb080508a951a3b6bd118eb775f1d6a656047a719155aed07a3ceb3",
  "synth_seed9_strength0.12_always_follow_episodes.csv": "2a6af7a5891c62868ce5cedee2ee82c6efa9f318fc5420d430347c676d74b9c6",
  "synth_seed9_strength0.12_always_follow_yearly.csv": "4f584a50b3e27b54ec18457c49548e8090832e386b1d011d60632440941d77d9",
  "synth_seed9_strength0.12_always_reverse_daily.csv": "bf43ecb6313089db746165d509f21ed198fb28cbeb4fa2f3aecf8f5920eb8a97",
  "synth_seed9_strength0.12_always_reverse_episodes.csv": "0149a75a708c12ac7796b925cd1e7c177ad67e58dc4c8fefca98fbc4b334b8e8",
  "synth_seed9_strength0.12_always_reverse_yearly.csv": "5c1223c461877258e1465e76f956e2471244f326fef0f66ab71f1daf4dfd7268",
  "synth_seed9_strength0.12_full_collateral.csv": "e6ede7574d43ed07ddadd0081f2240c92f6142578758e5415fd5a12d22624e1d",
  "synth_seed9_strength0.12_full_daily.csv": "da4b64a8be307a3cb86c66a2906c50d8ed3f6551dd26afdaa524e04eac982ec8",
  "synth_seed9_strength0.12_full_episodes.csv": "f1c2d970d7fa8ec8dc8dedd86471927d7e6fa4d3c44c64adde2c3e351db23401",
  "synth_seed9_strength0.12_full_yearly.csv": "52c66a49cf0ad372ea1bc76d45376dc141a55c6c748bb1c917b54f3342c6dd5b",
  "synthetic_regimes.csv": "4d81825e3d93575ee02c5ac5e2c55b1fffc597987ca4019cf1cd8be771897152",
  "synthetic_runs.csv": "d409f3dbb897159b6acf4987dc6369df6282474a4af03955ad1a962a58c06367"
}

==> anc/v2_reproduction/results/reward_bound_audit.csv <==
kind,signal,maximum_bound
real,clean_full_raw,0.009059035466461642
real,legacy_full_raw,0.007517594786864139
real,clean_feature_component,0.015105563762918222
synthetic,0_0.0,0.003892693765809328
synthetic,0_0.03,0.003892693765809328
synthetic,0_0.06,0.004611926394379864
synthetic,0_0.12,0.006455096473323787
synthetic,1_0.0,0.003749957343461132
synthetic,1_0.03,0.0038701507845602767
synthetic,1_0.06,0.004881491580111787
synthetic,1_0.12,0.006956847115156886
synthetic,2_0.0,0.0033483255149659163
synthetic,2_0.03,0.0037197797367681043
synthetic,2_0.06,0.004556460856130977
synthetic,2_0.12,0.006283990945586317
synthetic,3_0.0,0.0032383244848341293
synthetic,3_0.03,0.0038884642300807313
synthetic,3_0.06,0.004652831917381745
synthetic,3_0.12,0.006881227551993145
synthetic,4_0.0,0.003921622651067586
synthetic,4_0.03,0.004373768562704038
synthetic,4_0.06,0.004890216285660303
synthetic,4_0.12,0.006162620763231877
synthetic,5_0.0,0.003276586439315736
synthetic,5_0.03,0.003760295396427252
synthetic,5_0.06,0.004245412505382819
synthetic,5_0.12,0.005846120470995559
synthetic,6_0.0,0.003580856609156127
synthetic,6_0.03,0.004475007839155305
synthetic,6_0.06,0.005369382490503016
synthetic,6_0.12,0.007158579238709676
synthetic,7_0.0,0.003357712543131067
synthetic,7_0.03,0.003598202998585007
synthetic,7_0.06,0.00436175888411507
synthetic,7_0.12,0.0059219572644338475
synthetic,8_0.0,0.0036706708320319806
synthetic,8_0.03,0.003886018528863055
synthetic,8_0.06,0.004547569425920872
synthetic,8_0.12,0.006609344518231028
synthetic,9_0.0,0.003432802585190621
synthetic,9_0.03,0.0038148435911227636
synthetic,9_0.06,0.004566498257604903
synthetic,9_0.12,0.006161010786516915


==> anc/v2_reproduction/results/synthetic_regimes.csv <==
seed,strength,mode,regime,n,executed_follow_mean,executed_reverse_mean,executed_active_mean,abstention_fraction,follow_reward_mean_bps,reverse_reward_mean_bps
0,0.0,full,follow,300,0.006639435731734278,0.0,0.006639435731734278,0.9733333333333334,0.15620279866173017,-1.0906643002847318
0,0.0,full,neutral,300,0.011211563202170049,0.0,0.011211563202170049,0.9633333333333334,-0.05354574410458563,-0.881192255561693
0,0.0,full,reverse,300,0.001071152276902983,0.0010692989708894947,0.0021404512477924778,0.9933333333333333,-0.6110702718552795,-0.32283916756576864
0,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,0.3699797903366082,-0.8601846931149155
0,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.16052118397509518,-0.6467794848394244
0,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,-0.37819361922383193,-0.10252779081192982
0,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,0.3861171037578607,-0.8762926007110039
0,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.18208847451002952,-0.6699932240023078
0,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-0.3912971969190292,-0.09081096793841856
0,0.03,full,follow,300,0.2628335662924533,0.0,0.2628335662924533,0.09666666666666666,5.449169148049525,-6.275668822848684
0,0.03,full,neutral,300,0.03953791275377594,0.0,0.03953791275377594,0.88,-0.0644871751874485,-0.8560467736476383
0,0.03,full,reverse,300,0.0010986447715742864,0.28950730925175683,0.2906059540233311,0.09666666666666666,-5.513813643149302,4.7015094730977856
0,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,5.614451156958056,-6.101907714457391
0,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.14310537803753232,-0.6293806017051928
0,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-5.34413711078078,4.853590049365321
0,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,5.624842768579308,-6.125060173810006
0,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.16455651235521887,-0.6526590488701689
0,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-5.350919868731156,4.871584649970829
0,0.06,full,follow,300,0.2807871499012852,0.0,0.2807871499012852,0.09666666666666666,10.700845703986408,-11.51173309796879
0,0.06,full,neutral,300,0.057200765348225116,0.0,0.057200765348225116,0.8333333333333334,-0.07921225769220004,-0.8342265007893798
0,0.06,full,reverse,300,0.0022543506900609424,0.30190314686516184,0.3041574975552228,0.06333333333333334,-10.46823115589337,9.669487728965892
0,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,10.85627041930131,-11.34716329642898
0,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.1257098021708508,-0.6119669450121639
0,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-10.31381667705956,9.807360150881697
0,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,10.860646600304856,-11.3768686952219
0,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.14704131303112472,-0.635308076417732
0,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-10.314410420533038,9.831601622497743
0,0.12,full,follow,300,0.30521968618710044,0.0,0.30521968618710044,0.09666666666666666,21.19342783545385,-21.992066100948957
0,0.12,full,neutral,300,0.07475777022480201,0.0,0.07475777022480201,0.8,-0.10924820249741313,-0.7963923082282891
0,0.12,full,reverse,300,0.002385879620849823,0.3164776964195752,0.31886357604042503,0.04,-20.38811408172325,19.599046388229265
0,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,21.33057942900917,-21.84660865510906
0,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.09097081408566879,-0.577115520614534
0,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-20.262027677833505,19.708214997475647
0,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,21.322125231816397,-21.889237958854263
0,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.1120425055647939,-0.6005853062960341
0,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-20.250238247338427,19.745121396234065
1,0.0,full,follow,300,0.0,0.0,0.0,1.0,-0.5375347434013416,-0.40190596294617004
1,0.0,full,neutral,300,0.003187906910800714,0.0,0.003187906910800714,0.99,-0.0392169465305382,-0.8952844995213061
1,0.0,full,reverse,300,0.0,0.003199371565771779,0.003199371565771779,0.99,-0.5664398377774078,-0.3685751369657713
1,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,-0.31956483614341935,-0.17639237217468476
1,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.18118306379805724,-0.6695062062875586
1,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,-0.34106572831709886,-0.1471103861210647
1,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,-0.3106603837985968,-0.1833916044619981
1,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.18605678467127618,-0.6751112010606833
1,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-0.34544328146867004,-0.14238766462806274
1,0.03,full,follow,300,0.2569611073352158,0.0,0.2569611073352158,0.09666666666666666,4.554157677114717,-5.385839582070873
1,0.03,full,neutral,300,0.04476683326030301,0.0,0.04476683326030301,0.8633333333333333,-0.042278963108175145,-0.8747905227105455
1,0.03,full,reverse,300,0.0,0.29267330826558424,0.29267330826558424,0.09333333333333334,-5.223840497044752,4.409617636453619
1,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,4.720312579339577,-5.2132263482725705
1,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.17079974321797026,-0.6590453886760789
1,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-5.061832496558075,4.565633486605937
1,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,4.722827206382303,-5.226448136207571
1,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.1756173181978679,-0.664721332356658
1,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-5.060691950310934,4.575796612823924
1,0.06,full,follow,300,0.27711893703102036,0.0,0.27711893703102036,0.09666666666666666,9.598429971186757,-10.41387918990696
1,0.06,full,neutral,300,0.055775945682904185,0.0,0.055775945682904185,0.8366666666666667,-0.05033836203641886,-0.8624020463379343
1,0.06,full,reverse,300,0.0,0.3049883893079049,0.3049883893079049,0.06333333333333334,-9.932800902098915,9.131075597853572
1,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,9.754843157226933,-10.25080978636028
1,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.16038889625025002,-0.6485744567582552
1,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-9.782973326727785,9.27408223646861
1,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,9.751129851890196,-10.270182126893575
1,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.1651554769488814,-0.654329267280476
1,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-9.776534465442095,9.289910553558133
1,0.12,full,follow,300,0.3006539148297969,0.0,0.3006539148297969,0.09666666666666666,19.668931947154146,-20.471035307423673
1,0.12,full,neutral,300,0.06324715245214488,0.0,0.06324715245214488,0.83,-0.06959271265322012,-0.8389681571473138
1,0.12,full,reverse,300,0.0,0.3192188190912619,0.3192188190912619,0.04,-19.34977645884992,18.560939576222943
1,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,19.807819039585972,-20.326301389197226
1,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.13954095640304512,-0.6275585515137163
1,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-19.225374280603834,18.678265399333245
1,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,19.791536834289403,-20.358433292073737
1,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.1441844586620209,-0.6334720776200151
1,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-19.2080556480877,18.705153410383573
2,0.0,full,follow,300,0.0,0.0,0.0,1.0,-0.7188874682045064,-0.22094793686335085
2,0.0,full,neutral,300,0.0,0.008518093239733796,0.008518093239733796,0.9733333333333334,-0.7780620095838896,-0.15632943066878346
2,0.0,full,reverse,300,0.003197301205215995,0.005382410850082037,0.008579712055298032,0.9733333333333334,-0.6173975653141511,-0.3168672903123913
2,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,-0.4946526822323185,-0.0006800696352165982
2,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.5733697162951993,0.09181642711677211
2,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,-0.3989928055357004,-0.10326258135505494
2,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,-0.49882486666600145,0.003378749667322595
2,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.5301610633678074,0.04954280916747497
2,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-0.40392682507998584,-0.09651781089042834
2,0.03,full,follow,300,0.25305949554115964,0.0,0.25305949554115964,0.09666666666666666,3.934145544644506,-4.771007140678445
2,0.03,full,neutral,300,0.02605341195894966,0.00832580630690413,0.03437921826585379,0.8933333333333333,-0.7692695307899874,-0.15300928125876298
2,0.03,full,reverse,300,0.0,0.3014801373172892,0.3014801373172892,0.07,-5.429850573890701,4.618999997826865
2,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,4.108191480244562,-4.599831954951162
2,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.5689076154212243,0.08747502249022651
2,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-5.277619426881831,4.766463725054914
2,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,4.098423987031976,-4.601343799545196
2,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.5257867789074118,0.04513366406753595
2,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-5.276340236502247,4.77893160197813
2,0.06,full,follow,300,0.2730781596326373,0.0,0.2730781596326373,0.09666666666666666,8.541008530501461,-9.361558573618558
2,0.06,full,neutral,300,0.039496596605516646,0.008139565791912488,0.047636162397429134,0.8566666666666667,-0.76231230770369,-0.15409909622798246
2,0.06,full,reverse,300,0.0,0.3141705096985852,0.3141705096985852,0.04,-10.298288102032444,9.498659204044568
2,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,8.706639046705895,-9.199518407472326
2,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.5644249439620098,0.08307341623562717
2,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-10.158658045539525,9.632967031902059
2,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,8.691442371784397,-9.206652084959584
2,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.5214451674740386,0.04069702960437914
2,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-10.151345491457809,9.651179634935396
2,0.12,full,follow,300,0.2961616225745969,0.0,0.2961616225745969,0.09666666666666666,17.739798039114646,-18.545274332135065
2,0.12,full,neutral,300,0.05251124961925095,0.007780307867474014,0.06029155748672496,0.83,-0.7502416521176887,-0.15931277458981719
2,0.12,full,reverse,300,0.0,0.3249898437986453,0.3249898437986453,0.03,-20.039669943572704,19.247877108962445
2,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,17.889401116863848,-18.400147270398616
2,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.5553863010286663,0.07411693339205398
2,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-19.92642770310941,19.356033887687456
2,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,17.863395166536364,-18.4184286486686
2,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.5127845265827985,0.03174602139470259
2,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-19.907089074385418,19.3860036847543
3,0.0,full,follow,300,0.013484545626419419,0.0,0.013484545626419419,0.95,-0.2523140441954479,-0.6802365176900037
3,0.0,full,neutral,300,0.0,0.0,0.0,1.0,-0.7073366226241267,-0.23069942797583498
3,0.0,full,reverse,300,0.025742248589936997,0.0,0.025742248589936997,0.92,0.17028834436888518,-1.09820973045812
3,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,-0.0326804991174057,-0.47353471210115233
3,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.4866154187360853,0.00391732072551034
3,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,0.3940023260289303,-0.8746538638322678
3,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,-0.047045706643682704,-0.46074373772479243
3,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.47172865895694543,-0.01055911435019698
3,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,0.3923069826034895,-0.8757861403574083
3,0.03,full,follow,300,0.26272373781995517,0.0,0.26272373781995517,0.09666666666666666,4.764694083490172,-5.594851027375324
3,0.03,full,neutral,300,0.03606226349636434,0.0,0.03606226349636434,0.89,-0.7093258332898879,-0.2120065984918378
3,0.03,full,reverse,300,0.0,0.283679316724859,0.283679316724859,0.11666666666666667,-4.281942453566371,3.461645543249729
3,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,4.9314178282573895,-5.434224982615351
3,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.4968445746390337,0.014334776973177598
3,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-4.115021114446051,3.6275291122632587
3,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,4.911028805925127,-5.427144530933055
3,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.48206070407543683,-0.0002828619278818478
3,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-4.111205728570361,3.631608606168746
3,0.06,full,follow,300,0.28124846080198895,0.0,0.28124846080198895,0.09666666666666666,9.733486262914571,-10.547550697175305
3,0.06,full,neutral,300,0.0467018989763142,0.0,0.0467018989763142,0.8633333333333333,-0.7175217645395006,-0.1989265530487954
3,0.06,full,reverse,300,0.0,0.3019335357222745,0.3019335357222745,0.06666666666666667,-8.778423661097209,7.97322543607616
3,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,9.89194399030404,-10.396687456818631
3,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.5070500399745078,0.024756121533052528
3,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-8.624269669423592,8.125347629292287
3,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,9.865479938693047,-10.395394253959719
3,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.4923835784243445,0.009964630576962384
3,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-8.614938337022034,8.134670040712113
3,0.12,full,follow,300,0.30382738737151604,0.0,0.30382738737151604,0.09666666666666666,19.658786227495032,-20.45953040434048
3,0.12,full,neutral,300,0.060704234187508276,0.0,0.060704234187508276,0.8366666666666667,-0.7346776521699527,-0.17504221522093374
3,0.12,full,reverse,300,0.0,0.31519365483015405,0.31519365483015405,0.043333333333333335,-17.771438198919782,16.97935268008931
3,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,19.80086186947662,-20.326251147777477
3,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.5274735918938369,0.04553957072375527
3,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-17.642286520887488,17.10747616547293
3,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,19.762174285764914,-20.336571063198452
3,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.513015997152214,0.03040177843231675
3,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-17.622105236702385,17.12744698716937
4,0.0,full,follow,300,0.0,0.0,0.0,1.0,-0.8378096700152623,-0.10028565884276716
4,0.0,full,neutral,300,0.0,0.0,0.0,1.0,-0.05636180778847806,-0.8820877487237161
4,0.0,full,reverse,300,0.003222379106247002,0.0010691228520076825,0.0042915019582546845,0.9866666666666667,-0.07988894249763029,-0.856990717152988
4,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,-0.6021275055571237,0.11390915568093456
4,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.158195582249695,-0.6473782176090813
4,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,0.16162356937940317,-0.6624608989274046
4,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,-0.6221580954872172,0.13568614726065023
4,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.1775332732434163,-0.667443141931991
4,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,0.11528533633326644,-0.6176224021559483
4,0.03,full,follow,300,0.2609172057878876,0.0,0.2609172057878876,0.09666666666666666,4.583360747867749,-5.409941928354807
4,0.03,full,neutral,300,0.03932905890509078,0.0,0.03932905890509078,0.88,-0.0322926119982959,-0.8880600839267901
4,0.03,full,reverse,300,0.0,0.28145381644392825,0.28145381644392825,0.12333333333333334,-4.779177307315548,3.9556353687276613
4,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,4.7621485647102215,-5.247152628327462
4,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.17343081284984027,-0.662600115686218
4,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-4.5927898163189615,4.084356876719929
4,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,4.7359140133216195,-5.231721590045011
4,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.19271105371839883,-0.6827336587590859
4,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-4.633971090201359,4.134416510937799
4,0.06,full,follow,300,0.2792169912829041,0.0,0.2792169912829041,0.09666666666666666,9.951278343729678,-10.761406909925817
4,0.06,full,neutral,300,0.05257216963884545,0.0,0.05257216963884545,0.8466666666666667,-0.012965490832391728,-0.900847240041052
4,0.06,full,reverse,300,0.0,0.30569496769001553,0.30569496769001553,0.05333333333333334,-9.522981767518477,8.71668413002343
4,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,10.119934018915512,-10.607652007919112
4,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.18866601183461854,-0.677830576883083
4,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-9.350438365878603,8.83005253600045
4,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,10.08723089293547,-10.598569606193111
4,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.20788897253226027,-0.6980154961872606
4,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-9.38633555238595,8.885166769793692
4,0.12,full,follow,300,0.30346970789380373,0.0,0.30346970789380373,0.09666666666666666,20.665627567818774,-21.461097484599943
4,0.12,full,neutral,300,0.06389981957373761,0.0,0.06389981957373761,0.83,0.02022817639331227,-0.9280217728454803
4,0.12,full,reverse,300,0.0,0.31694705265960643,0.31694705265960643,0.03666666666666667,-19.02449896454228,18.227328276954466
4,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,20.814654575036446,-21.32539011372664
4,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.21924559265146648,-0.7081952690694893
4,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-18.87515308945806,18.31638795309445
4,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,20.76949938232126,-21.32908384612137
4,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.23835297410989442,-0.7284762234761802
4,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-18.89997264269859,18.381113293825894
5,0.0,full,follow,300,0.0,0.0,0.0,1.0,-0.8002004519502087,-0.13586151874073812
5,0.0,full,neutral,300,0.0,0.0,0.0,1.0,-0.5874396489876333,-0.3499858221977184
5,0.0,full,reverse,300,0.0,0.01174469688226536,0.01174469688226536,0.9633333333333334,-0.6094687694065248,-0.3242371365535396
5,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,-0.5764519977806101,0.07813254174032754
5,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.375897178525673,-0.11288141448403773
5,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,-0.37783142910214673,-0.11461754627378806
5,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,-0.5850753836642789,0.08866772470192774
5,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.35098999461350816,-0.13875504056341137
5,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-0.39746179354216865,-0.09495313763611375
5,0.03,full,follow,300,0.25522497059936583,0.0,0.25522497059936583,0.09666666666666666,4.210230083477398,-5.043173418053583
5,0.03,full,neutral,300,0.04460545620502499,0.0,0.04460545620502499,0.8633333333333333,-0.5649830195663069,-0.3519470652078154
5,0.03,full,reverse,300,0.0,0.3126064471109603,0.3126064471109603,0.03333333333333333,-5.507207381376699,4.699973102347627
5,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,4.381118429832461,-4.875342351742362
5,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.3644702829007002,-0.12417635119912537
5,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-5.340987600967947,4.840269148062863
5,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,4.3669609990021705,-4.870622052388512
5,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.3397101857697247,-0.1501917569943606
5,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-5.354175658028021,4.865381062479804
5,0.06,full,follow,300,0.27450244608158947,0.0,0.27450244608158947,0.09666666666666666,9.173806101474383,-9.990797036929871
5,0.06,full,neutral,300,0.05105040308355557,0.0,0.05105040308355557,0.85,-0.5526765958280112,-0.36111070571151616
5,0.06,full,reverse,300,0.0,0.317463455988414,0.317463455988414,0.02666666666666667,-10.461364479124688,9.664940280938367
5,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,9.3360384670411,-9.831745165779287
5,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.3530542183001614,-0.13542155814125525
5,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-10.307253535908318,9.793184369422336
5,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,9.316201456722903,-9.832916213603053
5,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.3284303060197911,-0.16156490815872468
5,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-10.313801664426704,9.823533778601771
5,0.12,full,follow,300,0.29933259765044523,0.0,0.29933259765044523,0.09666666666666666,19.092432522561307,-19.89389814604104
5,0.12,full,neutral,300,0.06174601212447157,0.0,0.06174601212447157,0.8333333333333334,-0.527857030616536,-0.3807424967354659
5,0.12,full,reverse,300,0.0,0.32450649377276597,0.32450649377276597,0.02666666666666667,-20.377255820172667,19.58776593324303
5,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,19.237235557160748,-19.75185799861133
5,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.3303582087370772,-0.15778396780217704
5,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-20.2488876575585,19.690662406731864
5,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,19.206126649891175,-19.764605417381997
5,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.30593152633089893,-0.1842561550276587
5,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-20.242089934215798,19.731657111398516
6,0.0,full,follow,300,0.009641299453485856,0.0,0.009641299453485856,0.9666666666666667,-0.2590975953905877,-0.6772070089462923
6,0.0,full,neutral,300,0.013488896613739688,0.0032045706179038226,0.01669346723164351,0.94,-0.7286684218592613,-0.20275962103907125
6,0.0,full,reverse,300,0.006416330012103542,0.0010675923317465595,0.007483922343850102,0.9766666666666667,-0.5601632834027551,-0.3746529250218086
6,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,-0.04451119496052371,-0.4538097214550057
6,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.4829560608881888,-0.0007696576797573569
6,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,-0.3370738747984606,-0.14478621502168837
6,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,-0.03620477950507754,-0.4625851760740731
6,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.5238041549057088,0.042396556068231867
6,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-0.3325182125675902,-0.14943528790022753
6,0.03,full,follow,300,0.25987774956034637,0.0,0.25987774956034637,0.09666666666666666,5.130798751400995,-5.962037378105224
6,0.03,full,neutral,300,0.042880762097612844,0.003123557943366065,0.046004320040978916,0.86,-0.7139736184527016,-0.2029178662888723
6,0.03,full,reverse,300,0.0,0.28036629208677966,0.28036629208677966,0.13333333333333333,-5.543777966873655,4.724257891234735
6,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,5.294527970814846,-5.79104974228659
6,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.47681718629511854,-0.0068404551585268545
6,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-5.3827038403995475,4.891700315594464
6,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,5.296077330701989,-5.806400982942326
6,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.5177684734244514,0.03625321687133204
6,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-5.372198048267852,4.893514879911426
6,0.06,full,follow,300,0.2783589451264992,0.0,0.2783589451264992,0.09666666666666666,10.47416346467201,-11.290110424276056
6,0.06,full,neutral,300,0.055194317545855826,0.003045530868278888,0.05823984841413471,0.83,-0.7049304190779119,-0.20663496088458674
6,0.06,full,reverse,300,0.0,0.29524254946630446,0.29524254946630446,0.09666666666666666,-10.577727203654371,9.772222544415085
6,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,10.628500712096425,-11.129435816135613
6,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.4706791676904298,-0.012864654478181027
6,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-10.432019059655614,9.925672919236346
6,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,10.623350435434945,-11.151482155622261
6,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.5117584886703844,0.030156934778586112
6,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-10.415726183687084,9.9339794805669
6,0.12,full,follow,300,0.30280033904464904,0.0,0.30280033904464904,0.09666666666666666,21.1454459462303,-21.94984277424096
6,0.12,full,neutral,300,0.06431935785024122,0.002895075926776483,0.0672144337770177,0.82,-0.6908894031407216,-0.21584308422717172
6,0.12,full,reverse,300,0.0,0.3175272911205598,0.3175272911205598,0.05,-20.6556472917002,19.862008467819283
6,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,21.28052436490472,-21.80799423791553
6,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.4584666463309982,-0.02477181446204365
6,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-20.540079235966445,19.985878279003728
6,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,21.261819043132316,-21.84366455416391
6,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.49981570826786575,0.01807031302424565
6,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-20.512032533997882,20.00752025728197
7,0.0,full,follow,300,0.027336253142026087,0.0,0.027336253142026087,0.9,0.06965381131946671,-0.9999353585076334
7,0.0,full,neutral,300,0.004472420908738178,0.0,0.004472420908738178,0.9833333333333333,-0.4016970028544909,-0.5341217898216256
7,0.0,full,reverse,300,0.012854567501162194,0.0,0.012854567501162194,0.96,-0.4492874663647736,-0.48297625827528323
7,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,0.3013189742107694,-0.7973266823962142
7,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.17707782507694925,-0.30633765834969423
7,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,-0.2241672154409105,-0.2565180229858817
7,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,0.2716864741969909,-0.7675808967340889
7,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.1746410106240584,-0.3088381859355071
7,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-0.2245033789863432,-0.25527607614785197
7,0.03,full,follow,300,0.254868501990808,0.0,0.254868501990808,0.09666666666666666,5.116996024576617,-5.949650282581922
7,0.03,full,neutral,300,0.04394249012692704,0.0,0.04394249012692704,0.8666666666666667,-0.40310168751301484,-0.5148475179869119
7,0.03,full,reverse,300,0.0,0.2919789875165185,0.2919789875165185,0.09333333333333334,-5.079355036457121,4.267426752722552
7,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,5.2968599556144635,-5.79028997288335
7,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.18701714492142646,-0.29631075491367936
7,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-4.916020958306987,4.427262588032262
7,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,5.2610904039539195,-5.766603569115225
7,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.1846737084144983,-0.29891863503669946
7,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-4.910655597656661,4.434609082222997
7,0.06,full,follow,300,0.27464719768861506,0.0,0.27464719768861506,0.09666666666666666,10.118184268526576,-10.934373146610627
7,0.06,full,neutral,300,0.04930552333140413,0.0,0.04930552333140413,0.8566666666666667,-0.41140325420962764,-0.5035236198497901
7,0.06,full,reverse,300,0.0,0.3070781254313758,0.3070781254313758,0.05333333333333334,-9.758898181013457,8.96182335451619
7,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,10.288113914103828,-10.784446458330192
7,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.1970039377660392,-0.2862225707853856
7,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-9.60940931700042,9.107760755694809
7,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,10.246618534550468,-10.767092798020256
7,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.19473025603933772,-0.28895722653976286
7,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-9.598329910243098,9.121303764386653
7,0.12,full,follow,300,0.2991733464990862,0.0,0.2991733464990862,0.09666666666666666,20.106934983466097,-20.90841335805071
7,0.12,full,neutral,300,0.058783370674631547,0.0,0.058783370674631547,0.8433333333333334,-0.4289193448635503,-0.48038679059085354
7,0.12,full,reverse,300,0.0,0.3166206223730885,0.3166206223730885,0.043333333333333335,-19.123692590277184,18.337906016505837
7,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,20.25753813153875,-20.77563639285874
7,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.21710631613632925,-0.2659229095927458
7,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-19.000082061629648,18.458367613631605
7,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,20.20463840460887,-20.770765024292732
7,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.214974964311874,-0.26891586021443953
7,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-18.977500687566874,18.483990543496333
8,0.0,full,follow,300,0.0,0.012309465202566679,0.012309465202566679,0.95,-1.161645662273974,0.22822475129595013
8,0.0,full,neutral,300,0.013508230153847967,0.0,0.013508230153847967,0.9566666666666667,-0.04946707277085297,-0.8836962408662944
8,0.0,full,reverse,300,0.0,0.0,0.0,1.0,-0.6677785481562313,-0.2728607500948713
8,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,-0.9441948707261841,0.4498655453629568
8,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.1606514112908523,-0.6590432124081385
8,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,-0.43478217366278343,-0.03642648689953249
8,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,-0.9390855911893505,0.44703760875648607
8,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.1749804718466118,-0.6745521072402569
8,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-0.4302751837586223,-0.040102792960398
8,0.03,full,follow,300,0.25165365649584637,0.0,0.25165365649584637,0.1,3.9491035256797455,-4.783951776308781
8,0.03,full,neutral,300,0.04780022559868238,0.0,0.04780022559868238,0.8533333333333334,-0.03868664893977624,-0.8801271354719524
8,0.03,full,reverse,300,0.0,0.2924743773493498,0.2924743773493498,0.09666666666666666,-5.710746154590912,4.902171143768095
8,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,4.121735176409248,-4.612483747812043
8,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.16538411284692212,-0.6637022986720558
8,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-5.549814692575998,5.069329261346995
8,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,4.120288099636209,-4.620743726227417
8,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.17963499771856084,-0.6792986488677946
8,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-5.538745564038403,5.071717589227437
8,0.06,full,follow,300,0.273595513865118,0.0,0.273595513865118,0.09666666666666666,9.01986088905815,-9.838468126877082
8,0.06,full,neutral,300,0.06220157311588947,0.0,0.06220157311588947,0.8166666666666667,-0.030177634429864732,-0.8821362766297268
8,0.06,full,reverse,300,0.0,0.30757425540911126,0.30757425540911126,0.06,-10.811705914294741,10.018777673355315
8,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,9.18302654517948,-9.675916435359154
8,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.17022214077685235,-0.6683860639431649
8,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-10.666162455607806,10.171095127775688
8,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,9.174893301683355,-9.689458585108902
8,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.1844023306503934,-0.6840443312805256
8,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-10.648582040411057,10.179694147405506
8,0.12,full,follow,300,0.2983030473540283,0.0,0.2983030473540283,0.09666666666666666,19.14431126769895,-19.94888986319266
8,0.12,full,neutral,300,0.07494310304594842,0.0,0.07494310304594842,0.7966666666666666,-0.017401048637046782,-0.8888212393935381
8,0.12,full,reverse,300,0.0,0.32428495549711445,0.32428495549711445,0.03333333333333333,-21.020091267858767,20.237636501584934
8,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,19.29025496038598,-19.803927527524817
8,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,0.18012637710630022,-0.6778579686874457
8,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-20.90284275562305,20.360352400975025
8,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,19.26998662648027,-19.828793445000564
8,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,0.1941894292506852,-0.6936710733577818
8,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-20.87258131709202,20.381798650195634
9,0.0,full,follow,300,0.0,0.0,0.0,1.0,-0.31566409264405076,-0.6248856992526947
9,0.0,full,neutral,300,0.0010515644293816726,0.0,0.0010515644293816726,0.9966666666666667,-0.5958837493318448,-0.34229700619148884
9,0.0,full,reverse,300,0.0010723769753895429,0.0,0.0010723769753895429,0.9966666666666667,-0.06178218915686917,-0.8763106166263346
9,0.0,always_follow,follow,300,1.0,0.0,1.0,0.0,-0.08127247964438687,-0.4070485523553254
9,0.0,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.38093649903846744,-0.11989094429825421
9,0.0,always_follow,reverse,300,1.0,0.0,1.0,0.0,0.16375327236650325,-0.6619520010732496
9,0.0,always_reverse,follow,300,0.0,1.0,1.0,0.0,-0.09704208037683822,-0.39229635582944966
9,0.0,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.37371456124582947,-0.12871312997259565
9,0.0,always_reverse,reverse,300,0.0,1.0,1.0,0.0,0.15373768636089258,-0.6523689528287044
9,0.03,full,follow,300,0.2526125483753234,0.0,0.2526125483753234,0.09666666666666666,4.381721802201408,-5.214784910955409
9,0.03,full,neutral,300,0.038195368332931696,0.0,0.038195368332931696,0.8833333333333333,-0.574471877749912,-0.34491012244062974
9,0.03,full,reverse,300,0.0,0.3045976596406469,0.3045976596406469,0.056666666666666664,-5.164821921642195,4.3500049291196925
9,0.03,always_follow,follow,300,1.0,0.0,1.0,0.0,4.562449287595875,-5.048263843556657
9,0.03,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.3695877946827353,-0.13111263841213683
9,0.03,always_follow,reverse,300,1.0,0.0,1.0,0.0,-5.005140840881062,4.497182537234201
9,0.03,always_reverse,follow,300,0.0,1.0,1.0,0.0,4.540570713216607,-5.039140866194326
9,0.03,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.3625320565042803,-0.14003433728762735
9,0.03,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-5.009038069357073,4.512687726308324
9,0.06,full,follow,300,0.273779988530625,0.0,0.273779988530625,0.09666666666666666,9.033478402834564,-9.849017886593812
9,0.06,full,neutral,300,0.050999382955580416,0.0,0.050999382955580416,0.85,-0.5603090276601589,-0.35300618562020897
9,0.06,full,reverse,300,0.0,0.31354868763867566,0.31354868763867566,0.04,-10.321748692085022,9.518272263606624
9,0.06,always_follow,follow,300,1.0,0.0,1.0,0.0,9.20417552951593,-9.692599382060934
9,0.06,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.3582723456622965,-0.14230702774610995
9,0.06,always_follow,reverse,300,1.0,0.0,1.0,0.0,-10.175162452707326,9.652174612339707
9,0.06,always_reverse,follow,300,0.0,1.0,1.0,0.0,9.17641699590146,-9.689056899536485
9,0.06,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.35135138688502454,-0.15138879416116602
9,0.06,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-10.173109675431892,9.673827081984866
9,0.12,full,follow,300,0.29738029272178335,0.0,0.29738029272178335,0.09666666666666666,18.32862890512228,-19.12800312556175
9,0.12,full,neutral,300,0.0624721731678875,0.0,0.0624721731678875,0.83,-0.5339638169336277,-0.3730793071362551
9,0.12,full,reverse,300,0.0,0.32439139827268026,0.32439139827268026,0.03333333333333333,-20.637482624139142,19.842244979125883
9,0.12,always_follow,follow,300,1.0,0.0,1.0,0.0,18.48170981229944,-18.988735650175617
9,0.12,always_follow,neutral,300,1.0,0.0,1.0,0.0,-0.335702388771425,-0.16466862908334212
9,0.12,always_follow,reverse,300,1.0,0.0,1.0,0.0,-20.517289311917814,19.949001638569246
9,0.12,always_reverse,follow,300,0.0,1.0,1.0,0.0,18.442074723671624,-18.996953585670283
9,0.12,always_reverse,neutral,300,0.0,1.0,1.0,0.0,-0.32895024533808975,-0.17408068873984897
9,0.12,always_reverse,reverse,300,0.0,1.0,1.0,0.0,-20.503528525568953,19.982950591234307


==> anc/v2_reproduction/results/synthetic_runs.csv <==
seed,strength,mode,terminal_relative_wealth,terminal_relative_gain_bps,worst_shortfall_bps,annualized_log_relative_growth_bps,executed_active_mean,executed_zero_fraction,gate_full_abstention_fraction,total_cagr,safe_cagr,floor_violations,max_observed_reward,min_solvency_margin_log,max_factor_mixture_error,min_jensen_slack,max_pending_commitment_log,collateral_violations
0,0.0,full,0.9999449432593925,-0.5505674060746202,0.7551024968732722,-0.1534809799107332,0.006663816727232268,0.9766666666666667,0.9766666666666667,-0.04649280065268724,-0.046478166018449896,0,0.0029344607650159055,0.0,2.220446049250313e-16,0.0,0.08033085503677395,0.0
0,0.0,always_follow,0.9986178887113681,-13.821112886318598,16.66643141909896,-3.8554530522298536,1.0,0.0,0.0,-0.046845721025862375,-0.046478166018449896,0,0.0028855199643137265,,1.1102230246251565e-16,0.0,,
0,0.0,always_reverse,0.9963654231095347,-36.34576890465313,36.34576890465313,-10.150242249297943,1.0,0.0,0.0,-0.04744552275062841,-0.046478166018449896,0,0.0029195329344024303,,1.1102230246251565e-16,0.0,,
0,0.03,full,1.0028765109437054,28.76510943705446,0.012223177751069514,8.00708173773618,0.1976591443565201,0.35777777777777775,0.35777777777777775,-0.04516548196431225,-0.04592971976094784,0,0.0029378272645696345,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08250499049607088,0.0
0,0.03,always_follow,0.9989285353057642,-10.71464694235802,11.221475006256698,-2.9884276434487655,1.0,0.0,0.0,-0.04621479416254104,-0.04592971976094784,0,0.002925850564061679,,1.1102230246251565e-16,0.0,,
0,0.03,always_reverse,0.9960656971723155,-39.34302827684477,90.71580502027277,-10.988935445082618,1.0,0.0,0.0,-0.04697756559195465,-0.04592971976094784,0,0.0029264680027710523,,1.1102230246251565e-16,0.0,,
0,0.06,full,1.0066354323677151,66.35432367715133,0.0012663383253119775,18.43590405509363,0.21404847093491106,0.33111111111111113,0.33111111111111113,-0.04266260179895942,-0.044425913929023175,0,0.0036577415284173437,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08646848511154234,0.0
0,0.06,always_follow,0.9992445112157247,-7.554887842753377,7.864751346212673,-2.106804491762865,1.0,0.0,0.0,-0.044627213501011176,-0.044425913929023175,0,0.003645733258929231,,1.1102230246251565e-16,0.0,,
0,0.06,always_reverse,0.9957720186475574,-42.279813524426224,149.65831598799383,-11.810951590028521,1.0,0.0,0.0,-0.04555387161234681,-0.044425913929023175,0,0.00364649304029641,,1.1102230246251565e-16,0.0,,
0,0.12,full,1.0150127360154617,150.12736015461715,1.1102230246251565e-12,41.53863245359578,0.23294701081744248,0.31222222222222223,0.31222222222222223,-0.0344923284531613,-0.03849459709003111,0,0.0054963924865119775,0.0,2.220446049250313e-16,0.0,0.09517398691820254,0.0
0,0.12,always_follow,0.9998749626184745,-1.250373815254724,1.2707968921443769,-0.3485773256232112,1.0,0.0,0.0,-0.0385281124040856,-0.03849459709003111,0,0.005488403092645521,,1.1102230246251565e-16,0.0,,
0,0.12,always_reverse,0.9951858968883835,-48.14103111616453,262.1551968625313,-13.452251262539093,1.0,0.0,0.0,-0.03978716872221277,-0.03849459709003111,0,0.00547457418270777,,1.1102230246251565e-16,0.0,,
1,0.0,full,0.9999711457778703,-0.28854222129726104,0.36623784352873834,-0.08043549648276474,0.002129092825524164,0.9933333333333333,0.9933333333333333,-0.04831000647401895,-0.0483023514775196,0,0.002792794765058983,0.03836090691139041,2.220446049250313e-16,0.0,0.04799057348657669,0.0
1,0.0,always_follow,0.9977935562468374,-22.064437531625902,24.528584782865792,-6.15750162893442,1.0,0.0,0.0,-0.04888817907939236,-0.0483023514775196,0,0.002778439788925859,,1.1102230246251565e-16,0.0,,
1,0.0,always_reverse,0.9971315684540585,-28.68431545941519,28.708614190859905,-8.007560306319839,1.0,0.0,0.0,-0.049064124071208415,-0.0483023514775196,0,0.002777349829734351,,1.1102230246251565e-16,0.0,,
1,0.03,full,1.002643271445767,26.43271445766926,0.0032413145145682165,7.358690323227463,0.1981337496203677,0.3511111111111111,0.3511111111111111,-0.04717514242710841,-0.04787603881742131,0,0.002912042857658226,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08214670409659658,0.0
1,0.03,always_follow,0.9981659792875455,-18.340207124545316,18.615996834145943,-5.117229602595131,1.0,0.0,0.0,-0.04836313786885804,-0.04787603881742131,0,0.002901178216640578,,1.1102230246251565e-16,0.0,,
1,0.03,always_reverse,0.9967679352578186,-32.320647421814066,80.16248326453646,-9.024329475258261,1.0,0.0,0.0,-0.04873487926887565,-0.04787603881742131,0,0.00288452408413196,,1.1102230246251565e-16,0.0,,
1,0.06,full,1.00621544217357,62.15442173570062,0.0,17.27260958845419,0.21262775734060982,0.3322222222222222,0.3322222222222222,-0.044905830381438805,-0.04655410334408061,0,0.003922652532509946,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08605864671983413,0.0
1,0.06,always_follow,0.9985440466857074,-14.559533142926018,14.72253721938821,-4.0615883799070875,1.0,0.0,0.0,-0.04694127518959745,-0.04655410334408061,0,0.0039123137813214135,,1.1102230246251565e-16,0.0,,
1,0.06,always_reverse,0.9964110011727968,-35.88998827203205,136.93611705296703,-10.022727800975225,1.0,0.0,0.0,-0.04750923748116431,-0.04655410334408061,0,0.003895619739227757,,1.1102230246251565e-16,0.0,,
1,0.12,full,1.0142454429458,142.45442945800102,0.0,39.43055726302263,0.22770662879106787,0.32222222222222224,0.32222222222222224,-0.03738795159260233,-0.04117611117202924,0,0.005975596239313178,0.0,2.220446049250313e-16,0.0,0.09456248002666597,0.0
1,0.12,always_follow,0.9993018991376349,-6.9810086236510305,6.9810086236510305,-1.9467129574742885,1.0,0.0,0.0,-0.041362748493806945,-0.04117611117202924,0,0.005938605303170782,,1.1102230246251565e-16,0.0,,
1,0.12,always_reverse,0.9957027736321793,-42.97226367820706,245.5436810435574,-12.004806055110715,1.0,0.0,0.0,-0.0423264700247683,-0.04117611117202924,0,0.005987288866533514,,1.1102230246251565e-16,0.0,,
2,0.0,full,0.9999612870692384,-0.38712930761630737,0.38712930761630737,-0.10791866583928858,0.005699268431677277,0.9822222222222222,0.9822222222222222,-0.017537362130380707,-0.017526759467457964,0,0.0024048419954421627,0.016750447928727385,2.220446049250313e-16,0.0,0.08073616275123055,0.0
2,0.0,always_follow,0.9966332216369586,-33.66778363041445,35.28659088985586,-9.401101726412396,1.0,0.0,0.0,-0.018449958532819832,-0.017526759467457964,0,0.0023571826232293793,,1.1102230246251565e-16,0.0,,
2,0.0,always_reverse,0.9982688682918566,-17.311317081434296,19.192543134782802,-4.8299029396229844,1.0,0.0,0.0,-0.01800116992966605,-0.017526759467457964,0,0.0024048696555883367,,1.1102230246251565e-16,0.0,,
2,0.03,full,1.0025832329204503,25.832329204502624,0.0,7.191762516881814,0.19630628370810085,0.35333333333333333,0.35333333333333333,-0.0164340023583166,-0.017141105369464893,0,0.0027488182859118962,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08325195965566896,0.0
2,0.03,always_follow,0.9963185650858791,-36.81434914120874,37.70738518496963,-10.281343743711956,1.0,0.0,0.0,-0.018151097091618884,-0.017141105369464893,0,0.002758619871144919,,1.1102230246251565e-16,0.0,,
2,0.03,always_reverse,0.9985879539068508,-14.120460931491552,67.47964154457442,-3.9390163757388588,1.0,0.0,0.0,-0.017528178858118637,-0.017141105369464893,0,0.0027262660987959673,,1.1102230246251565e-16,0.0,,
2,0.06,full,1.0061675904933134,61.67590493313391,2.220446049250313e-12,17.140038552122903,0.21162827724288388,0.33111111111111113,0.33111111111111113,-0.0141822719334872,-0.015870520074705907,0,0.003584011178395982,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.0858896126489813,0.0
2,0.06,always_follow,0.9960095130189,-39.904869811000495,40.08878574976782,-11.146178045108368,1.0,0.0,0.0,-0.01696683721417025,-0.015870520074705907,0,0.0035939091726703088,,1.1102230246251565e-16,0.0,,
2,0.06,always_reverse,0.9989162872685954,-10.83712731404618,119.91253232643272,-3.022607233469052,1.0,0.0,0.0,-0.016167938811909477,-0.015870520074705907,0,0.0035617862117315402,,1.1102230246251565e-16,0.0,,
2,0.12,full,1.0139681276865964,139.68127686596387,0.0,38.66826380684251,0.22714767461998905,0.3188888888888889,0.3188888888888889,-0.006790049843368173,-0.010623204432328892,0,0.0053181299549229614,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.09272859734706781,0.0
2,0.12,always_follow,0.9953913455593117,-46.08654440688254,46.08654440688254,-12.876829333004116,1.0,0.0,0.0,-0.011896388142192738,-0.010623204432328892,0,0.005307101780477698,,1.1102230246251565e-16,0.0,,
2,0.12,always_reverse,0.9995840548964544,-4.159451035455897,220.45791141684035,-1.1597341973642115,1.0,0.0,0.0,-0.010737939189499057,-0.010623204432328892,0,0.005300122428481826,,1.1102230246251565e-16,0.0,,
3,0.0,full,0.999981094382931,-0.18905617068964986,0.3940294610194073,-0.05270199709251935,0.013075598072118805,0.9566666666666667,0.9566666666666667,0.0016318610492898067,0.0016371398631429557,0,0.0022957496501405323,0.0,2.220446049250313e-16,0.0,0.0804608975670863,0.0
3,0.0,always_follow,0.9981768552643941,-18.231447356058528,19.5053489581265,-5.086856073523828,1.0,0.0,0.0,0.0011277510366713983,0.0016371398631429557,0,0.0022495695045635098,,1.1102230246251565e-16,0.0,,
3,0.0,always_reverse,0.9967729709172146,-32.27029082785382,32.57874758612611,-9.010246536137288,1.0,0.0,0.0,0.0007350465713289456,0.0016371398631429557,0,0.0022821384069913737,,1.1102230246251565e-16,0.0,,
3,0.03,full,1.002417391400762,24.173914007619146,0.0033102828533859707,6.730613949765607,0.19415510601372618,0.36777777777777776,0.36777777777777776,0.002726932712372676,0.0020522629968000583,0,0.002941711089278832,0.0,2.220446049250313e-16,0.0,0.08212027435457453,0.0
3,0.03,always_follow,0.9987183329266621,-12.816670733378777,12.972228209511272,-3.575080265294515,1.0,0.0,0.0,0.0016940852992926025,0.0020522629968000583,0,0.0028994040468491612,,1.1102230246251565e-16,0.0,,
3,0.03,always_reverse,0.9962406729498661,-37.59327050133932,75.60466682537958,-10.499287523238207,1.0,0.0,0.0,0.0010007316276541278,0.0020522629968000583,0,0.002931969705508903,,1.1102230246251565e-16,0.0,,
3,0.06,full,1.0058727344989227,58.727344989226715,0.0,16.323013468826154,0.2099612985001925,0.3422222222222222,0.3422222222222222,0.0049951033891988406,0.0033559866584893516,0,0.0037042334960214235,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08586375606545427,0.0
3,0.06,always_follow,0.9992691199342629,-7.308800657370718,7.437614360132905,-2.038153946614681,1.0,0.0,0.0,0.0031515081007293944,0.0033559866584893516,0,0.003704164677497378,,1.1102230246251565e-16,0.0,,
3,0.06,always_reverse,0.9957146864708247,-42.85313529175272,131.91535814612632,-11.971454579408869,1.0,0.0,0.0,0.0021555422929919743,0.0033559866584893516,0,0.003677969682279742,,1.1102230246251565e-16,0.0,,
3,0.12,full,1.0136895366080603,136.8953660806027,1.1102230246251565e-12,37.90225338252018,0.22657509212972612,0.32555555555555554,0.32555555555555554,0.012508142168570435,0.008677771722026772,0,0.005919916223347142,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.09402650610048505,0.0
3,0.12,always_follow,1.0003814928825814,3.8149288258138014,0.0,1.0632508123197757,1.0,0.0,0.0,0.008785025169806726,0.008677771722026772,0,0.005914272453405284,,1.1102230246251565e-16,0.0,,
3,0.12,always_reverse,0.9946654049904629,-53.345950095371464,239.60288949432584,-14.910580107224572,1.0,0.0,0.0,0.0071748953666170845,0.008677771722026772,0,0.005902090935054243,,1.1102230246251565e-16,0.0,,
4,0.0,full,0.9999705260301778,-0.2947396982222461,0.30888106701598694,-0.08216316211757142,0.0014305006527515615,0.9955555555555555,0.9955555555555555,-0.0023007999932987966,-0.002292602547510958,0,0.002957087064045166,0.04421986896184868,1.1102230246251565e-16,0.0,0.04833568659370503,0.0
4,0.0,always_follow,0.9980240371477012,-19.759628522988404,21.418327475543066,-5.513664224338825,1.0,0.0,0.0,-0.002842553279764015,-0.002292602547510958,0,0.002942730131735697,,1.1102230246251565e-16,0.0,,
4,0.0,always_reverse,0.9969555561330499,-30.444438669501306,31.79767376184528,-8.499669011526823,1.0,0.0,0.0,-0.003140260520738236,-0.002292602547510958,0,0.0029095453843252395,,1.1102230246251565e-16,0.0,,
4,0.03,full,1.0026647437807685,26.647437807685304,1.1102230246251565e-12,7.418388393172885,0.19390002704563553,0.36666666666666664,0.36666666666666664,-0.0011086248898506401,-0.0018493665187406805,0,0.0034247317982334306,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08228254502962956,0.0
4,0.03,always_follow,0.9987749212327054,-12.250787672946073,12.783210767348674,-3.4171361394981346,1.0,0.0,0.0,-0.002190389909487722,-0.0018493665187406805,0,0.003424745022338043,,1.1102230246251565e-16,0.0,,
4,0.03,always_reverse,0.9962209221228113,-37.79077877188675,81.27420499046578,-10.554553446936874,1.0,0.0,0.0,-0.0029023141722961388,-0.0018493665187406805,0,0.0033761652135086283,,1.1102230246251565e-16,0.0,,
4,0.06,full,1.0064223102720846,64.22310272084619,1.1102230246251565e-12,17.845656287571874,0.21249470953725505,0.3322222222222222,0.3322222222222222,0.0013909403534155818,-0.00039451389570466233,0,0.003941361486061281,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08603269063134819,0.0
4,0.06,always_follow,0.9995293927064091,-4.706072935909411,5.167409095464537,-1.3121786738640777,1.0,0.0,0.0,-0.0005256713905275046,-0.00039451389570466233,0,0.003941360690818849,,1.1102230246251565e-16,0.0,,
4,0.06,always_reverse,0.99550032204832,-44.99677951680048,141.94617410964284,-12.571655502325358,1.0,0.0,0.0,-0.001650393886722279,-0.00039451389570466233,0,0.003893686688665705,,1.1102230246251565e-16,0.0,,
4,0.12,full,1.0147702258592628,147.70225859262797,0.0,40.872527847671364,0.22810552670904927,0.3211111111111111,0.3211111111111111,0.009726563236396979,0.005607978111845657,0,0.005184622170959045,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.0949462841615194,0.0
4,0.12,always_follow,1.0010304423127323,10.304423127323048,0.0,2.8709929913008465,1.0,0.0,0.0,0.00589672890565307,0.005607978111845657,0,0.005196892415401778,,1.1102230246251565e-16,0.0,,
4,0.12,always_reverse,0.994083523245517,-59.164767544830354,257.46771982212204,-16.541816463652616,1.0,0.0,0.0,0.003945894923765625,0.005607978111845657,0,0.005164113598445954,,1.1102230246251565e-16,0.0,,
5,0.0,full,0.9999775198570586,-0.2248014294137235,0.3277663718093127,-0.06266658957013593,0.00391489896075512,0.9877777777777778,0.9877777777777778,0.01004714104933746,0.010053470690133848,0,0.002313350444441215,0.004118281550871838,1.1102230246251565e-16,0.0,0.08009828895557243,0.0
5,0.0,always_follow,0.9967216042815978,-32.7839571840216,32.7839571840216,-9.15390399148716,1.0,0.0,0.0,0.009129300493233128,0.010053470690133848,0,0.0023118318712993767,,1.1102230246251565e-16,0.0,,
5,0.0,always_reverse,0.9982190992248369,-17.8090077516313,19.045237496074783,-4.96888377199583,1.0,0.0,0.0,0.009551711529668827,0.010053470690133848,0,0.002314907073742881,,1.1102230246251565e-16,0.0,,
5,0.03,full,1.0027621176352064,27.62117635206396,0.027344241666504843,7.6890942425114,0.20414562463845037,0.33111111111111113,0.33111111111111113,0.011376360061242652,0.010599002143740321,0,0.0027836188850864146,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08287672198922585,0.0
5,0.03,always_follow,0.996735900761243,-32.64099238757034,32.64099238757034,-9.113920176051272,1.0,0.0,0.0,0.009678369872364367,0.010599002143740321,0,0.002796927589799613,,1.1102230246251565e-16,0.0,,
5,0.03,always_reverse,0.9982167569603098,-17.83243039690241,72.34620783815649,-4.975424749958287,1.0,0.0,0.0,0.010096311280383796,0.010599002143740321,0,0.002748678414301879,,1.1102230246251565e-16,0.0,,
5,0.06,full,1.006484875379738,64.84875379737964,0.024729003480494782,18.01894511062546,0.21433876838451968,0.3244444444444444,0.3244444444444444,0.013950179737981072,0.012124793545193135,0,0.0032673070857051176,0.0,2.220446049250313e-16,0.0,0.085473121095997,0.0
5,0.06,always_follow,0.9967563093008135,-32.43690699186508,32.43690699186508,-9.056843392555969,1.0,0.0,0.0,0.01120854294984519,0.012124793545193135,0,0.0032809656651978476,,1.1102230246251565e-16,0.0,,
5,0.06,always_reverse,0.9982214512874553,-17.785487125446807,128.7186987481015,-4.9623154474532685,1.0,0.0,0.0,0.011622669890519521,0.012124793545193135,0,0.003232393373189698,,1.1102230246251565e-16,0.0,,
5,0.12,full,1.0147297013491192,147.29701349119216,0.019180985234568126,40.76120332548188,0.2285283678492276,0.3188888888888889,0.3188888888888889,0.02233160978571691,0.01817294449247453,0,0.004883283625210029,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.09359622239421098,0.0
5,0.12,always_follow,0.9967988252935813,-32.01174706418675,32.01174706418675,-8.937942208537338,1.0,0.0,0.0,0.017263313970665495,0.01817294449247453,0,0.004841983994677916,,1.1102230246251565e-16,0.0,,
5,0.12,always_reverse,0.998235162681277,-17.648373187230114,236.54139578411892,-4.924025582541426,1.0,0.0,0.0,0.01767171694285241,0.01817294449247453,0,0.004883333774996568,,1.1102230246251565e-16,0.0,,
6,0.0,full,0.99997789809997,-0.22101900030047084,0.36350238378668465,-0.06161217210974448,0.011272896342993156,0.9611111111111111,0.9611111111111111,0.031487034307097206,0.03149338954234371,0,0.002630000856038017,0.0,2.220446049250313e-16,0.0,0.0679115193134894,0.0
6,0.0,always_follow,0.9973390543266445,-26.60945673355508,27.353375753230715,-7.4275669814839205,1.0,0.0,0.0,0.030727525378743792,0.03149338954234371,0,0.0026177927257606736,,1.1102230246251565e-16,0.0,,
6,0.0,always_reverse,0.9976421132177604,-23.57886782239582,24.683232584640223,-6.580631478090025,1.0,0.0,0.0,0.03081482504910804,0.03149338954234371,0,0.002601229809145283,,1.1102230246251565e-16,0.0,,
6,0.03,full,1.002977859619393,29.778596193930085,0.0,8.288777806007454,0.19541612056270163,0.36333333333333334,0.36333333333333334,0.032882746065899804,0.03202696722474929,0,0.003522254797187614,0.0,2.220446049250313e-16,0.0,0.082723447106749,0.0
6,0.03,always_follow,0.9977158968949762,-22.841031050238048,23.129125757360704,-6.374472822649238,1.0,0.0,0.0,0.03136931407114463,0.03202696722474929,0,0.0035125378810713643,,1.1102230246251565e-16,0.0,,
6,0.03,always_reverse,0.9972777006317619,-27.222993682380903,78.79813730528929,-7.599058784134355,1.0,0.0,0.0,0.031243021765779755,0.03202696722474929,0,0.0034959207095681595,,1.1102230246251565e-16,0.0,,
6,0.06,full,1.0068489428361282,68.48942836128246,0.0,19.02710213805546,0.21061378100231282,0.3411111111111111,0.3411111111111111,0.03558367322700806,0.03361513097133062,0,0.0044162820705206576,0.0,2.220446049250313e-16,0.0,0.08679154682804109,0.0
6,0.06,always_follow,0.9980962559972363,-19.03744002763719,19.288447105153537,-5.311954905848206,1.0,0.0,0.0,0.03306622507583379,0.03361513097133062,0,0.004406720492692897,,1.1102230246251565e-16,0.0,,
6,0.06,always_reverse,0.9969227373615817,-30.772626384183432,139.28820424883415,-8.591435852230658,1.0,0.0,0.0,0.032727488522724446,0.03361513097133062,0,0.0043901766769643006,,1.1102230246251565e-16,0.0,,
6,0.12,full,1.0155846110824613,155.84611082461342,0.0,43.10877638607266,0.22918068798074218,0.32222222222222224,0.32222222222222224,0.04450902667470302,0.04001596754048653,0,0.006203994142476989,0.0,2.220446049250313e-16,0.0,0.09587242868118395,0.0
6,0.12,always_follow,0.9988491782439995,-11.50821756000453,11.72513961953281,-3.209890308409907,1.0,0.0,0.0,0.03968218739575513,0.04001596754048653,0,0.006194825971300159,,1.1102230246251565e-16,0.0,,
6,0.12,always_reverse,0.996224159586476,-37.75840413523967,254.5447552686342,-10.545494438811891,1.0,0.0,0.0,0.03891979736469908,0.04001596754048653,0,0.006178339798457467,,1.1102230246251565e-16,0.0,,
7,0.0,full,0.9999585625345548,-0.41437465445159916,0.4430849943881654,-0.11551391203720691,0.014887747183975486,0.9477777777777778,0.9477777777777778,0.040583475765704646,0.04059549602193857,0,0.002402271216465325,0.0,2.220446049250313e-16,0.0,0.08038195065339894,0.0
7,0.0,always_follow,0.9982153714252362,-17.846285747638024,19.90058280355811,-4.979293984709414,1.0,0.0,0.0,0.04007748191048299,0.04059549602193857,0,0.002387763171017551,,1.1102230246251565e-16,0.0,,
7,0.0,always_reverse,0.99677132871155,-32.286712884499465,32.66007947307248,-9.014839190487379,1.0,0.0,0.0,0.03965783862107508,0.04059549602193857,0,0.002370987081919474,,1.1102230246251565e-16,0.0,,
7,0.03,full,1.0027731362300476,27.731362300476015,0.0974726896374456,7.719725019938107,0.19692999321141785,0.3522222222222222,0.3522222222222222,0.041919133032404465,0.04111511049397687,0,0.002642707285359801,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08266736927025738,0.0
7,0.03,always_follow,0.9985685731488636,-14.31426851136397,14.53901742121011,-3.9931193026235507,1.0,0.0,0.0,0.040699463801444624,0.04111511049397687,0,0.0026203821339133354,,1.1102230246251565e-16,0.0,,
7,0.03,always_reverse,0.9964338272524059,-35.661727475940765,82.15356598156198,-9.958869119140658,1.0,0.0,0.0,0.040078793694459325,0.04111511049397687,0,0.0026212272117056177,,1.1102230246251565e-16,0.0,,
7,0.06,full,1.006449609980652,64.49609980651915,1.1102230246251565e-12,17.921270594423266,0.21034361548379832,0.33555555555555555,0.33555555555555555,0.04448623383997119,0.04261605809391167,0,0.003404198229629192,0.0,2.220446049250313e-16,0.0,0.0865449649581378,0.0
7,0.06,always_follow,0.9989281231992098,-10.71876800790239,10.819224381211079,-2.989577668504479,1.0,0.0,0.0,0.04230440651315304,0.04261605809391167,0,0.0033830443745282474,,1.1102230246251565e-16,0.0,,
7,0.06,always_reverse,0.9961043031501965,-38.956968498035096,138.62511308735725,-10.880894029026736,1.0,0.0,0.0,0.04148221558268084,0.04261605809391167,0,0.003385574659397436,,1.1102230246251565e-16,0.0,,
7,0.12,full,1.0144658264792379,144.65826479237887,1.1102230246251565e-12,40.03620626773093,0.22485911318226878,0.3277777777777778,0.3277777777777778,0.05282664583075403,0.048619953973314534,0,0.004963455434267371,0.0,2.220446049250313e-16,0.0,0.09496238732334605,0.0
7,0.12,always_follow,0.9996481242372832,-3.518757627167801,3.518757627167801,-0.9810652295454777,1.0,0.0,0.0,0.04851708256199028,0.048619953973314534,0,0.004963465986529085,,1.1102230246251565e-16,0.0,,
7,0.12,always_reverse,0.9954510331412398,-45.489668587601614,246.60624574921576,-12.709678242527902,1.0,0.0,0.0,0.04728803834219453,0.048619953973314534,0,0.004918764305791562,,1.1102230246251565e-16,0.0,,
8,0.0,full,0.9999785692227702,-0.21430777229825004,0.3212461826818114,-0.05974130234289266,0.008605898452138215,0.9688888888888889,0.9688888888888889,0.10057989447506133,0.1005864695023242,0,0.0027199888830760376,0.0,2.220446049250313e-16,0.0,0.07561602742902657,0.0
8,0.0,always_follow,0.9968690189083447,-31.30981091655327,31.5213416457405,-8.741648260592958,1.0,0.0,0.0,0.09962479591450046,0.1005864695023242,0,0.0027040643022120813,,1.1102230246251565e-16,0.0,,
8,0.0,always_reverse,0.9980781304568428,-19.218695431572066,20.62980704563344,-5.362578688247944,1.0,0.0,0.0,0.09999642956864996,0.1005864695023242,0,0.0026879347522259706,,1.1102230246251565e-16,0.0,,
8,0.03,full,1.00267084634395,26.70846343949984,0.011402217086065036,7.435354700472698,0.19730941981462619,0.35,0.35,0.10190470847401745,0.10108570775442915,0,0.002930819320022064,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08290584820190412,0.0
8,0.03,always_follow,0.996834156847393,-31.658431526070395,31.772983153000034,-8.839137046804714,1.0,0.0,0.0,0.10011287302163341,0.10108570775442915,0,0.0029193552090898455,,1.1102230246251565e-16,0.0,,
8,0.03,always_reverse,0.9981267786787349,-18.73221321265106,73.59585417924586,-5.2267085685313495,1.0,0.0,0.0,0.10051035271784148,0.10108570775442915,0,0.0029038616978588373,,1.1102230246251565e-16,0.0,,
8,0.06,full,1.0064961029267028,64.96102926702774,0.0,18.050041310229236,0.21445711413003957,0.3244444444444444,0.3244444444444444,0.10466751524280538,0.10267538425758427,0,0.0035962533708240375,0.0,2.220446049250313e-16,0.0,0.08548255984962799,0.0
8,0.06,always_follow,0.9968053070267519,-31.94692973248148,31.965163820841802,-8.91981569292086,1.0,0.0,0.0,0.1016922566689431,0.10267538425758427,0,0.0035806668430000536,,1.1102230246251565e-16,0.0,,
8,0.06,always_reverse,0.9981825051843154,-18.17494815684606,131.1031499330606,-5.071077574838983,1.0,0.0,0.0,0.10211635077332892,0.10267538425758427,0,0.003596406904417126,,1.1102230246251565e-16,0.0,,
8,0.12,full,1.0148675227251804,148.6752272518044,1.1102230246251565e-12,41.1397930550415,0.23251036863236374,0.3088888888888889,0.3088888888888889,0.11375855385362055,0.10918598638486543,0,0.005657706735233745,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.09388242610930209,0.0
8,0.12,always_follow,0.996746563485134,-32.534365148659816,32.534365148659816,-9.084099474957034,1.0,0.0,0.0,0.10817884831758828,0.10918598638486543,0,0.005642464848865755,,1.1102230246251565e-16,0.0,,
8,0.12,always_reverse,0.9982963339486124,-17.03666051387609,240.93184113375798,-4.753207666799307,1.0,0.0,0.0,0.10865889253067773,0.10918598638486543,0,0.005657932035086045,,1.1102230246251565e-16,0.0,,
9,0.0,full,0.9999768928151197,-0.23107184880299947,0.25351039012133647,-0.06441457818100793,0.0007079804682570718,0.9977777777777778,0.9977777777777778,-0.06569861881079853,-0.06569260052847892,0,0.002466663594865555,0.05,1.1102230246251565e-16,0.0,0.016085654630843143,0.0
9,0.0,always_follow,0.9979499987399472,-20.50001260052836,22.625732798412514,-5.720470774010693,1.0,0.0,0.0,-0.06622691550450999,-0.06569260052847892,0,0.002421073226862525,,1.1102230246251565e-16,0.0,,
9,0.0,always_reverse,0.9969934253015248,-30.06574698475206,31.616393272546617,-8.393784159720934,1.0,0.0,0.0,-0.06647650894954837,-0.06569260052847892,0,0.002468653596119052,,1.1102230246251565e-16,0.0,,
9,0.03,full,1.0025644786765444,25.644786765444127,0.04394685733544179,7.139617201929485,0.19846852544963398,0.34555555555555556,0.34555555555555556,-0.06460592012016886,-0.06527351733871045,0,0.0028423456416649647,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08240422205453608,0.0
9,0.03,always_follow,0.9973320988405538,-26.67901159446151,26.67901159446151,-7.4470079673919365,1.0,0.0,0.0,-0.0659693497694408,-0.06527351733871045,0,0.002819619901246503,,1.1102230246251565e-16,0.0,,
9,0.03,always_reverse,0.9976176987849124,-23.823012150876455,73.99739737239064,-6.648851097279027,1.0,0.0,0.0,-0.06589479649618235,-0.06527351733871045,0,0.002822757000199609,,2.220446049250313e-16,0.0,,
9,0.06,full,1.0062004392044646,62.004392044645584,1.1102230246251565e-12,17.231045181822488,0.21277601970829368,0.3288888888888889,0.3288888888888889,-0.06233784822151578,-0.06395214690967577,0,0.0035930188290943504,-1.1102230246251566e-17,2.220446049250313e-16,0.0,0.08533334495958414,0.0
9,0.06,always_follow,0.996725055649701,-32.749443502989585,32.749443502989585,-9.144251292401123,1.0,0.0,0.0,-0.06480770135885294,-0.06395214690967577,0,0.0035710199854902913,,1.1102230246251565e-16,0.0,,
9,0.06,always_reverse,0.9982487050572872,-17.512949427127555,126.83600106293657,-4.886208225948034,1.0,0.0,0.0,-0.06440940765898151,-0.06395214690967577,0,0.003575094885206037,,1.1102230246251565e-16,0.0,,
9,0.12,full,1.014258470079996,142.58470079995922,1.1102230246251565e-12,39.46636155937407,0.22808128805411704,0.32,0.32,-0.054822605579308514,-0.05854552552035219,0,0.005202968625635181,0.0,2.220446049250313e-16,0.0,0.09278963945013935,0.0
9,0.12,always_follow,0.9955246994445309,-44.75300555469075,44.75300555469075,-12.50339449322447,1.0,0.0,0.0,-0.05972192758531958,-0.05854552552035219,0,0.0051878345109579015,,1.1102230246251565e-16,0.0,,
9,0.12,always_reverse,0.9995107856622552,-4.892143377448477,228.20455559139697,-1.364072772285036,1.0,0.0,0.0,-0.058673938003452775,-0.05854552552035219,0,0.005171016694983735,,1.1102230246251565e-16,0.0,,

